Weak Separation, Positivity and Extremal Yangian Invariants

We classify all positive n-particle N^kMHV Yangian invariants in N=4 Yang-Mills theory with n=5k, which we call extremal because none exist for n>5k. We show that this problem is equivalent to that of enumerating plane cactus graphs with k pentagons. We use the known solution of that problem to provide an exact expression for the number of cyclic classes of such invariants for any k, and a simple rule for writing them down explicitly. As a byproduct, we provide an alternative (but equivalent) classification by showing that a product of k five-brackets with disjoint sets of indices is a positive Yangian invariant if and only if the sets are all weakly separated.

==> anc/PermsN5k.m <==
(* As explained in the paper, for k=1,2,3,4,5,6,7, there are
   respectively 1,1,3,17,102,811,6626 cyclic classes of extremal
   N^kMHV Yangian invariants.  Here is a list of lists of such
   one in each cyclic equivalence.  Each is labeled by a decorated
   permutation using the notation of arXiv:1212.5605. *)

{{{2,3,4,5,6}},{{2,3,4,5,11,7,8,9,10,16}},
{{2,3,4,5,16,7,8,9,10,21,12,13,14,15,26},
{2,3,4,5,16,7,8,9,15,11,12,13,14,25,21},
{2,3,4,5,16,7,8,14,10,11,12,13,24,15,21}},
{{2,3,4,5,21,7,8,9,10,26,12,13,14,15,31,17,18,19,20,36},
{2,3,4,5,21,7,8,9,10,26,12,13,14,20,16,17,18,19,35,31},
{2,3,4,5,21,7,8,9,10,26,12,13,19,15,16,17,18,34,20,31},
{2,3,4,5,21,7,8,9,10,26,12,18,14,15,16,17,33,19,20,31},
{2,3,4,5,21,7,8,9,10,26,17,13,14,15,16,32,18,19,20,31},
{2,3,4,5,21,7,8,9,20,11,12,13,19,15,16,17,18,34,30,26},
{2,3,4,5,21,7,8,9,20,11,12,18,14,15,16,17,33,19,30,26},
{2,3,4,5,21,7,8,9,20,11,17,13,14,15,16,32,18,19,30,26},
{2,3,4,5,21,7,8,9,20,16,12,13,14,15,31,17,18,19,30,26},
{2,3,4,5,21,7,8,14,10,11,12,13,29,20,16,17,18,19,35,26},
{2,3,4,5,21,7,8,19,10,11,12,18,14,15,16,17,33,29,20,26},
{2,3,4,5,21,7,8,19,10,11,17,13,14,15,16,32,18,29,20,26},
{2,3,4,5,21,7,8,19,10,16,12,13,14,15,31,17,18,29,20,26},
{2,3,4,5,21,7,13,9,10,11,12,28,14,20,16,17,18,19,35,26},
{2,3,4,5,21,7,18,9,10,11,17,13,14,15,16,32,28,19,20,26},
{2,3,4,5,21,7,18,9,10,16,12,13,14,15,31,17,28,19,20,26},
{2,3,4,5,21,17,8,9,10,16,12,13,14,15,31,27,18,19,20,
26}},{{2,3,4,5,26,7,8,9,10,31,12,13,14,15,36,17,18,19,
20,41,22,23,24,25,46},{2,3,4,5,26,7,8,9,10,31,12,13,14,
15,36,17,18,19,25,21,22,23,24,45,41},{2,3,4,5,26,7,8,9,
10,31,12,13,14,15,36,17,18,24,20,21,22,23,44,25,41},{2,3,
4,5,26,7,8,9,10,31,12,13,14,15,36,17,23,19,20,21,22,43,
24,25,41},{2,3,4,5,26,7,8,9,10,31,12,13,14,15,36,22,18,
19,20,21,42,23,24,25,41},{2,3,4,5,26,7,8,9,10,31,12,13,
14,25,16,17,18,19,40,21,22,23,24,45,36},{2,3,4,5,26,7,8,
9,10,31,12,13,14,25,16,17,18,24,20,21,22,23,44,40,36},{2,
3,4,5,26,7,8,9,10,31,12,13,14,25,16,17,23,19,20,21,22,
43,24,40,36},{2,3,4,5,26,7,8,9,10,31,12,13,14,25,16,22,
18,19,20,21,42,23,24,40,36},{2,3,4,5,26,7,8,9,10,31,12,
13,14,25,21,17,18,19,20,41,22,23,24,40,36},{2,3,4,5,26,7,
8,9,10,31,12,13,19,15,16,17,18,39,25,21,22,23,24,45,36},
{2,3,4,5,26,7,8,9,10,31,12,13,24,15,16,17,18,39,20,21,
22,23,44,25,36},{2,3,4,5,26,7,8,9,10,31,12,13,24,15,16,
17,23,19,20,21,22,43,39,25,36},{2,3,4,5,26,7,8,9,10,31,
12,13,24,15,16,22,18,19,20,21,42,23,39,25,36},{2,3,4,5,
26,7,8,9,10,31,12,13,24,15,21,17,18,19,20,41,22,23,39,25,
36},{2,3,4,5,26,7,8,9,10,31,12,13,24,20,16,17,18,19,40,
21,22,23,39,25,36},{2,3,4,5,26,7,8,9,10,31,12,18,14,15,
16,17,38,19,25,21,22,23,24,45,36},{2,3,4,5,26,7,8,9,10,
31,12,18,14,15,16,17,38,24,20,21,22,23,44,25,36},{2,3,4,
5,26,7,8,9,10,31,12,23,14,15,16,22,18,19,20,21,42,38,24,
25,36},{2,3,4,5,26,7,8,9,10,31,12,23,14,15,21,17,18,19,
20,41,22,38,24,25,36},{2,3,4,5,26,7,8,9,10,31,12,23,14,
20,16,17,18,19,40,21,22,38,24,25,36},{2,3,4,5,26,7,8,9,
10,31,12,23,19,15,16,17,18,39,20,21,22,38,24,25,36},{2,3,
4,5,26,7,8,9,10,31,17,13,14,15,16,37,18,19,25,21,22,23,
24,45,36},{2,3,4,5,26,7,8,9,10,31,17,13,14,15,16,37,18,
24,20,21,22,23,44,25,36},{2,3,4,5,26,7,8,9,10,31,17,13,
14,15,16,37,23,19,20,21,22,43,24,25,36},{2,3,4,5,26,7,8,
9,10,31,22,13,14,15,21,17,18,19,20,41,37,23,24,25,36},{2,
3,4,5,26,7,8,9,10,31,22,13,14,20,16,17,18,19,40,21,37,
23,24,25,36},{2,3,4,5,26,7,8,9,10,31,22,13,19,15,16,17,
18,39,20,21,37,23,24,25,36},{2,3,4,5,26,7,8,9,10,31,22,
18,14,15,16,17,38,19,20,21,37,23,24,25,36},{2,3,4,5,26,7,
8,9,15,11,12,13,14,35,31,17,18,19,25,21,22,23,24,45,41},
{2,3,4,5,26,7,8,9,15,11,12,13,14,35,31,17,18,24,20,21,
22,23,44,25,41},{2,3,4,5,26,7,8,9,15,11,12,13,14,35,31,
17,23,19,20,21,22,43,24,25,41},{2,3,4,5,26,7,8,9,15,11,
12,13,14,35,31,22,18,19,20,21,42,23,24,25,41},{2,3,4,5,
26,7,8,9,25,11,12,13,14,35,16,17,23,19,20,21,22,43,24,40,
31},{2,3,4,5,26,7,8,9,25,11,12,13,14,35,16,22,18,19,20,
21,42,23,24,40,31},{2,3,4,5,26,7,8,9,25,11,12,13,14,35,
21,17,18,19,20,41,22,23,24,40,31},{2,3,4,5,26,7,8,9,25,
11,12,13,19,15,16,17,18,39,35,21,22,23,24,45,31},{2,3,4,
5,26,7,8,9,25,11,12,13,24,15,16,17,23,19,20,21,22,43,39,
35,31},{2,3,4,5,26,7,8,9,25,11,12,13,24,15,16,22,18,19,
20,21,42,23,39,35,31},{2,3,4,5,26,7,8,9,25,11,12,13,24,
15,21,17,18,19,20,41,22,23,39,35,31},{2,3,4,5,26,7,8,9,
25,11,12,13,24,20,16,17,18,19,40,21,22,23,39,35,31},{2,3,
4,5,26,7,8,9,25,11,12,18,14,15,16,17,38,19,35,21,22,23,
24,45,31},{2,3,4,5,26,7,8,9,25,11,12,18,14,15,16,17,38,
24,20,21,22,23,44,35,31},{2,3,4,5,26,7,8,9,25,11,12,23,
14,15,16,22,18,19,20,21,42,38,24,35,31},{2,3,4,5,26,7,8,
9,25,11,12,23,14,15,21,17,18,19,20,41,22,38,24,35,31},{2,
3,4,5,26,7,8,9,25,11,12,23,14,20,16,17,18,19,40,21,22,
38,24,35,31},{2,3,4,5,26,7,8,9,25,11,12,23,19,15,16,17,
18,39,20,21,22,38,24,35,31},{2,3,4,5,26,7,8,9,25,11,17,
13,14,15,16,37,18,19,35,21,22,23,24,45,31},{2,3,4,5,26,7,
8,9,25,11,17,13,14,15,16,37,18,24,20,21,22,23,44,35,31},
{2,3,4,5,26,7,8,9,25,11,17,13,14,15,16,37,23,19,20,21,
22,43,24,35,31},{2,3,4,5,26,7,8,9,25,11,22,13,14,15,21,
17,18,19,20,41,37,23,24,35,31},{2,3,4,5,26,7,8,9,25,11,
22,13,14,20,16,17,18,19,40,21,37,23,24,35,31},{2,3,4,5,
26,7,8,9,25,11,22,13,19,15,16,17,18,39,20,21,37,23,24,35,
31},{2,3,4,5,26,7,8,9,25,16,12,13,14,15,36,17,18,24,20,
21,22,23,44,35,31},{2,3,4,5,26,7,8,9,25,16,12,13,14,15,
36,17,23,19,20,21,22,43,24,35,31},{2,3,4,5,26,7,8,9,25,
16,12,13,14,15,36,22,18,19,20,21,42,23,24,35,31},{2,3,4,
5,26,7,8,9,25,21,12,13,14,20,16,17,18,19,40,36,22,23,24,
35,31},{2,3,4,5,26,7,8,9,25,21,12,13,19,15,16,17,18,39,
20,36,22,23,24,35,31},{2,3,4,5,26,7,8,9,25,21,12,18,14,
15,16,17,38,19,20,36,22,23,24,35,31},{2,3,4,5,26,7,8,14,
10,11,12,13,34,15,31,17,18,19,25,21,22,23,24,45,41},{2,3,
4,5,26,7,8,14,10,11,12,13,34,15,31,17,18,24,20,21,22,23,
44,25,41},{2,3,4,5,26,7,8,14,10,11,12,13,34,15,31,17,23,
19,20,21,22,43,24,25,41},{2,3,4,5,26,7,8,14,10,11,12,13,
34,25,16,17,18,24,20,21,22,23,44,40,31},{2,3,4,5,26,7,8,
14,10,11,12,13,34,25,16,17,23,19,20,21,22,43,24,40,31},{2,
3,4,5,26,7,8,14,10,11,12,13,34,25,16,22,18,19,20,21,42,
23,24,40,31},{2,3,4,5,26,7,8,19,10,11,12,18,14,15,16,17,
38,34,25,21,22,23,24,45,31},{2,3,4,5,26,7,8,19,10,11,17,
13,14,15,16,37,18,34,25,21,22,23,24,45,31},{2,3,4,5,26,7,
8,19,10,16,12,13,14,15,36,17,18,34,25,21,22,23,24,45,31},
{2,3,4,5,26,7,8,24,10,11,12,13,34,15,21,17,18,19,20,41,
22,23,39,25,31},{2,3,4,5,26,7,8,24,10,11,12,18,14,15,16,
17,38,34,20,21,22,23,44,25,31},{2,3,4,5,26,7,8,24,10,11,
12,23,14,15,16,22,18,19,20,21,42,38,34,25,31},{2,3,4,5,
26,7,8,24,10,11,12,23,14,15,21,17,18,19,20,41,22,38,34,
25,31},{2,3,4,5,26,7,8,24,10,11,12,23,14,20,16,17,18,19,
40,21,22,38,34,25,31},{2,3,4,5,26,7,8,24,10,11,17,13,14,
15,16,37,18,34,20,21,22,23,44,25,31},{2,3,4,5,26,7,8,24,
10,11,17,13,14,15,16,37,23,19,20,21,22,43,34,25,31},{2,3,
4,5,26,7,8,24,10,11,22,13,14,15,21,17,18,19,20,41,37,23,
34,25,31},{2,3,4,5,26,7,8,24,10,11,22,13,14,20,16,17,18,
19,40,21,37,23,34,25,31},{2,3,4,5,26,7,8,24,10,11,22,13,
19,15,16,17,18,39,20,21,37,23,34,25,31},{2,3,4,5,26,7,8,
24,10,16,12,13,14,15,36,17,23,19,20,21,22,43,34,25,31},{2,
3,4,5,26,7,8,24,10,16,12,13,14,15,36,22,18,19,20,21,42,
23,34,25,31},{2,3,4,5,26,7,8,24,10,21,12,13,14,20,16,17,
18,19,40,36,22,23,34,25,31},{2,3,4,5,26,7,8,24,10,21,12,
13,19,15,16,17,18,39,20,36,22,23,34,25,31},{2,3,4,5,26,7,
8,24,15,11,12,13,14,35,16,22,18,19,20,21,42,23,34,25,31},
{2,3,4,5,26,7,8,24,20,11,12,13,19,15,16,17,18,39,35,21,
22,23,34,25,31},{2,3,4,5,26,7,8,24,20,11,12,18,14,15,16,
17,38,19,35,21,22,23,34,25,31},{2,3,4,5,26,7,13,9,10,11,
12,33,14,25,16,17,18,24,20,21,22,23,44,40,31},{2,3,4,5,
26,7,13,9,10,11,12,33,14,25,16,17,23,19,20,21,22,43,24,
40,31},{2,3,4,5,26,7,13,9,10,11,12,33,19,15,16,17,18,39,
25,21,22,23,24,45,31},{2,3,4,5,26,7,13,9,10,11,12,33,24,
15,16,17,23,19,20,21,22,43,39,25,31},{2,3,4,5,26,7,13,9,
10,11,12,33,24,15,16,22,18,19,20,21,42,23,39,25,31},{2,3,
4,5,26,7,18,9,10,11,17,13,14,15,16,37,33,19,25,21,22,23,
24,45,31},{2,3,4,5,26,7,18,9,10,16,12,13,14,15,36,17,33,
19,25,21,22,23,24,45,31},{2,3,4,5,26,7,23,9,10,11,22,13,
14,15,21,17,18,19,20,41,37,33,24,25,31},{2,3,4,5,26,7,23,
9,10,11,22,13,14,20,16,17,18,19,40,21,37,33,24,25,31},{2,
3,4,5,26,7,23,9,10,16,12,13,14,15,36,22,18,19,20,21,42,
33,24,25,31},{2,3,4,5,26,7,23,9,10,21,12,13,14,20,16,17,
18,19,40,36,22,33,24,25,31},{2,3,4,5,26,7,23,9,10,21,12,
13,19,15,16,17,18,39,20,36,22,33,24,25,31},{2,3,4,5,26,7,
23,9,20,11,12,13,19,15,16,17,18,39,35,21,22,33,24,25,31},
{2,3,4,5,26,7,23,19,10,11,12,18,14,15,16,17,38,34,20,21,
22,33,24,25,31},{2,3,4,5,26,12,8,9,10,11,32,23,14,15,16,
22,18,19,20,21,42,38,24,25,31},{2,3,4,5,26,22,8,9,10,21,
12,13,14,20,16,17,18,19,40,36,32,23,24,25,31},{2,3,4,5,
26,22,8,9,20,11,12,13,19,15,16,17,18,39,35,21,32,23,24,
25,31}},{{2,3,4,5,31,7,8,9,10,36,12,13,14,15,41,17,18,19,
20,46,22,23,24,25,51,27,28,29,30,56},
{2,3,4,5,31,7,8,9,10,36,12,13,14,15,41,17,18,19,20,46,
22,23,24,30,26,27,28,29,55,51},{2,3,4,5,31,7,8,9,10,36,
12,13,14,15,41,17,18,19,20,46,22,23,29,25,26,27,28,54,
30,51},{2,3,4,5,31,7,8,9,10,36,12,13,14,15,41,17,18,19,
20,46,22,28,24,25,26,27,53,29,30,51},
{2,3,4,5,31,7,8,9,10,36,12,13,14,15,41,17,18,19,20,46,
27,23,24,25,26,52,28,29,30,51},{2,3,4,5,31,7,8,9,10,36,
12,13,14,15,41,17,18,19,30,21,22,23,24,50,26,27,28,29,
55,46},{2,3,4,5,31,7,8,9,10,36,12,13,14,15,41,17,18,19,
30,21,22,23,29,25,26,27,28,54,50,46},
{2,3,4,5,31,7,8,9,10,36,12,13,14,15,41,17,18,19,30,21,
22,28,24,25,26,27,53,29,50,46},{2,3,4,5,31,7,8,9,10,36,
12,13,14,15,41,17,18,19,30,21,27,23,24,25,26,52,28,29,
50,46},{2,3,4,5,31,7,8,9,10,36,12,13,14,15,41,17,18,19,
30,26,22,23,24,25,51,27,28,29,50,46},
{2,3,4,5,31,7,8,9,10,36,12,13,14,15,41,17,18,24,20,21,
22,23,49,30,26,27,28,29,55,46},{2,3,4,5,31,7,8,9,10,36,
12,13,14,15,41,17,18,29,20,21,22,23,49,25,26,27,28,54,
30,46},{2,3,4,5,31,7,8,9,10,36,12,13,14,15,41,17,18,29,
20,21,22,28,24,25,26,27,53,49,30,46},
{2,3,4,5,31,7,8,9,10,36,12,13,14,15,41,17,18,29,20,21,
27,23,24,25,26,52,28,49,30,46},{2,3,4,5,31,7,8,9,10,36,
12,13,14,15,41,17,18,29,20,26,22,23,24,25,51,27,28,49,
30,46},{2,3,4,5,31,7,8,9,10,36,12,13,14,15,41,17,18,29,
25,21,22,23,24,50,26,27,28,49,30,46},
{2,3,4,5,31,7,8,9,10,36,12,13,14,15,41,17,23,19,20,21,
22,48,24,30,26,27,28,29,55,46},{2,3,4,5,31,7,8,9,10,36,
12,13,14,15,41,17,23,19,20,21,22,48,29,25,26,27,28,54,
30,46},{2,3,4,5,31,7,8,9,10,36,12,13,14,15,41,17,28,19,
20,21,22,48,24,25,26,27,53,29,30,46},
{2,3,4,5,31,7,8,9,10,36,12,13,14,15,41,17,28,19,20,21,
27,23,24,25,26,52,48,29,30,46},{2,3,4,5,31,7,8,9,10,36,
12,13,14,15,41,17,28,19,20,26,22,23,24,25,51,27,48,29,
30,46},{2,3,4,5,31,7,8,9,10,36,12,13,14,15,41,17,28,19,
25,21,22,23,24,50,26,27,48,29,30,46},
{2,3,4,5,31,7,8,9,10,36,12,13,14,15,41,17,28,24,20,21,
22,23,49,25,26,27,48,29,30,46},{2,3,4,5,31,7,8,9,10,36,
12,13,14,15,41,22,18,19,20,21,47,23,24,30,26,27,28,29,
55,46},{2,3,4,5,31,7,8,9,10,36,12,13,14,15,41,22,18,19,
20,21,47,23,29,25,26,27,28,54,30,46},
{2,3,4,5,31,7,8,9,10,36,12,13,14,15,41,22,18,19,20,21,
47,28,24,25,26,27,53,29,30,46},{2,3,4,5,31,7,8,9,10,36,
12,13,14,15,41,27,18,19,20,21,47,23,24,25,26,52,28,29,
30,46},{2,3,4,5,31,7,8,9,10,36,12,13,14,15,41,27,18,19,
20,26,22,23,24,25,51,47,28,29,30,46},
{2,3,4,5,31,7,8,9,10,36,12,13,14,15,41,27,18,19,25,21,
22,23,24,50,26,47,28,29,30,46},{2,3,4,5,31,7,8,9,10,36,
12,13,14,15,41,27,18,24,20,21,22,23,49,25,26,47,28,29,
30,46},{2,3,4,5,31,7,8,9,10,36,12,13,14,15,41,27,23,19,
20,21,22,48,24,25,26,47,28,29,30,46},
{2,3,4,5,31,7,8,9,10,36,12,13,14,20,16,17,18,19,45,41,
22,23,24,30,26,27,28,29,55,51},{2,3,4,5,31,7,8,9,10,36,
12,13,14,20,16,17,18,19,45,41,22,23,29,25,26,27,28,54,
30,51},{2,3,4,5,31,7,8,9,10,36,12,13,14,20,16,17,18,19,
45,41,22,28,24,25,26,27,53,29,30,51},
{2,3,4,5,31,7,8,9,10,36,12,13,14,20,16,17,18,19,45,41,
27,23,24,25,26,52,28,29,30,51},{2,3,4,5,31,7,8,9,10,36,
12,13,14,30,16,17,18,19,45,21,22,23,29,25,26,27,28,54,
50,41},{2,3,4,5,31,7,8,9,10,36,12,13,14,30,16,17,18,19,
45,21,22,28,24,25,26,27,53,29,50,41},
{2,3,4,5,31,7,8,9,10,36,12,13,14,30,16,17,18,19,45,21,
27,23,24,25,26,52,28,29,50,41},{2,3,4,5,31,7,8,9,10,36,
12,13,14,30,16,17,18,19,45,26,22,23,24,25,51,27,28,29,
50,41},{2,3,4,5,31,7,8,9,10,36,12,13,14,30,16,17,18,24,
20,21,22,23,49,45,26,27,28,29,55,41},
{2,3,4,5,31,7,8,9,10,36,12,13,14,30,16,17,18,29,20,21,
22,23,49,25,26,27,28,54,45,41},{2,3,4,5,31,7,8,9,10,36,
12,13,14,30,16,17,18,29,20,21,22,28,24,25,26,27,53,49,
45,41},{2,3,4,5,31,7,8,9,10,36,12,13,14,30,16,17,18,29,
20,21,27,23,24,25,26,52,28,49,45,41},
{2,3,4,5,31,7,8,9,10,36,12,13,14,30,16,17,18,29,20,26,
22,23,24,25,51,27,28,49,45,41},{2,3,4,5,31,7,8,9,10,36,
12,13,14,30,16,17,18,29,25,21,22,23,24,50,26,27,28,49,
45,41},{2,3,4,5,31,7,8,9,10,36,12,13,14,30,16,17,23,19,
20,21,22,48,24,45,26,27,28,29,55,41},
{2,3,4,5,31,7,8,9,10,36,12,13,14,30,16,17,23,19,20,21,
22,48,29,25,26,27,28,54,45,41},{2,3,4,5,31,7,8,9,10,36,
12,13,14,30,16,17,28,19,20,21,22,48,24,25,26,27,53,29,
45,41},{2,3,4,5,31,7,8,9,10,36,12,13,14,30,16,17,28,19,
20,21,27,23,24,25,26,52,48,29,45,41},
{2,3,4,5,31,7,8,9,10,36,12,13,14,30,16,17,28,19,20,26,
22,23,24,25,51,27,48,29,45,41},{2,3,4,5,31,7,8,9,10,36,
12,13,14,30,16,17,28,19,25,21,22,23,24,50,26,27,48,29,
45,41},{2,3,4,5,31,7,8,9,10,36,12,13,14,30,16,17,28,24,
20,21,22,23,49,25,26,27,48,29,45,41},
{2,3,4,5,31,7,8,9,10,36,12,13,14,30,16,22,18,19,20,21,
47,23,24,45,26,27,28,29,55,41},{2,3,4,5,31,7,8,9,10,36,
12,13,14,30,16,22,18,19,20,21,47,23,29,25,26,27,28,54,
45,41},{2,3,4,5,31,7,8,9,10,36,12,13,14,30,16,22,18,19,
20,21,47,28,24,25,26,27,53,29,45,41},
{2,3,4,5,31,7,8,9,10,36,12,13,14,30,16,27,18,19,20,21,
47,23,24,25,26,52,28,29,45,41},{2,3,4,5,31,7,8,9,10,36,
12,13,14,30,16,27,18,19,20,26,22,23,24,25,51,47,28,29,
45,41},{2,3,4,5,31,7,8,9,10,36,12,13,14,30,16,27,18,19,
25,21,22,23,24,50,26,47,28,29,45,41},
{2,3,4,5,31,7,8,9,10,36,12,13,14,30,16,27,18,24,20,21,
22,23,49,25,26,47,28,29,45,41},{2,3,4,5,31,7,8,9,10,36,
12,13,14,30,16,27,23,19,20,21,22,48,24,25,26,47,28,29,
45,41},{2,3,4,5,31,7,8,9,10,36,12,13,14,30,21,17,18,19,
20,46,22,23,24,45,26,27,28,29,55,41},
{2,3,4,5,31,7,8,9,10,36,12,13,14,30,21,17,18,19,20,46,
22,23,29,25,26,27,28,54,45,41},{2,3,4,5,31,7,8,9,10,36,
12,13,14,30,21,17,18,19,20,46,22,28,24,25,26,27,53,29,
45,41},{2,3,4,5,31,7,8,9,10,36,12,13,14,30,21,17,18,19,
20,46,27,23,24,25,26,52,28,29,45,41},
{2,3,4,5,31,7,8,9,10,36,12,13,14,30,26,17,18,19,20,46,
22,23,24,25,51,27,28,29,45,41},{2,3,4,5,31,7,8,9,10,36,
12,13,14,30,26,17,18,19,25,21,22,23,24,50,46,27,28,29,
45,41},{2,3,4,5,31,7,8,9,10,36,12,13,14,30,26,17,18,24,
20,21,22,23,49,25,46,27,28,29,45,41},
{2,3,4,5,31,7,8,9,10,36,12,13,14,30,26,17,23,19,20,21,
22,48,24,25,46,27,28,29,45,41},{2,3,4,5,31,7,8,9,10,36,
12,13,14,30,26,22,18,19,20,21,47,23,24,25,46,27,28,29,
45,41},{2,3,4,5,31,7,8,9,10,36,12,13,19,15,16,17,18,44,
20,41,22,23,24,30,26,27,28,29,55,51},
{2,3,4,5,31,7,8,9,10,36,12,13,19,15,16,17,18,44,20,41,
22,23,29,25,26,27,28,54,30,51},{2,3,4,5,31,7,8,9,10,36,
12,13,19,15,16,17,18,44,20,41,22,28,24,25,26,27,53,29,
30,51},{2,3,4,5,31,7,8,9,10,36,12,13,19,15,16,17,18,44,
20,41,27,23,24,25,26,52,28,29,30,51},
{2,3,4,5,31,7,8,9,10,36,12,13,19,15,16,17,18,44,30,21,
22,23,24,50,26,27,28,29,55,41},{2,3,4,5,31,7,8,9,10,36,
12,13,19,15,16,17,18,44,30,21,22,23,29,25,26,27,28,54,
50,41},{2,3,4,5,31,7,8,9,10,36,12,13,19,15,16,17,18,44,
30,21,22,28,24,25,26,27,53,29,50,41},
{2,3,4,5,31,7,8,9,10,36,12,13,19,15,16,17,18,44,30,21,
27,23,24,25,26,52,28,29,50,41},{2,3,4,5,31,7,8,9,10,36,
12,13,19,15,16,17,18,44,30,26,22,23,24,25,51,27,28,29,
50,41},{2,3,4,5,31,7,8,9,10,36,12,13,24,15,16,17,18,44,
20,21,22,23,49,30,26,27,28,29,55,41},
{2,3,4,5,31,7,8,9,10,36,12,13,24,15,16,17,23,19,20,21,
22,48,44,30,26,27,28,29,55,41},{2,3,4,5,31,7,8,9,10,36,
12,13,24,15,16,22,18,19,20,21,47,23,44,30,26,27,28,29,
55,41},{2,3,4,5,31,7,8,9,10,36,12,13,24,15,21,17,18,19,
20,46,22,23,44,30,26,27,28,29,55,41},
{2,3,4,5,31,7,8,9,10,36,12,13,24,20,16,17,18,19,45,21,
22,23,44,30,26,27,28,29,55,41},{2,3,4,5,31,7,8,9,10,36,
12,13,29,15,16,17,18,44,20,21,22,28,24,25,26,27,53,49,
30,41},{2,3,4,5,31,7,8,9,10,36,12,13,29,15,16,17,18,44,
20,21,27,23,24,25,26,52,28,49,30,41},
{2,3,4,5,31,7,8,9,10,36,12,13,29,15,16,17,18,44,20,26,
22,23,24,25,51,27,28,49,30,41},{2,3,4,5,31,7,8,9,10,36,
12,13,29,15,16,17,18,44,25,21,22,23,24,50,26,27,28,49,
30,41},{2,3,4,5,31,7,8,9,10,36,12,13,29,15,16,17,23,19,
20,21,22,48,44,25,26,27,28,54,30,41},
{2,3,4,5,31,7,8,9,10,36,12,13,29,15,16,17,28,19,20,21,
22,48,24,25,26,27,53,44,30,41},{2,3,4,5,31,7,8,9,10,36,
12,13,29,15,16,17,28,19,20,21,27,23,24,25,26,52,48,44,
30,41},{2,3,4,5,31,7,8,9,10,36,12,13,29,15,16,17,28,19,
20,26,22,23,24,25,51,27,48,44,30,41},
{2,3,4,5,31,7,8,9,10,36,12,13,29,15,16,17,28,19,25,21,
22,23,24,50,26,27,48,44,30,41},{2,3,4,5,31,7,8,9,10,36,
12,13,29,15,16,17,28,24,20,21,22,23,49,25,26,27,48,44,
30,41},{2,3,4,5,31,7,8,9,10,36,12,13,29,15,16,22,18,19,
20,21,47,23,44,25,26,27,28,54,30,41},
{2,3,4,5,31,7,8,9,10,36,12,13,29,15,16,22,18,19,20,21,
47,28,24,25,26,27,53,44,30,41},{2,3,4,5,31,7,8,9,10,36,
12,13,29,15,16,27,18,19,20,21,47,23,24,25,26,52,28,44,
30,41},{2,3,4,5,31,7,8,9,10,36,12,13,29,15,16,27,18,19,
20,26,22,23,24,25,51,47,28,44,30,41},
{2,3,4,5,31,7,8,9,10,36,12,13,29,15,16,27,18,19,25,21,
22,23,24,50,26,47,28,44,30,41},{2,3,4,5,31,7,8,9,10,36,
12,13,29,15,16,27,18,24,20,21,22,23,49,25,26,47,28,44,
30,41},{2,3,4,5,31,7,8,9,10,36,12,13,29,15,16,27,23,19,
20,21,22,48,24,25,26,47,28,44,30,41},
{2,3,4,5,31,7,8,9,10,36,12,13,29,15,21,17,18,19,20,46,
22,23,44,25,26,27,28,54,30,41},{2,3,4,5,31,7,8,9,10,36,
12,13,29,15,21,17,18,19,20,46,22,28,24,25,26,27,53,44,
30,41},{2,3,4,5,31,7,8,9,10,36,12,13,29,15,21,17,18,19,
20,46,27,23,24,25,26,52,28,44,30,41},
{2,3,4,5,31,7,8,9,10,36,12,13,29,15,26,17,18,19,20,46,
22,23,24,25,51,27,28,44,30,41},{2,3,4,5,31,7,8,9,10,36,
12,13,29,15,26,17,18,19,25,21,22,23,24,50,46,27,28,44,
30,41},{2,3,4,5,31,7,8,9,10,36,12,13,29,15,26,17,18,24,
20,21,22,23,49,25,46,27,28,44,30,41},
{2,3,4,5,31,7,8,9,10,36,12,13,29,15,26,17,23,19,20,21,
22,48,24,25,46,27,28,44,30,41},{2,3,4,5,31,7,8,9,10,36,
12,13,29,15,26,22,18,19,20,21,47,23,24,25,46,27,28,44,
30,41},{2,3,4,5,31,7,8,9,10,36,12,13,29,20,16,17,18,19,
45,21,22,23,44,25,26,27,28,54,30,41},
{2,3,4,5,31,7,8,9,10,36,12,13,29,20,16,17,18,19,45,21,
22,28,24,25,26,27,53,44,30,41},{2,3,4,5,31,7,8,9,10,36,
12,13,29,20,16,17,18,19,45,21,27,23,24,25,26,52,28,44,
30,41},{2,3,4,5,31,7,8,9,10,36,12,13,29,20,16,17,18,19,
45,26,22,23,24,25,51,27,28,44,30,41},
{2,3,4,5,31,7,8,9,10,36,12,13,29,25,16,17,18,24,20,21,
22,23,49,45,26,27,28,44,30,41},{2,3,4,5,31,7,8,9,10,36,
12,13,29,25,16,17,23,19,20,21,22,48,24,45,26,27,28,44,
30,41},{2,3,4,5,31,7,8,9,10,36,12,13,29,25,16,22,18,19,
20,21,47,23,24,45,26,27,28,44,30,41},
{2,3,4,5,31,7,8,9,10,36,12,13,29,25,21,17,18,19,20,46,
22,23,24,45,26,27,28,44,30,41},{2,3,4,5,31,7,8,9,10,36,
12,18,14,15,16,17,43,19,20,41,22,23,24,30,26,27,28,29,
55,51},{2,3,4,5,31,7,8,9,10,36,12,18,14,15,16,17,43,19,
20,41,22,23,29,25,26,27,28,54,30,51},
{2,3,4,5,31,7,8,9,10,36,12,18,14,15,16,17,43,19,20,41,
22,28,24,25,26,27,53,29,30,51},{2,3,4,5,31,7,8,9,10,36,
12,18,14,15,16,17,43,19,20,41,27,23,24,25,26,52,28,29,
30,51},{2,3,4,5,31,7,8,9,10,36,12,18,14,15,16,17,43,19,
30,21,22,23,24,50,26,27,28,29,55,41},
{2,3,4,5,31,7,8,9,10,36,12,18,14,15,16,17,43,19,30,21,
22,23,29,25,26,27,28,54,50,41},{2,3,4,5,31,7,8,9,10,36,
12,18,14,15,16,17,43,19,30,21,22,28,24,25,26,27,53,29,
50,41},{2,3,4,5,31,7,8,9,10,36,12,18,14,15,16,17,43,19,
30,21,27,23,24,25,26,52,28,29,50,41},
{2,3,4,5,31,7,8,9,10,36,12,18,14,15,16,17,43,19,30,26,
22,23,24,25,51,27,28,29,50,41},{2,3,4,5,31,7,8,9,10,36,
12,18,14,15,16,17,43,24,20,21,22,23,49,30,26,27,28,29,
55,41},{2,3,4,5,31,7,8,9,10,36,12,18,14,15,16,17,43,29,
20,21,22,23,49,25,26,27,28,54,30,41},
{2,3,4,5,31,7,8,9,10,36,12,18,14,15,16,17,43,29,20,21,
22,28,24,25,26,27,53,49,30,41},{2,3,4,5,31,7,8,9,10,36,
12,18,14,15,16,17,43,29,20,21,27,23,24,25,26,52,28,49,
30,41},{2,3,4,5,31,7,8,9,10,36,12,18,14,15,16,17,43,29,
20,26,22,23,24,25,51,27,28,49,30,41},
{2,3,4,5,31,7,8,9,10,36,12,18,14,15,16,17,43,29,25,21,
22,23,24,50,26,27,28,49,30,41},{2,3,4,5,31,7,8,9,10,36,
12,23,14,15,16,17,43,19,20,21,22,48,29,25,26,27,28,54,
30,41},{2,3,4,5,31,7,8,9,10,36,12,23,14,15,16,22,18,19,
20,21,47,43,24,30,26,27,28,29,55,41},
{2,3,4,5,31,7,8,9,10,36,12,23,14,15,16,22,18,19,20,21,
47,43,29,25,26,27,28,54,30,41},{2,3,4,5,31,7,8,9,10,36,
12,23,14,15,21,17,18,19,20,46,22,43,24,30,26,27,28,29,
55,41},{2,3,4,5,31,7,8,9,10,36,12,23,14,15,21,17,18,19,
20,46,22,43,29,25,26,27,28,54,30,41},
{2,3,4,5,31,7,8,9,10,36,12,23,14,20,16,17,18,19,45,21,
22,43,24,30,26,27,28,29,55,41},{2,3,4,5,31,7,8,9,10,36,
12,23,14,20,16,17,18,19,45,21,22,43,29,25,26,27,28,54,
30,41},{2,3,4,5,31,7,8,9,10,36,12,23,19,15,16,17,18,44,
20,21,22,43,24,30,26,27,28,29,55,41},
{2,3,4,5,31,7,8,9,10,36,12,23,19,15,16,17,18,44,20,21,
22,43,29,25,26,27,28,54,30,41},{2,3,4,5,31,7,8,9,10,36,
12,28,14,15,16,17,43,19,20,21,27,23,24,25,26,52,48,29,
30,41},{2,3,4,5,31,7,8,9,10,36,12,28,14,15,16,17,43,19,
20,26,22,23,24,25,51,27,48,29,30,41},
{2,3,4,5,31,7,8,9,10,36,12,28,14,15,16,17,43,19,25,21,
22,23,24,50,26,27,48,29,30,41},{2,3,4,5,31,7,8,9,10,36,
12,28,14,15,16,17,43,24,20,21,22,23,49,25,26,27,48,29,
30,41},{2,3,4,5,31,7,8,9,10,36,12,28,14,15,16,22,18,19,
20,21,47,43,24,25,26,27,53,29,30,41},
{2,3,4,5,31,7,8,9,10,36,12,28,14,15,16,27,18,19,20,21,
47,23,24,25,26,52,43,29,30,41},{2,3,4,5,31,7,8,9,10,36,
12,28,14,15,16,27,18,19,20,26,22,23,24,25,51,47,43,29,
30,41},{2,3,4,5,31,7,8,9,10,36,12,28,14,15,16,27,18,19,
25,21,22,23,24,50,26,47,43,29,30,41},
{2,3,4,5,31,7,8,9,10,36,12,28,14,15,16,27,18,24,20,21,
22,23,49,25,26,47,43,29,30,41},{2,3,4,5,31,7,8,9,10,36,
12,28,14,15,16,27,23,19,20,21,22,48,24,25,26,47,43,29,
30,41},{2,3,4,5,31,7,8,9,10,36,12,28,14,15,21,17,18,19,
20,46,22,43,24,25,26,27,53,29,30,41},
{2,3,4,5,31,7,8,9,10,36,12,28,14,15,21,17,18,19,20,46,
27,23,24,25,26,52,43,29,30,41},{2,3,4,5,31,7,8,9,10,36,
12,28,14,15,26,17,18,19,20,46,22,23,24,25,51,27,43,29,
30,41},{2,3,4,5,31,7,8,9,10,36,12,28,14,15,26,17,18,19,
25,21,22,23,24,50,46,27,43,29,30,41},
{2,3,4,5,31,7,8,9,10,36,12,28,14,15,26,17,18,24,20,21,
22,23,49,25,46,27,43,29,30,41},{2,3,4,5,31,7,8,9,10,36,
12,28,14,15,26,17,23,19,20,21,22,48,24,25,46,27,43,29,
30,41},{2,3,4,5,31,7,8,9,10,36,12,28,14,15,26,22,18,19,
20,21,47,23,24,25,46,27,43,29,30,41},
{2,3,4,5,31,7,8,9,10,36,12,28,14,20,16,17,18,19,45,21,
22,43,24,25,26,27,53,29,30,41},{2,3,4,5,31,7,8,9,10,36,
12,28,14,20,16,17,18,19,45,21,27,23,24,25,26,52,43,29,
30,41},{2,3,4,5,31,7,8,9,10,36,12,28,14,20,16,17,18,19,
45,26,22,23,24,25,51,27,43,29,30,41},
{2,3,4,5,31,7,8,9,10,36,12,28,14,25,16,17,18,24,20,21,
22,23,49,45,26,27,43,29,30,41},{2,3,4,5,31,7,8,9,10,36,
12,28,14,25,16,17,23,19,20,21,22,48,24,45,26,27,43,29,
30,41},{2,3,4,5,31,7,8,9,10,36,12,28,14,25,16,22,18,19,
20,21,47,23,24,45,26,27,43,29,30,41},
{2,3,4,5,31,7,8,9,10,36,12,28,14,25,21,17,18,19,20,46,
22,23,24,45,26,27,43,29,30,41},{2,3,4,5,31,7,8,9,10,36,
12,28,19,15,16,17,18,44,20,21,22,43,24,25,26,27,53,29,
30,41},{2,3,4,5,31,7,8,9,10,36,12,28,19,15,16,17,18,44,
20,21,27,23,24,25,26,52,43,29,30,41},
{2,3,4,5,31,7,8,9,10,36,12,28,19,15,16,17,18,44,20,26,
22,23,24,25,51,27,43,29,30,41},{2,3,4,5,31,7,8,9,10,36,
12,28,19,15,16,17,18,44,25,21,22,23,24,50,26,27,43,29,
30,41},{2,3,4,5,31,7,8,9,10,36,12,28,24,15,16,17,23,19,
20,21,22,48,44,25,26,27,43,29,30,41},
{2,3,4,5,31,7,8,9,10,36,12,28,24,15,16,22,18,19,20,21,
47,23,44,25,26,27,43,29,30,41},{2,3,4,5,31,7,8,9,10,36,
12,28,24,15,21,17,18,19,20,46,22,23,44,25,26,27,43,29,
30,41},{2,3,4,5,31,7,8,9,10,36,12,28,24,20,16,17,18,19,
45,21,22,23,44,25,26,27,43,29,30,41},
{2,3,4,5,31,7,8,9,10,36,17,13,14,15,16,42,18,19,20,41,
22,23,24,30,26,27,28,29,55,51},{2,3,4,5,31,7,8,9,10,36,
17,13,14,15,16,42,18,19,20,41,22,23,29,25,26,27,28,54,
30,51},{2,3,4,5,31,7,8,9,10,36,17,13,14,15,16,42,18,19,
20,41,22,28,24,25,26,27,53,29,30,51},
{2,3,4,5,31,7,8,9,10,36,17,13,14,15,16,42,18,19,20,41,
27,23,24,25,26,52,28,29,30,51},{2,3,4,5,31,7,8,9,10,36,
17,13,14,15,16,42,18,19,30,21,22,23,24,50,26,27,28,29,
55,41},{2,3,4,5,31,7,8,9,10,36,17,13,14,15,16,42,18,19,
30,21,22,23,29,25,26,27,28,54,50,41},
{2,3,4,5,31,7,8,9,10,36,17,13,14,15,16,42,18,19,30,21,
22,28,24,25,26,27,53,29,50,41},{2,3,4,5,31,7,8,9,10,36,
17,13,14,15,16,42,18,19,30,21,27,23,24,25,26,52,28,29,
50,41},{2,3,4,5,31,7,8,9,10,36,17,13,14,15,16,42,18,19,
30,26,22,23,24,25,51,27,28,29,50,41},
{2,3,4,5,31,7,8,9,10,36,17,13,14,15,16,42,18,24,20,21,
22,23,49,30,26,27,28,29,55,41},{2,3,4,5,31,7,8,9,10,36,
17,13,14,15,16,42,18,29,20,21,22,28,24,25,26,27,53,49,
30,41},{2,3,4,5,31,7,8,9,10,36,17,13,14,15,16,42,18,29,
20,21,27,23,24,25,26,52,28,49,30,41},
{2,3,4,5,31,7,8,9,10,36,17,13,14,15,16,42,18,29,20,26,
22,23,24,25,51,27,28,49,30,41},{2,3,4,5,31,7,8,9,10,36,
17,13,14,15,16,42,18,29,25,21,22,23,24,50,26,27,28,49,
30,41},{2,3,4,5,31,7,8,9,10,36,17,13,14,15,16,42,23,19,
20,21,22,48,24,30,26,27,28,29,55,41},
{2,3,4,5,31,7,8,9,10,36,17,13,14,15,16,42,23,19,20,21,
22,48,29,25,26,27,28,54,30,41},{2,3,4,5,31,7,8,9,10,36,
17,13,14,15,16,42,28,19,20,21,27,23,24,25,26,52,48,29,
30,41},{2,3,4,5,31,7,8,9,10,36,17,13,14,15,16,42,28,19,
20,26,22,23,24,25,51,27,48,29,30,41},
{2,3,4,5,31,7,8,9,10,36,17,13,14,15,16,42,28,19,25,21,
22,23,24,50,26,27,48,29,30,41},{2,3,4,5,31,7,8,9,10,36,
17,13,14,15,16,42,28,24,20,21,22,23,49,25,26,27,48,29,
30,41},{2,3,4,5,31,7,8,9,10,36,22,13,14,15,21,17,18,19,
20,46,42,23,24,30,26,27,28,29,55,41},
{2,3,4,5,31,7,8,9,10,36,22,13,14,15,21,17,18,19,20,46,
42,23,29,25,26,27,28,54,30,41},{2,3,4,5,31,7,8,9,10,36,
22,13,14,15,21,17,18,19,20,46,42,28,24,25,26,27,53,29,
30,41},{2,3,4,5,31,7,8,9,10,36,22,13,14,20,16,17,18,19,
45,21,42,23,24,30,26,27,28,29,55,41},
{2,3,4,5,31,7,8,9,10,36,22,13,14,20,16,17,18,19,45,21,
42,23,29,25,26,27,28,54,30,41},{2,3,4,5,31,7,8,9,10,36,
22,13,14,20,16,17,18,19,45,21,42,28,24,25,26,27,53,29,
30,41},{2,3,4,5,31,7,8,9,10,36,22,13,19,15,16,17,18,44,
20,21,42,23,24,30,26,27,28,29,55,41},
{2,3,4,5,31,7,8,9,10,36,22,13,19,15,16,17,18,44,20,21,
42,23,29,25,26,27,28,54,30,41},{2,3,4,5,31,7,8,9,10,36,
22,13,19,15,16,17,18,44,20,21,42,28,24,25,26,27,53,29,
30,41},{2,3,4,5,31,7,8,9,10,36,22,18,14,15,16,17,43,19,
20,21,42,23,24,30,26,27,28,29,55,41},
{2,3,4,5,31,7,8,9,10,36,22,18,14,15,16,17,43,19,20,21,
42,23,29,25,26,27,28,54,30,41},{2,3,4,5,31,7,8,9,10,36,
22,18,14,15,16,17,43,19,20,21,42,28,24,25,26,27,53,29,
30,41},{2,3,4,5,31,7,8,9,10,36,27,13,14,15,16,42,18,19,
20,26,22,23,24,25,51,47,28,29,30,41},
{2,3,4,5,31,7,8,9,10,36,27,13,14,15,16,42,18,19,25,21,
22,23,24,50,26,47,28,29,30,41},{2,3,4,5,31,7,8,9,10,36,
27,13,14,15,16,42,18,24,20,21,22,23,49,25,26,47,28,29,
30,41},{2,3,4,5,31,7,8,9,10,36,27,13,14,15,16,42,23,19,
20,21,22,48,24,25,26,47,28,29,30,41},
{2,3,4,5,31,7,8,9,10,36,27,13,14,15,21,17,18,19,20,46,
42,23,24,25,26,52,28,29,30,41},{2,3,4,5,31,7,8,9,10,36,
27,13,14,15,26,17,18,19,20,46,22,23,24,25,51,42,28,29,
30,41},{2,3,4,5,31,7,8,9,10,36,27,13,14,15,26,17,18,19,
25,21,22,23,24,50,46,42,28,29,30,41},
{2,3,4,5,31,7,8,9,10,36,27,13,14,15,26,17,18,24,20,21,
22,23,49,25,46,42,28,29,30,41},{2,3,4,5,31,7,8,9,10,36,
27,13,14,15,26,17,23,19,20,21,22,48,24,25,46,42,28,29,
30,41},{2,3,4,5,31,7,8,9,10,36,27,13,14,15,26,22,18,19,
20,21,47,23,24,25,46,42,28,29,30,41},
{2,3,4,5,31,7,8,9,10,36,27,13,14,20,16,17,18,19,45,21,
42,23,24,25,26,52,28,29,30,41},{2,3,4,5,31,7,8,9,10,36,
27,13,14,20,16,17,18,19,45,26,22,23,24,25,51,42,28,29,
30,41},{2,3,4,5,31,7,8,9,10,36,27,13,14,25,16,17,18,24,
20,21,22,23,49,45,26,42,28,29,30,41},
{2,3,4,5,31,7,8,9,10,36,27,13,14,25,16,17,23,19,20,21,
22,48,24,45,26,42,28,29,30,41},{2,3,4,5,31,7,8,9,10,36,
27,13,14,25,16,22,18,19,20,21,47,23,24,45,26,42,28,29,
30,41},{2,3,4,5,31,7,8,9,10,36,27,13,14,25,21,17,18,19,
20,46,22,23,24,45,26,42,28,29,30,41},
{2,3,4,5,31,7,8,9,10,36,27,13,19,15,16,17,18,44,20,21,
42,23,24,25,26,52,28,29,30,41},{2,3,4,5,31,7,8,9,10,36,
27,13,19,15,16,17,18,44,20,26,22,23,24,25,51,42,28,29,
30,41},{2,3,4,5,31,7,8,9,10,36,27,13,19,15,16,17,18,44,
25,21,22,23,24,50,26,42,28,29,30,41},
{2,3,4,5,31,7,8,9,10,36,27,13,24,15,16,17,23,19,20,21,
22,48,44,25,26,42,28,29,30,41},{2,3,4,5,31,7,8,9,10,36,
27,13,24,15,16,22,18,19,20,21,47,23,44,25,26,42,28,29,
30,41},{2,3,4,5,31,7,8,9,10,36,27,13,24,15,21,17,18,19,
20,46,22,23,44,25,26,42,28,29,30,41},
{2,3,4,5,31,7,8,9,10,36,27,13,24,20,16,17,18,19,45,21,
22,23,44,25,26,42,28,29,30,41},{2,3,4,5,31,7,8,9,10,36,
27,18,14,15,16,17,43,19,20,21,42,23,24,25,26,52,28,29,
30,41},{2,3,4,5,31,7,8,9,10,36,27,18,14,15,16,17,43,19,
20,26,22,23,24,25,51,42,28,29,30,41},
{2,3,4,5,31,7,8,9,10,36,27,18,14,15,16,17,43,19,25,21,
22,23,24,50,26,42,28,29,30,41},{2,3,4,5,31,7,8,9,10,36,
27,18,14,15,16,17,43,24,20,21,22,23,49,25,26,42,28,29,
30,41},{2,3,4,5,31,7,8,9,10,36,27,23,14,15,16,22,18,19,
20,21,47,43,24,25,26,42,28,29,30,41},
{2,3,4,5,31,7,8,9,10,36,27,23,14,15,21,17,18,19,20,46,
22,43,24,25,26,42,28,29,30,41},{2,3,4,5,31,7,8,9,10,36,
27,23,14,20,16,17,18,19,45,21,22,43,24,25,26,42,28,29,
30,41},{2,3,4,5,31,7,8,9,10,36,27,23,19,15,16,17,18,44,
20,21,22,43,24,25,26,42,28,29,30,41},
{2,3,4,5,31,7,8,9,15,11,12,13,14,40,36,17,18,19,20,46,
22,23,24,30,26,27,28,29,55,51},{2,3,4,5,31,7,8,9,15,11,
12,13,14,40,36,17,18,19,20,46,22,23,29,25,26,27,28,54,
30,51},{2,3,4,5,31,7,8,9,15,11,12,13,14,40,36,17,18,19,
20,46,22,28,24,25,26,27,53,29,30,51},
{2,3,4,5,31,7,8,9,15,11,12,13,14,40,36,17,18,19,20,46,
27,23,24,25,26,52,28,29,30,51},{2,3,4,5,31,7,8,9,15,11,
12,13,14,40,36,17,18,19,30,21,22,23,29,25,26,27,28,54,
50,46},{2,3,4,5,31,7,8,9,15,11,12,13,14,40,36,17,18,19,
30,21,22,28,24,25,26,27,53,29,50,46},
{2,3,4,5,31,7,8,9,15,11,12,13,14,40,36,17,18,19,30,21,
27,23,24,25,26,52,28,29,50,46},{2,3,4,5,31,7,8,9,15,11,
12,13,14,40,36,17,18,19,30,26,22,23,24,25,51,27,28,29,
50,46},{2,3,4,5,31,7,8,9,15,11,12,13,14,40,36,17,18,24,
20,21,22,23,49,30,26,27,28,29,55,46},
{2,3,4,5,31,7,8,9,15,11,12,13,14,40,36,17,18,29,20,21,
22,28,24,25,26,27,53,49,30,46},{2,3,4,5,31,7,8,9,15,11,
12,13,14,40,36,17,18,29,20,21,27,23,24,25,26,52,28,49,
30,46},{2,3,4,5,31,7,8,9,15,11,12,13,14,40,36,17,18,29,
20,26,22,23,24,25,51,27,28,49,30,46},
{2,3,4,5,31,7,8,9,15,11,12,13,14,40,36,17,18,29,25,21,
22,23,24,50,26,27,28,49,30,46},{2,3,4,5,31,7,8,9,15,11,
12,13,14,40,36,17,23,19,20,21,22,48,24,30,26,27,28,29,
55,46},{2,3,4,5,31,7,8,9,15,11,12,13,14,40,36,17,23,19,
20,21,22,48,29,25,26,27,28,54,30,46},
{2,3,4,5,31,7,8,9,15,11,12,13,14,40,36,17,28,19,20,21,
27,23,24,25,26,52,48,29,30,46},{2,3,4,5,31,7,8,9,15,11,
12,13,14,40,36,17,28,19,20,26,22,23,24,25,51,27,48,29,
30,46},{2,3,4,5,31,7,8,9,15,11,12,13,14,40,36,17,28,19,
25,21,22,23,24,50,26,27,48,29,30,46},
{2,3,4,5,31,7,8,9,15,11,12,13,14,40,36,17,28,24,20,21,
22,23,49,25,26,27,48,29,30,46},{2,3,4,5,31,7,8,9,15,11,
12,13,14,40,36,22,18,19,20,21,47,23,24,30,26,27,28,29,
55,46},{2,3,4,5,31,7,8,9,15,11,12,13,14,40,36,22,18,19,
20,21,47,23,29,25,26,27,28,54,30,46},
{2,3,4,5,31,7,8,9,15,11,12,13,14,40,36,22,18,19,20,21,
47,28,24,25,26,27,53,29,30,46},{2,3,4,5,31,7,8,9,15,11,
12,13,14,40,36,27,18,19,20,26,22,23,24,25,51,47,28,29,
30,46},{2,3,4,5,31,7,8,9,15,11,12,13,14,40,36,27,18,19,
25,21,22,23,24,50,26,47,28,29,30,46},
{2,3,4,5,31,7,8,9,15,11,12,13,14,40,36,27,18,24,20,21,
22,23,49,25,26,47,28,29,30,46},{2,3,4,5,31,7,8,9,15,11,
12,13,14,40,36,27,23,19,20,21,22,48,24,25,26,47,28,29,
30,46},{2,3,4,5,31,7,8,9,20,11,12,13,19,15,16,17,18,44,
40,36,22,23,24,30,26,27,28,29,55,51},
{2,3,4,5,31,7,8,9,20,11,12,13,19,15,16,17,18,44,40,36,
22,23,29,25,26,27,28,54,30,51},{2,3,4,5,31,7,8,9,20,11,
12,13,19,15,16,17,18,44,40,36,22,28,24,25,26,27,53,29,
30,51},{2,3,4,5,31,7,8,9,20,11,12,13,19,15,16,17,18,44,
40,36,27,23,24,25,26,52,28,29,30,51},
{2,3,4,5,31,7,8,9,20,11,12,18,14,15,16,17,43,19,40,36,
22,23,24,30,26,27,28,29,55,51},{2,3,4,5,31,7,8,9,20,11,
12,18,14,15,16,17,43,19,40,36,22,23,29,25,26,27,28,54,
30,51},{2,3,4,5,31,7,8,9,20,11,12,18,14,15,16,17,43,19,
40,36,22,28,24,25,26,27,53,29,30,51},
{2,3,4,5,31,7,8,9,20,11,12,18,14,15,16,17,43,19,40,36,
27,23,24,25,26,52,28,29,30,51},{2,3,4,5,31,7,8,9,20,11,
17,13,14,15,16,42,18,19,40,36,22,23,24,30,26,27,28,29,
55,51},{2,3,4,5,31,7,8,9,20,11,17,13,14,15,16,42,18,19,
40,36,22,23,29,25,26,27,28,54,30,51},
{2,3,4,5,31,7,8,9,20,11,17,13,14,15,16,42,18,19,40,36,
22,28,24,25,26,27,53,29,30,51},{2,3,4,5,31,7,8,9,20,11,
17,13,14,15,16,42,18,19,40,36,27,23,24,25,26,52,28,29,
30,51},{2,3,4,5,31,7,8,9,20,16,12,13,14,15,41,17,18,19,
40,36,22,23,24,30,26,27,28,29,55,51},
{2,3,4,5,31,7,8,9,20,16,12,13,14,15,41,17,18,19,40,36,
22,23,29,25,26,27,28,54,30,51},{2,3,4,5,31,7,8,9,20,16,
12,13,14,15,41,17,18,19,40,36,22,28,24,25,26,27,53,29,
30,51},{2,3,4,5,31,7,8,9,20,16,12,13,14,15,41,17,18,19,
40,36,27,23,24,25,26,52,28,29,30,51},
{2,3,4,5,31,7,8,9,30,11,12,13,14,40,16,17,23,19,20,21,
22,48,24,45,26,27,28,29,55,36},{2,3,4,5,31,7,8,9,30,11,
12,13,14,40,16,17,23,19,20,21,22,48,29,25,26,27,28,54,
45,36},{2,3,4,5,31,7,8,9,30,11,12,13,14,40,16,17,28,19,
20,21,27,23,24,25,26,52,48,29,45,36},
{2,3,4,5,31,7,8,9,30,11,12,13,14,40,16,17,28,19,20,26,
22,23,24,25,51,27,48,29,45,36},{2,3,4,5,31,7,8,9,30,11,
12,13,14,40,16,17,28,19,25,21,22,23,24,50,26,27,48,29,
45,36},{2,3,4,5,31,7,8,9,30,11,12,13,14,40,16,17,28,24,
20,21,22,23,49,25,26,27,48,29,45,36},
{2,3,4,5,31,7,8,9,30,11,12,13,14,40,16,22,18,19,20,21,
47,23,24,45,26,27,28,29,55,36},{2,3,4,5,31,7,8,9,30,11,
12,13,14,40,16,22,18,19,20,21,47,23,29,25,26,27,28,54,
45,36},{2,3,4,5,31,7,8,9,30,11,12,13,14,40,16,22,18,19,
20,21,47,28,24,25,26,27,53,29,45,36},
{2,3,4,5,31,7,8,9,30,11,12,13,14,40,16,27,18,19,20,26,
22,23,24,25,51,47,28,29,45,36},{2,3,4,5,31,7,8,9,30,11,
12,13,14,40,16,27,18,19,25,21,22,23,24,50,26,47,28,29,
45,36},{2,3,4,5,31,7,8,9,30,11,12,13,14,40,16,27,18,24,
20,21,22,23,49,25,26,47,28,29,45,36},
{2,3,4,5,31,7,8,9,30,11,12,13,14,40,16,27,23,19,20,21,
22,48,24,25,26,47,28,29,45,36},{2,3,4,5,31,7,8,9,30,11,
12,13,14,40,21,17,18,19,20,46,22,23,24,45,26,27,28,29,
55,36},{2,3,4,5,31,7,8,9,30,11,12,13,14,40,21,17,18,19,
20,46,22,23,29,25,26,27,28,54,45,36},
{2,3,4,5,31,7,8,9,30,11,12,13,14,40,21,17,18,19,20,46,
22,28,24,25,26,27,53,29,45,36},{2,3,4,5,31,7,8,9,30,11,
12,13,14,40,21,17,18,19,20,46,27,23,24,25,26,52,28,29,
45,36},{2,3,4,5,31,7,8,9,30,11,12,13,14,40,26,17,18,19,
25,21,22,23,24,50,46,27,28,29,45,36},
{2,3,4,5,31,7,8,9,30,11,12,13,14,40,26,17,18,24,20,21,
22,23,49,25,46,27,28,29,45,36},{2,3,4,5,31,7,8,9,30,11,
12,13,14,40,26,17,23,19,20,21,22,48,24,25,46,27,28,29,
45,36},{2,3,4,5,31,7,8,9,30,11,12,13,14,40,26,22,18,19,
20,21,47,23,24,25,46,27,28,29,45,36},
{2,3,4,5,31,7,8,9,30,11,12,13,19,15,16,17,18,44,40,21,
22,23,29,25,26,27,28,54,50,36},{2,3,4,5,31,7,8,9,30,11,
12,13,19,15,16,17,18,44,40,21,22,28,24,25,26,27,53,29,
50,36},{2,3,4,5,31,7,8,9,30,11,12,13,19,15,16,17,18,44,
40,21,27,23,24,25,26,52,28,29,50,36},
{2,3,4,5,31,7,8,9,30,11,12,13,19,15,16,17,18,44,40,26,
22,23,24,25,51,27,28,29,50,36},{2,3,4,5,31,7,8,9,30,11,
12,13,24,15,16,17,23,19,20,21,22,48,44,40,26,27,28,29,
55,36},{2,3,4,5,31,7,8,9,30,11,12,13,24,15,16,22,18,19,
20,21,47,23,44,40,26,27,28,29,55,36},
{2,3,4,5,31,7,8,9,30,11,12,13,24,15,21,17,18,19,20,46,
22,23,44,40,26,27,28,29,55,36},{2,3,4,5,31,7,8,9,30,11,
12,13,24,20,16,17,18,19,45,21,22,23,44,40,26,27,28,29,
55,36},{2,3,4,5,31,7,8,9,30,11,12,13,29,15,16,17,18,44,
20,21,27,23,24,25,26,52,28,49,40,36},
{2,3,4,5,31,7,8,9,30,11,12,13,29,15,16,17,18,44,20,26,
22,23,24,25,51,27,28,49,40,36},{2,3,4,5,31,7,8,9,30,11,
12,13,29,15,16,17,18,44,25,21,22,23,24,50,26,27,28,49,
40,36},{2,3,4,5,31,7,8,9,30,11,12,13,29,15,16,17,23,19,
20,21,22,48,44,25,26,27,28,54,40,36},
{2,3,4,5,31,7,8,9,30,11,12,13,29,15,16,17,28,19,20,21,
27,23,24,25,26,52,48,44,40,36},{2,3,4,5,31,7,8,9,30,11,
12,13,29,15,16,17,28,19,20,26,22,23,24,25,51,27,48,44,
40,36},{2,3,4,5,31,7,8,9,30,11,12,13,29,15,16,17,28,19,
25,21,22,23,24,50,26,27,48,44,40,36},
{2,3,4,5,31,7,8,9,30,11,12,13,29,15,16,17,28,24,20,21,
22,23,49,25,26,27,48,44,40,36},{2,3,4,5,31,7,8,9,30,11,
12,13,29,15,16,22,18,19,20,21,47,23,44,25,26,27,28,54,
40,36},{2,3,4,5,31,7,8,9,30,11,12,13,29,15,16,22,18,19,
20,21,47,28,24,25,26,27,53,44,40,36},
{2,3,4,5,31,7,8,9,30,11,12,13,29,15,16,27,18,19,20,26,
22,23,24,25,51,47,28,44,40,36},{2,3,4,5,31,7,8,9,30,11,
12,13,29,15,16,27,18,19,25,21,22,23,24,50,26,47,28,44,
40,36},{2,3,4,5,31,7,8,9,30,11,12,13,29,15,16,27,18,24,
20,21,22,23,49,25,26,47,28,44,40,36},
{2,3,4,5,31,7,8,9,30,11,12,13,29,15,16,27,23,19,20,21,
22,48,24,25,26,47,28,44,40,36},{2,3,4,5,31,7,8,9,30,11,
12,13,29,15,21,17,18,19,20,46,22,23,44,25,26,27,28,54,
40,36},{2,3,4,5,31,7,8,9,30,11,12,13,29,15,21,17,18,19,
20,46,22,28,24,25,26,27,53,44,40,36},
{2,3,4,5,31,7,8,9,30,11,12,13,29,15,21,17,18,19,20,46,
27,23,24,25,26,52,28,44,40,36},{2,3,4,5,31,7,8,9,30,11,
12,13,29,15,26,17,18,19,25,21,22,23,24,50,46,27,28,44,
40,36},{2,3,4,5,31,7,8,9,30,11,12,13,29,15,26,17,18,24,
20,21,22,23,49,25,46,27,28,44,40,36},
{2,3,4,5,31,7,8,9,30,11,12,13,29,15,26,17,23,19,20,21,
22,48,24,25,46,27,28,44,40,36},{2,3,4,5,31,7,8,9,30,11,
12,13,29,15,26,22,18,19,20,21,47,23,24,25,46,27,28,44,
40,36},{2,3,4,5,31,7,8,9,30,11,12,13,29,20,16,17,18,19,
45,21,22,28,24,25,26,27,53,44,40,36},
{2,3,4,5,31,7,8,9,30,11,12,13,29,20,16,17,18,19,45,21,
27,23,24,25,26,52,28,44,40,36},{2,3,4,5,31,7,8,9,30,11,
12,13,29,20,16,17,18,19,45,26,22,23,24,25,51,27,28,44,
40,36},{2,3,4,5,31,7,8,9,30,11,12,13,29,25,16,17,18,24,
20,21,22,23,49,45,26,27,28,44,40,36},
{2,3,4,5,31,7,8,9,30,11,12,13,29,25,16,17,23,19,20,21,
22,48,24,45,26,27,28,44,40,36},{2,3,4,5,31,7,8,9,30,11,
12,13,29,25,16,22,18,19,20,21,47,23,24,45,26,27,28,44,
40,36},{2,3,4,5,31,7,8,9,30,11,12,13,29,25,21,17,18,19,
20,46,22,23,24,45,26,27,28,44,40,36},
{2,3,4,5,31,7,8,9,30,11,12,18,14,15,16,17,43,19,40,21,
22,23,29,25,26,27,28,54,50,36},{2,3,4,5,31,7,8,9,30,11,
12,18,14,15,16,17,43,19,40,21,22,28,24,25,26,27,53,29,
50,36},{2,3,4,5,31,7,8,9,30,11,12,18,14,15,16,17,43,19,
40,21,27,23,24,25,26,52,28,29,50,36},
{2,3,4,5,31,7,8,9,30,11,12,18,14,15,16,17,43,19,40,26,
22,23,24,25,51,27,28,29,50,36},{2,3,4,5,31,7,8,9,30,11,
12,18,14,15,16,17,43,24,20,21,22,23,49,40,26,27,28,29,
55,36},{2,3,4,5,31,7,8,9,30,11,12,18,14,15,16,17,43,29,
20,21,22,28,24,25,26,27,53,49,40,36},
{2,3,4,5,31,7,8,9,30,11,12,18,14,15,16,17,43,29,20,21,
27,23,24,25,26,52,28,49,40,36},{2,3,4,5,31,7,8,9,30,11,
12,18,14,15,16,17,43,29,20,26,22,23,24,25,51,27,28,49,
40,36},{2,3,4,5,31,7,8,9,30,11,12,18,14,15,16,17,43,29,
25,21,22,23,24,50,26,27,28,49,40,36},
{2,3,4,5,31,7,8,9,30,11,12,23,14,15,16,22,18,19,20,21,
47,43,24,40,26,27,28,29,55,36},{2,3,4,5,31,7,8,9,30,11,
12,23,14,15,16,22,18,19,20,21,47,43,29,25,26,27,28,54,
40,36},{2,3,4,5,31,7,8,9,30,11,12,23,14,15,21,17,18,19,
20,46,22,43,24,40,26,27,28,29,55,36},
{2,3,4,5,31,7,8,9,30,11,12,23,14,15,21,17,18,19,20,46,
22,43,29,25,26,27,28,54,40,36},{2,3,4,5,31,7,8,9,30,11,
12,23,14,20,16,17,18,19,45,21,22,43,24,40,26,27,28,29,
55,36},{2,3,4,5,31,7,8,9,30,11,12,23,14,20,16,17,18,19,
45,21,22,43,29,25,26,27,28,54,40,36},
{2,3,4,5,31,7,8,9,30,11,12,23,19,15,16,17,18,44,20,21,
22,43,24,40,26,27,28,29,55,36},{2,3,4,5,31,7,8,9,30,11,
12,23,19,15,16,17,18,44,20,21,22,43,29,25,26,27,28,54,
40,36},{2,3,4,5,31,7,8,9,30,11,12,28,14,15,16,17,43,19,
20,26,22,23,24,25,51,27,48,29,40,36},
{2,3,4,5,31,7,8,9,30,11,12,28,14,15,16,17,43,19,25,21,
22,23,24,50,26,27,48,29,40,36},{2,3,4,5,31,7,8,9,30,11,
12,28,14,15,16,17,43,24,20,21,22,23,49,25,26,27,48,29,
40,36},{2,3,4,5,31,7,8,9,30,11,12,28,14,15,16,22,18,19,
20,21,47,43,24,25,26,27,53,29,40,36},
{2,3,4,5,31,7,8,9,30,11,12,28,14,15,16,27,18,19,20,26,
22,23,24,25,51,47,43,29,40,36},{2,3,4,5,31,7,8,9,30,11,
12,28,14,15,16,27,18,19,25,21,22,23,24,50,26,47,43,29,
40,36},{2,3,4,5,31,7,8,9,30,11,12,28,14,15,16,27,18,24,
20,21,22,23,49,25,26,47,43,29,40,36},
{2,3,4,5,31,7,8,9,30,11,12,28,14,15,16,27,23,19,20,21,
22,48,24,25,26,47,43,29,40,36},{2,3,4,5,31,7,8,9,30,11,
12,28,14,15,21,17,18,19,20,46,22,43,24,25,26,27,53,29,
40,36},{2,3,4,5,31,7,8,9,30,11,12,28,14,15,21,17,18,19,
20,46,27,23,24,25,26,52,43,29,40,36},
{2,3,4,5,31,7,8,9,30,11,12,28,14,15,26,17,18,19,25,21,
22,23,24,50,46,27,43,29,40,36},{2,3,4,5,31,7,8,9,30,11,
12,28,14,15,26,17,18,24,20,21,22,23,49,25,46,27,43,29,
40,36},{2,3,4,5,31,7,8,9,30,11,12,28,14,15,26,17,23,19,
20,21,22,48,24,25,46,27,43,29,40,36},
{2,3,4,5,31,7,8,9,30,11,12,28,14,15,26,22,18,19,20,21,
47,23,24,25,46,27,43,29,40,36},{2,3,4,5,31,7,8,9,30,11,
12,28,14,20,16,17,18,19,45,21,22,43,24,25,26,27,53,29,
40,36},{2,3,4,5,31,7,8,9,30,11,12,28,14,20,16,17,18,19,
45,21,27,23,24,25,26,52,43,29,40,36},
{2,3,4,5,31,7,8,9,30,11,12,28,14,20,16,17,18,19,45,26,
22,23,24,25,51,27,43,29,40,36},{2,3,4,5,31,7,8,9,30,11,
12,28,14,25,16,17,18,24,20,21,22,23,49,45,26,27,43,29,
40,36},{2,3,4,5,31,7,8,9,30,11,12,28,14,25,16,17,23,19,
20,21,22,48,24,45,26,27,43,29,40,36},
{2,3,4,5,31,7,8,9,30,11,12,28,14,25,16,22,18,19,20,21,
47,23,24,45,26,27,43,29,40,36},{2,3,4,5,31,7,8,9,30,11,
12,28,14,25,21,17,18,19,20,46,22,23,24,45,26,27,43,29,
40,36},{2,3,4,5,31,7,8,9,30,11,12,28,19,15,16,17,18,44,
20,21,27,23,24,25,26,52,43,29,40,36},
{2,3,4,5,31,7,8,9,30,11,12,28,19,15,16,17,18,44,20,26,
22,23,24,25,51,27,43,29,40,36},{2,3,4,5,31,7,8,9,30,11,
12,28,19,15,16,17,18,44,25,21,22,23,24,50,26,27,43,29,
40,36},{2,3,4,5,31,7,8,9,30,11,12,28,24,15,16,17,23,19,
20,21,22,48,44,25,26,27,43,29,40,36},
{2,3,4,5,31,7,8,9,30,11,12,28,24,15,16,22,18,19,20,21,
47,23,44,25,26,27,43,29,40,36},{2,3,4,5,31,7,8,9,30,11,
12,28,24,15,21,17,18,19,20,46,22,23,44,25,26,27,43,29,
40,36},{2,3,4,5,31,7,8,9,30,11,17,13,14,15,16,42,18,19,
40,21,22,23,29,25,26,27,28,54,50,36},
{2,3,4,5,31,7,8,9,30,11,17,13,14,15,16,42,18,19,40,21,
22,28,24,25,26,27,53,29,50,36},{2,3,4,5,31,7,8,9,30,11,
17,13,14,15,16,42,18,19,40,21,27,23,24,25,26,52,28,29,
50,36},{2,3,4,5,31,7,8,9,30,11,17,13,14,15,16,42,18,19,
40,26,22,23,24,25,51,27,28,29,50,36},
{2,3,4,5,31,7,8,9,30,11,17,13,14,15,16,42,18,24,20,21,
22,23,49,40,26,27,28,29,55,36},{2,3,4,5,31,7,8,9,30,11,
17,13,14,15,16,42,18,29,20,21,22,28,24,25,26,27,53,49,
40,36},{2,3,4,5,31,7,8,9,30,11,17,13,14,15,16,42,18,29,
20,21,27,23,24,25,26,52,28,49,40,36},
{2,3,4,5,31,7,8,9,30,11,17,13,14,15,16,42,18,29,20,26,
22,23,24,25,51,27,28,49,40,36},{2,3,4,5,31,7,8,9,30,11,
17,13,14,15,16,42,18,29,25,21,22,23,24,50,26,27,28,49,
40,36},{2,3,4,5,31,7,8,9,30,11,17,13,14,15,16,42,23,19,
20,21,22,48,24,40,26,27,28,29,55,36},
{2,3,4,5,31,7,8,9,30,11,17,13,14,15,16,42,23,19,20,21,
22,48,29,25,26,27,28,54,40,36},{2,3,4,5,31,7,8,9,30,11,
17,13,14,15,16,42,28,19,20,21,27,23,24,25,26,52,48,29,
40,36},{2,3,4,5,31,7,8,9,30,11,17,13,14,15,16,42,28,19,
20,26,22,23,24,25,51,27,48,29,40,36},
{2,3,4,5,31,7,8,9,30,11,17,13,14,15,16,42,28,19,25,21,
22,23,24,50,26,27,48,29,40,36},{2,3,4,5,31,7,8,9,30,11,
17,13,14,15,16,42,28,24,20,21,22,23,49,25,26,27,48,29,
40,36},{2,3,4,5,31,7,8,9,30,11,22,13,14,15,21,17,18,19,
20,46,42,23,24,40,26,27,28,29,55,36},
{2,3,4,5,31,7,8,9,30,11,22,13,14,15,21,17,18,19,20,46,
42,23,29,25,26,27,28,54,40,36},{2,3,4,5,31,7,8,9,30,11,
22,13,14,15,21,17,18,19,20,46,42,28,24,25,26,27,53,29,
40,36},{2,3,4,5,31,7,8,9,30,11,22,13,14,20,16,17,18,19,
45,21,42,23,24,40,26,27,28,29,55,36},
{2,3,4,5,31,7,8,9,30,11,22,13,14,20,16,17,18,19,45,21,
42,23,29,25,26,27,28,54,40,36},{2,3,4,5,31,7,8,9,30,11,
22,13,14,20,16,17,18,19,45,21,42,28,24,25,26,27,53,29,
40,36},{2,3,4,5,31,7,8,9,30,11,22,13,19,15,16,17,18,44,
20,21,42,23,24,40,26,27,28,29,55,36},
{2,3,4,5,31,7,8,9,30,11,22,13,19,15,16,17,18,44,20,21,
42,23,29,25,26,27,28,54,40,36},{2,3,4,5,31,7,8,9,30,11,
22,13,19,15,16,17,18,44,20,21,42,28,24,25,26,27,53,29,
40,36},{2,3,4,5,31,7,8,9,30,11,22,18,14,15,16,17,43,19,
20,21,42,28,24,25,26,27,53,29,40,36},
{2,3,4,5,31,7,8,9,30,11,27,13,14,15,16,42,18,19,25,21,
22,23,24,50,26,47,28,29,40,36},{2,3,4,5,31,7,8,9,30,11,
27,13,14,15,16,42,18,24,20,21,22,23,49,25,26,47,28,29,
40,36},{2,3,4,5,31,7,8,9,30,11,27,13,14,15,21,17,18,19,
20,46,42,23,24,25,26,52,28,29,40,36},
{2,3,4,5,31,7,8,9,30,11,27,13,14,15,26,17,18,19,25,21,
22,23,24,50,46,42,28,29,40,36},{2,3,4,5,31,7,8,9,30,11,
27,13,14,15,26,17,18,24,20,21,22,23,49,25,46,42,28,29,
40,36},{2,3,4,5,31,7,8,9,30,11,27,13,14,15,26,17,23,19,
20,21,22,48,24,25,46,42,28,29,40,36},
{2,3,4,5,31,7,8,9,30,11,27,13,14,15,26,22,18,19,20,21,
47,23,24,25,46,42,28,29,40,36},{2,3,4,5,31,7,8,9,30,11,
27,13,14,20,16,17,18,19,45,21,42,23,24,25,26,52,28,29,
40,36},{2,3,4,5,31,7,8,9,30,11,27,13,14,20,16,17,18,19,
45,26,22,23,24,25,51,42,28,29,40,36},
{2,3,4,5,31,7,8,9,30,11,27,13,14,25,16,17,18,24,20,21,
22,23,49,45,26,42,28,29,40,36},{2,3,4,5,31,7,8,9,30,11,
27,13,14,25,16,17,23,19,20,21,22,48,24,45,26,42,28,29,
40,36},{2,3,4,5,31,7,8,9,30,11,27,13,14,25,16,22,18,19,
20,21,47,23,24,45,26,42,28,29,40,36},
{2,3,4,5,31,7,8,9,30,11,27,13,14,25,21,17,18,19,20,46,
22,23,24,45,26,42,28,29,40,36},{2,3,4,5,31,7,8,9,30,11,
27,13,19,15,16,17,18,44,20,21,42,23,24,25,26,52,28,29,
40,36},{2,3,4,5,31,7,8,9,30,11,27,13,19,15,16,17,18,44,
20,26,22,23,24,25,51,42,28,29,40,36},
{2,3,4,5,31,7,8,9,30,11,27,13,19,15,16,17,18,44,25,21,
22,23,24,50,26,42,28,29,40,36},{2,3,4,5,31,7,8,9,30,11,
27,13,24,15,16,17,23,19,20,21,22,48,44,25,26,42,28,29,
40,36},{2,3,4,5,31,7,8,9,30,11,27,13,24,15,16,22,18,19,
20,21,47,23,44,25,26,42,28,29,40,36},
{2,3,4,5,31,7,8,9,30,11,27,13,24,15,21,17,18,19,20,46,
22,23,44,25,26,42,28,29,40,36},{2,3,4,5,31,7,8,9,30,11,
27,18,14,15,16,17,43,19,20,26,22,23,24,25,51,42,28,29,
40,36},{2,3,4,5,31,7,8,9,30,11,27,18,14,15,16,17,43,19,
25,21,22,23,24,50,26,42,28,29,40,36},
{2,3,4,5,31,7,8,9,30,11,27,18,14,15,16,17,43,24,20,21,
22,23,49,25,26,42,28,29,40,36},{2,3,4,5,31,7,8,9,30,11,
27,23,14,15,16,22,18,19,20,21,47,43,24,25,26,42,28,29,
40,36},{2,3,4,5,31,7,8,9,30,11,27,23,14,15,21,17,18,19,
20,46,22,43,24,25,26,42,28,29,40,36},
{2,3,4,5,31,7,8,9,30,11,27,23,14,20,16,17,18,19,45,21,
22,43,24,25,26,42,28,29,40,36},{2,3,4,5,31,7,8,9,30,16,
12,13,14,15,41,17,18,19,40,26,22,23,24,25,51,27,28,29,
50,36},{2,3,4,5,31,7,8,9,30,16,12,13,14,15,41,17,18,24,
20,21,22,23,49,40,26,27,28,29,55,36},
{2,3,4,5,31,7,8,9,30,16,12,13,14,15,41,17,18,29,20,21,
22,28,24,25,26,27,53,49,40,36},{2,3,4,5,31,7,8,9,30,16,
12,13,14,15,41,17,18,29,20,21,27,23,24,25,26,52,28,49,
40,36},{2,3,4,5,31,7,8,9,30,16,12,13,14,15,41,17,18,29,
20,26,22,23,24,25,51,27,28,49,40,36},
{2,3,4,5,31,7,8,9,30,16,12,13,14,15,41,17,18,29,25,21,
22,23,24,50,26,27,28,49,40,36},{2,3,4,5,31,7,8,9,30,16,
12,13,14,15,41,17,23,19,20,21,22,48,24,40,26,27,28,29,
55,36},{2,3,4,5,31,7,8,9,30,16,12,13,14,15,41,17,23,19,
20,21,22,48,29,25,26,27,28,54,40,36},
{2,3,4,5,31,7,8,9,30,16,12,13,14,15,41,17,28,19,20,21,
27,23,24,25,26,52,48,29,40,36},{2,3,4,5,31,7,8,9,30,16,
12,13,14,15,41,17,28,19,20,26,22,23,24,25,51,27,48,29,
40,36},{2,3,4,5,31,7,8,9,30,16,12,13,14,15,41,17,28,19,
25,21,22,23,24,50,26,27,48,29,40,36},
{2,3,4,5,31,7,8,9,30,16,12,13,14,15,41,22,18,19,20,21,
47,23,24,40,26,27,28,29,55,36},{2,3,4,5,31,7,8,9,30,16,
12,13,14,15,41,22,18,19,20,21,47,23,29,25,26,27,28,54,
40,36},{2,3,4,5,31,7,8,9,30,16,12,13,14,15,41,22,18,19,
20,21,47,28,24,25,26,27,53,29,40,36},
{2,3,4,5,31,7,8,9,30,16,12,13,14,15,41,27,18,19,20,26,
22,23,24,25,51,47,28,29,40,36},{2,3,4,5,31,7,8,9,30,16,
12,13,14,15,41,27,18,19,25,21,22,23,24,50,26,47,28,29,
40,36},{2,3,4,5,31,7,8,9,30,16,12,13,14,15,41,27,18,24,
20,21,22,23,49,25,26,47,28,29,40,36},
{2,3,4,5,31,7,8,9,30,21,12,13,14,20,16,17,18,19,45,41,
22,23,24,40,26,27,28,29,55,36},{2,3,4,5,31,7,8,9,30,21,
12,13,14,20,16,17,18,19,45,41,22,23,29,25,26,27,28,54,
40,36},{2,3,4,5,31,7,8,9,30,21,12,13,14,20,16,17,18,19,
45,41,22,28,24,25,26,27,53,29,40,36},
{2,3,4,5,31,7,8,9,30,21,12,13,14,20,16,17,18,19,45,41,
27,23,24,25,26,52,28,29,40,36},{2,3,4,5,31,7,8,9,30,21,
12,13,19,15,16,17,18,44,20,41,22,23,24,40,26,27,28,29,
55,36},{2,3,4,5,31,7,8,9,30,21,12,13,19,15,16,17,18,44,
20,41,22,23,29,25,26,27,28,54,40,36},
{2,3,4,5,31,7,8,9,30,21,12,13,19,15,16,17,18,44,20,41,
22,28,24,25,26,27,53,29,40,36},{2,3,4,5,31,7,8,9,30,21,
12,13,19,15,16,17,18,44,20,41,27,23,24,25,26,52,28,29,
40,36},{2,3,4,5,31,7,8,9,30,21,12,18,14,15,16,17,43,19,
20,41,22,23,24,40,26,27,28,29,55,36},
{2,3,4,5,31,7,8,9,30,21,12,18,14,15,16,17,43,19,20,41,
22,23,29,25,26,27,28,54,40,36},{2,3,4,5,31,7,8,9,30,21,
12,18,14,15,16,17,43,19,20,41,22,28,24,25,26,27,53,29,
40,36},{2,3,4,5,31,7,8,9,30,21,12,18,14,15,16,17,43,19,
20,41,27,23,24,25,26,52,28,29,40,36},
{2,3,4,5,31,7,8,9,30,26,12,13,14,15,41,17,18,24,20,21,
22,23,49,25,46,27,28,29,40,36},{2,3,4,5,31,7,8,9,30,26,
12,13,14,15,41,17,23,19,20,21,22,48,24,25,46,27,28,29,
40,36},{2,3,4,5,31,7,8,9,30,26,12,13,14,25,16,17,18,24,
20,21,22,23,49,45,41,27,28,29,40,36},
{2,3,4,5,31,7,8,9,30,26,12,13,14,25,16,17,23,19,20,21,
22,48,24,45,41,27,28,29,40,36},{2,3,4,5,31,7,8,9,30,26,
12,13,14,25,16,22,18,19,20,21,47,23,24,45,41,27,28,29,
40,36},{2,3,4,5,31,7,8,9,30,26,12,13,14,25,21,17,18,19,
20,46,22,23,24,45,41,27,28,29,40,36},
{2,3,4,5,31,7,8,9,30,26,12,13,19,15,16,17,18,44,25,21,
22,23,24,50,41,27,28,29,40,36},{2,3,4,5,31,7,8,9,30,26,
12,13,24,15,16,17,23,19,20,21,22,48,44,25,41,27,28,29,
40,36},{2,3,4,5,31,7,8,9,30,26,12,13,24,15,16,22,18,19,
20,21,47,23,44,25,41,27,28,29,40,36},
{2,3,4,5,31,7,8,9,30,26,12,13,24,15,21,17,18,19,20,46,
22,23,44,25,41,27,28,29,40,36},{2,3,4,5,31,7,8,9,30,26,
12,18,14,15,16,17,43,19,25,21,22,23,24,50,41,27,28,29,
40,36},{2,3,4,5,31,7,8,9,30,26,12,18,14,15,16,17,43,24,
20,21,22,23,49,25,41,27,28,29,40,36},
{2,3,4,5,31,7,8,9,30,26,12,23,14,15,16,22,18,19,20,21,
47,43,24,25,41,27,28,29,40,36},{2,3,4,5,31,7,8,9,30,26,
12,23,14,15,21,17,18,19,20,46,22,43,24,25,41,27,28,29,
40,36},{2,3,4,5,31,7,8,9,30,26,12,23,14,20,16,17,18,19,
45,21,22,43,24,25,41,27,28,29,40,36},
{2,3,4,5,31,7,8,9,30,26,17,13,14,15,16,42,18,19,25,21,
22,23,24,50,41,27,28,29,40,36},{2,3,4,5,31,7,8,9,30,26,
17,13,14,15,16,42,18,24,20,21,22,23,49,25,41,27,28,29,
40,36},{2,3,4,5,31,7,8,9,30,26,17,13,14,15,16,42,23,19,
20,21,22,48,24,25,41,27,28,29,40,36},
{2,3,4,5,31,7,8,9,30,26,22,13,14,15,21,17,18,19,20,46,
42,23,24,25,41,27,28,29,40,36},{2,3,4,5,31,7,8,9,30,26,
22,13,14,20,16,17,18,19,45,21,42,23,24,25,41,27,28,29,
40,36},{2,3,4,5,31,7,8,9,30,26,22,13,19,15,16,17,18,44,
20,21,42,23,24,25,41,27,28,29,40,36},
{2,3,4,5,31,7,8,14,10,11,12,13,39,15,36,17,18,19,20,46,
22,23,29,25,26,27,28,54,30,51},{2,3,4,5,31,7,8,14,10,
11,12,13,39,15,36,17,18,19,20,46,22,28,24,25,26,27,53,
29,30,51},{2,3,4,5,31,7,8,14,10,11,12,13,39,15,36,17,
18,19,30,21,22,23,29,25,26,27,28,54,50,46},
{2,3,4,5,31,7,8,14,10,11,12,13,39,15,36,17,18,19,30,21,
22,28,24,25,26,27,53,29,50,46},{2,3,4,5,31,7,8,14,10,
11,12,13,39,15,36,17,18,19,30,21,27,23,24,25,26,52,28,
29,50,46},{2,3,4,5,31,7,8,14,10,11,12,13,39,15,36,17,
18,24,20,21,22,23,49,30,26,27,28,29,55,46},
{2,3,4,5,31,7,8,14,10,11,12,13,39,15,36,17,18,29,20,21,
22,28,24,25,26,27,53,49,30,46},{2,3,4,5,31,7,8,14,10,
11,12,13,39,15,36,17,18,29,20,21,27,23,24,25,26,52,28,
49,30,46},{2,3,4,5,31,7,8,14,10,11,12,13,39,15,36,17,
18,29,20,26,22,23,24,25,51,27,28,49,30,46},
{2,3,4,5,31,7,8,14,10,11,12,13,39,15,36,17,23,19,20,21,
22,48,24,30,26,27,28,29,55,46},{2,3,4,5,31,7,8,14,10,
11,12,13,39,15,36,17,23,19,20,21,22,48,29,25,26,27,28,
54,30,46},{2,3,4,5,31,7,8,14,10,11,12,13,39,15,36,17,
28,19,20,21,27,23,24,25,26,52,48,29,30,46},
{2,3,4,5,31,7,8,14,10,11,12,13,39,15,36,17,28,19,20,26,
22,23,24,25,51,27,48,29,30,46},{2,3,4,5,31,7,8,14,10,
11,12,13,39,15,36,17,28,19,25,21,22,23,24,50,26,27,48,
29,30,46},{2,3,4,5,31,7,8,14,10,11,12,13,39,15,36,22,
18,19,20,21,47,23,24,30,26,27,28,29,55,46},
{2,3,4,5,31,7,8,14,10,11,12,13,39,15,36,22,18,19,20,21,
47,23,29,25,26,27,28,54,30,46},{2,3,4,5,31,7,8,14,10,
11,12,13,39,15,36,22,18,19,20,21,47,28,24,25,26,27,53,
29,30,46},{2,3,4,5,31,7,8,14,10,11,12,13,39,15,36,27,
18,19,20,26,22,23,24,25,51,47,28,29,30,46},
{2,3,4,5,31,7,8,14,10,11,12,13,39,15,36,27,18,19,25,21,
22,23,24,50,26,47,28,29,30,46},{2,3,4,5,31,7,8,14,10,
11,12,13,39,15,36,27,18,24,20,21,22,23,49,25,26,47,28,
29,30,46},{2,3,4,5,31,7,8,14,10,11,12,13,39,20,16,17,
18,19,45,36,22,23,24,30,26,27,28,29,55,51},
{2,3,4,5,31,7,8,14,10,11,12,13,39,20,16,17,18,19,45,36,
22,23,29,25,26,27,28,54,30,51},{2,3,4,5,31,7,8,14,10,
11,12,13,39,20,16,17,18,19,45,36,22,28,24,25,26,27,53,
29,30,51},{2,3,4,5,31,7,8,14,10,11,12,13,39,30,16,17,
18,19,45,21,27,23,24,25,26,52,28,29,50,36},
{2,3,4,5,31,7,8,14,10,11,12,13,39,30,16,17,18,24,20,21,
22,23,49,45,26,27,28,29,55,36},{2,3,4,5,31,7,8,14,10,
11,12,13,39,30,16,17,18,29,20,21,22,28,24,25,26,27,53,
49,45,36},{2,3,4,5,31,7,8,14,10,11,12,13,39,30,16,17,
18,29,20,21,27,23,24,25,26,52,28,49,45,36},
{2,3,4,5,31,7,8,14,10,11,12,13,39,30,16,17,18,29,20,26,
22,23,24,25,51,27,28,49,45,36},{2,3,4,5,31,7,8,14,10,
11,12,13,39,30,16,17,23,19,20,21,22,48,24,45,26,27,28,
29,55,36},{2,3,4,5,31,7,8,14,10,11,12,13,39,30,16,17,
23,19,20,21,22,48,29,25,26,27,28,54,45,36},
{2,3,4,5,31,7,8,14,10,11,12,13,39,30,16,17,28,19,20,21,
27,23,24,25,26,52,48,29,45,36},{2,3,4,5,31,7,8,14,10,
11,12,13,39,30,16,17,28,19,20,26,22,23,24,25,51,27,48,
29,45,36},{2,3,4,5,31,7,8,14,10,11,12,13,39,30,16,17,
28,19,25,21,22,23,24,50,26,27,48,29,45,36},
{2,3,4,5,31,7,8,14,10,11,12,13,39,30,16,22,18,19,20,21,
47,23,24,45,26,27,28,29,55,36},{2,3,4,5,31,7,8,14,10,
11,12,13,39,30,16,22,18,19,20,21,47,23,29,25,26,27,28,
54,45,36},{2,3,4,5,31,7,8,14,10,11,12,13,39,30,16,22,
18,19,20,21,47,28,24,25,26,27,53,29,45,36},
{2,3,4,5,31,7,8,14,10,11,12,13,39,30,16,27,18,19,20,26,
22,23,24,25,51,47,28,29,45,36},{2,3,4,5,31,7,8,14,10,
11,12,13,39,30,16,27,18,19,25,21,22,23,24,50,26,47,28,
29,45,36},{2,3,4,5,31,7,8,14,10,11,12,13,39,30,16,27,
18,24,20,21,22,23,49,25,26,47,28,29,45,36},
{2,3,4,5,31,7,8,14,10,11,12,13,39,30,21,17,18,19,20,46,
22,23,29,25,26,27,28,54,45,36},{2,3,4,5,31,7,8,14,10,
11,12,13,39,30,21,17,18,19,20,46,22,28,24,25,26,27,53,
29,45,36},{2,3,4,5,31,7,8,14,10,11,12,13,39,30,21,17,
18,19,20,46,27,23,24,25,26,52,28,29,45,36},
{2,3,4,5,31,7,8,14,10,11,12,13,39,30,26,17,18,19,25,21,
22,23,24,50,46,27,28,29,45,36},{2,3,4,5,31,7,8,14,10,
11,12,13,39,30,26,17,18,24,20,21,22,23,49,25,46,27,28,
29,45,36},{2,3,4,5,31,7,8,14,10,11,12,13,39,30,26,17,
23,19,20,21,22,48,24,25,46,27,28,29,45,36},
{2,3,4,5,31,7,8,19,10,11,12,18,14,15,16,17,43,39,20,36,
22,23,24,30,26,27,28,29,55,51},{2,3,4,5,31,7,8,19,10,
11,12,18,14,15,16,17,43,39,20,36,22,23,29,25,26,27,28,
54,30,51},{2,3,4,5,31,7,8,19,10,11,12,18,14,15,16,17,
43,39,20,36,22,28,24,25,26,27,53,29,30,51},
{2,3,4,5,31,7,8,19,10,11,12,18,14,15,16,17,43,39,30,21,
22,23,29,25,26,27,28,54,50,36},{2,3,4,5,31,7,8,19,10,
11,12,18,14,15,16,17,43,39,30,21,22,28,24,25,26,27,53,
29,50,36},{2,3,4,5,31,7,8,19,10,11,12,18,14,15,16,17,
43,39,30,21,27,23,24,25,26,52,28,29,50,36},
{2,3,4,5,31,7,8,19,10,11,17,13,14,15,16,42,18,39,20,36,
22,23,24,30,26,27,28,29,55,51},{2,3,4,5,31,7,8,19,10,
11,17,13,14,15,16,42,18,39,20,36,22,23,29,25,26,27,28,
54,30,51},{2,3,4,5,31,7,8,19,10,11,17,13,14,15,16,42,
18,39,20,36,22,28,24,25,26,27,53,29,30,51},
{2,3,4,5,31,7,8,19,10,11,17,13,14,15,16,42,18,39,30,21,
22,23,29,25,26,27,28,54,50,36},{2,3,4,5,31,7,8,19,10,
11,17,13,14,15,16,42,18,39,30,21,22,28,24,25,26,27,53,
29,50,36},{2,3,4,5,31,7,8,19,10,11,17,13,14,15,16,42,
18,39,30,21,27,23,24,25,26,52,28,29,50,36},
{2,3,4,5,31,7,8,19,10,16,12,13,14,15,41,17,18,39,20,36,
22,23,24,30,26,27,28,29,55,51},{2,3,4,5,31,7,8,19,10,
16,12,13,14,15,41,17,18,39,20,36,22,23,29,25,26,27,28,
54,30,51},{2,3,4,5,31,7,8,19,10,16,12,13,14,15,41,17,
18,39,20,36,22,28,24,25,26,27,53,29,30,51},
{2,3,4,5,31,7,8,19,10,16,12,13,14,15,41,17,18,39,30,21,
22,23,29,25,26,27,28,54,50,36},{2,3,4,5,31,7,8,19,10,
16,12,13,14,15,41,17,18,39,30,21,22,28,24,25,26,27,53,
29,50,36},{2,3,4,5,31,7,8,19,10,16,12,13,14,15,41,17,
18,39,30,21,27,23,24,25,26,52,28,29,50,36},
{2,3,4,5,31,7,8,24,10,11,12,13,39,15,21,17,18,19,20,46,
22,23,44,30,26,27,28,29,55,36},{2,3,4,5,31,7,8,24,10,
11,12,18,14,15,16,17,43,39,20,21,22,23,49,30,26,27,28,
29,55,36},{2,3,4,5,31,7,8,24,10,11,12,23,14,15,16,22,
18,19,20,21,47,43,39,30,26,27,28,29,55,36},
{2,3,4,5,31,7,8,24,10,11,12,23,14,15,21,17,18,19,20,46,
22,43,39,30,26,27,28,29,55,36},{2,3,4,5,31,7,8,24,10,
11,12,23,14,20,16,17,18,19,45,21,22,43,39,30,26,27,28,
29,55,36},{2,3,4,5,31,7,8,24,10,11,17,13,14,15,16,42,
18,39,20,21,22,23,49,30,26,27,28,29,55,36},
{2,3,4,5,31,7,8,24,10,11,17,13,14,15,16,42,23,19,20,21,
22,48,39,30,26,27,28,29,55,36},{2,3,4,5,31,7,8,24,10,
11,22,13,14,15,21,17,18,19,20,46,42,23,39,30,26,27,28,
29,55,36},{2,3,4,5,31,7,8,24,10,11,22,13,14,20,16,17,
18,19,45,21,42,23,39,30,26,27,28,29,55,36},
{2,3,4,5,31,7,8,24,10,11,22,13,19,15,16,17,18,44,20,21,
42,23,39,30,26,27,28,29,55,36},{2,3,4,5,31,7,8,24,10,
16,12,13,14,15,41,17,18,39,20,21,22,23,49,30,26,27,28,
29,55,36},{2,3,4,5,31,7,8,24,10,16,12,13,14,15,41,17,
23,19,20,21,22,48,39,30,26,27,28,29,55,36},
{2,3,4,5,31,7,8,24,10,16,12,13,14,15,41,22,18,19,20,21,
47,23,39,30,26,27,28,29,55,36},{2,3,4,5,31,7,8,24,10,
21,12,13,14,20,16,17,18,19,45,41,22,23,39,30,26,27,28,
29,55,36},{2,3,4,5,31,7,8,24,10,21,12,13,19,15,16,17,
18,44,20,41,22,23,39,30,26,27,28,29,55,36},
{2,3,4,5,31,7,8,24,10,21,12,18,14,15,16,17,43,19,20,41,
22,23,39,30,26,27,28,29,55,36},{2,3,4,5,31,7,8,24,15,
11,12,13,14,40,16,22,18,19,20,21,47,23,39,30,26,27,28,
29,55,36},{2,3,4,5,31,7,8,24,15,11,12,13,14,40,21,17,
18,19,20,46,22,23,39,30,26,27,28,29,55,36},
{2,3,4,5,31,7,8,24,20,11,12,13,19,15,16,17,18,44,40,21,
22,23,39,30,26,27,28,29,55,36},{2,3,4,5,31,7,8,24,20,
11,12,18,14,15,16,17,43,19,40,21,22,23,39,30,26,27,28,
29,55,36},{2,3,4,5,31,7,8,24,20,11,17,13,14,15,16,42,
18,19,40,21,22,23,39,30,26,27,28,29,55,36},
{2,3,4,5,31,7,8,29,10,11,12,13,39,15,21,17,18,19,20,46,
22,23,44,25,26,27,28,54,30,36},{2,3,4,5,31,7,8,29,10,
11,12,13,39,15,21,17,18,19,20,46,22,28,24,25,26,27,53,
44,30,36},{2,3,4,5,31,7,8,29,10,11,12,13,39,15,21,17,
18,19,20,46,27,23,24,25,26,52,28,44,30,36},
{2,3,4,5,31,7,8,29,10,11,12,13,39,15,26,17,18,19,25,21,
22,23,24,50,46,27,28,44,30,36},{2,3,4,5,31,7,8,29,10,
11,12,13,39,15,26,17,18,24,20,21,22,23,49,25,46,27,28,
44,30,36},{2,3,4,5,31,7,8,29,10,11,12,13,39,15,26,17,
23,19,20,21,22,48,24,25,46,27,28,44,30,36},
{2,3,4,5,31,7,8,29,10,11,12,13,39,20,16,17,18,19,45,21,
27,23,24,25,26,52,28,44,30,36},{2,3,4,5,31,7,8,29,10,
11,12,13,39,25,16,17,18,24,20,21,22,23,49,45,26,27,28,
44,30,36},{2,3,4,5,31,7,8,29,10,11,12,13,39,25,16,17,
23,19,20,21,22,48,24,45,26,27,28,44,30,36},
{2,3,4,5,31,7,8,29,10,11,12,13,39,25,16,22,18,19,20,21,
47,23,24,45,26,27,28,44,30,36},{2,3,4,5,31,7,8,29,10,
11,12,18,14,15,16,17,43,39,20,21,22,28,24,25,26,27,53,
49,30,36},{2,3,4,5,31,7,8,29,10,11,12,18,14,15,16,17,
43,39,20,21,27,23,24,25,26,52,28,49,30,36},
{2,3,4,5,31,7,8,29,10,11,12,18,14,15,16,17,43,39,20,26,
22,23,24,25,51,27,28,49,30,36},{2,3,4,5,31,7,8,29,10,
11,12,23,14,15,16,22,18,19,20,21,47,43,39,25,26,27,28,
54,30,36},{2,3,4,5,31,7,8,29,10,11,12,23,14,15,21,17,
18,19,20,46,22,43,39,25,26,27,28,54,30,36},
{2,3,4,5,31,7,8,29,10,11,12,23,14,20,16,17,18,19,45,21,
22,43,39,25,26,27,28,54,30,36},{2,3,4,5,31,7,8,29,10,
11,12,28,14,15,16,17,43,19,25,21,22,23,24,50,26,27,48,
39,30,36},{2,3,4,5,31,7,8,29,10,11,12,28,14,15,16,22,
18,19,20,21,47,43,24,25,26,27,53,39,30,36},
{2,3,4,5,31,7,8,29,10,11,12,28,14,15,16,27,18,19,20,26,
22,23,24,25,51,47,43,39,30,36},{2,3,4,5,31,7,8,29,10,
11,12,28,14,15,16,27,18,19,25,21,22,23,24,50,26,47,43,
39,30,36},{2,3,4,5,31,7,8,29,10,11,12,28,14,15,16,27,
18,24,20,21,22,23,49,25,26,47,43,39,30,36},
{2,3,4,5,31,7,8,29,10,11,12,28,14,15,21,17,18,19,20,46,
22,43,24,25,26,27,53,39,30,36},{2,3,4,5,31,7,8,29,10,
11,12,28,14,15,21,17,18,19,20,46,27,23,24,25,26,52,43,
39,30,36},{2,3,4,5,31,7,8,29,10,11,12,28,14,15,26,17,
18,19,25,21,22,23,24,50,46,27,43,39,30,36},
{2,3,4,5,31,7,8,29,10,11,12,28,14,15,26,17,18,24,20,21,
22,23,49,25,46,27,43,39,30,36},{2,3,4,5,31,7,8,29,10,
11,12,28,14,15,26,17,23,19,20,21,22,48,24,25,46,27,43,
39,30,36},{2,3,4,5,31,7,8,29,10,11,12,28,14,20,16,17,
18,19,45,21,27,23,24,25,26,52,43,39,30,36},
{2,3,4,5,31,7,8,29,10,11,12,28,14,20,16,17,18,19,45,26,
22,23,24,25,51,27,43,39,30,36},{2,3,4,5,31,7,8,29,10,
11,12,28,14,25,16,17,18,24,20,21,22,23,49,45,26,27,43,
39,30,36},{2,3,4,5,31,7,8,29,10,11,12,28,14,25,16,17,
23,19,20,21,22,48,24,45,26,27,43,39,30,36},
{2,3,4,5,31,7,8,29,10,11,12,28,14,25,16,22,18,19,20,21,
47,23,24,45,26,27,43,39,30,36},{2,3,4,5,31,7,8,29,10,
11,12,28,19,15,16,17,18,44,20,26,22,23,24,25,51,27,43,
39,30,36},{2,3,4,5,31,7,8,29,10,11,12,28,24,15,16,17,
23,19,20,21,22,48,44,25,26,27,43,39,30,36},
{2,3,4,5,31,7,8,29,10,11,12,28,24,15,16,22,18,19,20,21,
47,23,44,25,26,27,43,39,30,36},{2,3,4,5,31,7,8,29,10,
11,12,28,24,15,21,17,18,19,20,46,22,23,44,25,26,27,43,
39,30,36},{2,3,4,5,31,7,8,29,10,11,17,13,14,15,16,42,
18,39,20,21,22,28,24,25,26,27,53,49,30,36},
{2,3,4,5,31,7,8,29,10,11,17,13,14,15,16,42,18,39,20,21,
27,23,24,25,26,52,28,49,30,36},{2,3,4,5,31,7,8,29,10,
11,17,13,14,15,16,42,18,39,20,26,22,23,24,25,51,27,28,
49,30,36},{2,3,4,5,31,7,8,29,10,11,17,13,14,15,16,42,
23,19,20,21,22,48,39,25,26,27,28,54,30,36},
{2,3,4,5,31,7,8,29,10,11,17,13,14,15,16,42,28,19,20,21,
27,23,24,25,26,52,48,39,30,36},{2,3,4,5,31,7,8,29,10,
11,17,13,14,15,16,42,28,19,20,26,22,23,24,25,51,27,48,
39,30,36},{2,3,4,5,31,7,8,29,10,11,17,13,14,15,16,42,
28,19,25,21,22,23,24,50,26,27,48,39,30,36},
{2,3,4,5,31,7,8,29,10,11,22,13,14,15,21,17,18,19,20,46,
42,23,39,25,26,27,28,54,30,36},{2,3,4,5,31,7,8,29,10,
11,22,13,14,15,21,17,18,19,20,46,42,28,24,25,26,27,53,
39,30,36},{2,3,4,5,31,7,8,29,10,11,22,13,14,20,16,17,
18,19,45,21,42,23,39,25,26,27,28,54,30,36},
{2,3,4,5,31,7,8,29,10,11,22,13,14,20,16,17,18,19,45,21,
42,28,24,25,26,27,53,39,30,36},{2,3,4,5,31,7,8,29,10,
11,22,13,19,15,16,17,18,44,20,21,42,23,39,25,26,27,28,
54,30,36},{2,3,4,5,31,7,8,29,10,11,22,13,19,15,16,17,
18,44,20,21,42,28,24,25,26,27,53,39,30,36},
{2,3,4,5,31,7,8,29,10,11,27,13,14,15,16,42,18,24,20,21,
22,23,49,25,26,47,28,39,30,36},{2,3,4,5,31,7,8,29,10,
11,27,13,14,15,21,17,18,19,20,46,42,23,24,25,26,52,28,
39,30,36},{2,3,4,5,31,7,8,29,10,11,27,13,14,15,26,17,
18,19,25,21,22,23,24,50,46,42,28,39,30,36},
{2,3,4,5,31,7,8,29,10,11,27,13,14,15,26,17,18,24,20,21,
22,23,49,25,46,42,28,39,30,36},{2,3,4,5,31,7,8,29,10,
11,27,13,14,15,26,17,23,19,20,21,22,48,24,25,46,42,28,
39,30,36},{2,3,4,5,31,7,8,29,10,11,27,13,14,20,16,17,
18,19,45,21,42,23,24,25,26,52,28,39,30,36},
{2,3,4,5,31,7,8,29,10,11,27,13,14,20,16,17,18,19,45,26,
22,23,24,25,51,42,28,39,30,36},{2,3,4,5,31,7,8,29,10,
11,27,13,14,25,16,17,18,24,20,21,22,23,49,45,26,42,28,
39,30,36},{2,3,4,5,31,7,8,29,10,11,27,13,14,25,16,17,
23,19,20,21,22,48,24,45,26,42,28,39,30,36},
{2,3,4,5,31,7,8,29,10,11,27,13,14,25,16,22,18,19,20,21,
47,23,24,45,26,42,28,39,30,36},{2,3,4,5,31,7,8,29,10,
11,27,13,19,15,16,17,18,44,20,26,22,23,24,25,51,42,28,
39,30,36},{2,3,4,5,31,7,8,29,10,11,27,13,19,15,16,17,
18,44,25,21,22,23,24,50,26,42,28,39,30,36},
{2,3,4,5,31,7,8,29,10,11,27,13,24,15,16,17,23,19,20,21,
22,48,44,25,26,42,28,39,30,36},{2,3,4,5,31,7,8,29,10,
11,27,13,24,15,16,22,18,19,20,21,47,23,44,25,26,42,28,
39,30,36},{2,3,4,5,31,7,8,29,10,11,27,13,24,15,21,17,
18,19,20,46,22,23,44,25,26,42,28,39,30,36},
{2,3,4,5,31,7,8,29,10,11,27,18,14,15,16,17,43,19,25,21,
22,23,24,50,26,42,28,39,30,36},{2,3,4,5,31,7,8,29,10,
11,27,23,14,15,16,22,18,19,20,21,47,43,24,25,26,42,28,
39,30,36},{2,3,4,5,31,7,8,29,10,11,27,23,14,15,21,17,
18,19,20,46,22,43,24,25,26,42,28,39,30,36},
{2,3,4,5,31,7,8,29,10,16,12,13,14,15,41,17,18,39,20,26,
22,23,24,25,51,27,28,49,30,36},{2,3,4,5,31,7,8,29,10,
16,12,13,14,15,41,17,23,19,20,21,22,48,39,25,26,27,28,
54,30,36},{2,3,4,5,31,7,8,29,10,16,12,13,14,15,41,17,
28,19,20,21,27,23,24,25,26,52,48,39,30,36},
{2,3,4,5,31,7,8,29,10,16,12,13,14,15,41,17,28,19,20,26,
22,23,24,25,51,27,48,39,30,36},{2,3,4,5,31,7,8,29,10,
16,12,13,14,15,41,17,28,19,25,21,22,23,24,50,26,27,48,
39,30,36},{2,3,4,5,31,7,8,29,10,16,12,13,14,15,41,22,
18,19,20,21,47,23,39,25,26,27,28,54,30,36},
{2,3,4,5,31,7,8,29,10,16,12,13,14,15,41,22,18,19,20,21,
47,28,24,25,26,27,53,39,30,36},{2,3,4,5,31,7,8,29,10,
16,12,13,14,15,41,27,18,19,20,26,22,23,24,25,51,47,28,
39,30,36},{2,3,4,5,31,7,8,29,10,16,12,13,14,15,41,27,
18,19,25,21,22,23,24,50,26,47,28,39,30,36},
{2,3,4,5,31,7,8,29,10,16,12,13,14,15,41,27,18,24,20,21,
22,23,49,25,26,47,28,39,30,36},{2,3,4,5,31,7,8,29,10,
21,12,13,14,20,16,17,18,19,45,41,22,23,39,25,26,27,28,
54,30,36},{2,3,4,5,31,7,8,29,10,21,12,13,14,20,16,17,
18,19,45,41,22,28,24,25,26,27,53,39,30,36},
{2,3,4,5,31,7,8,29,10,21,12,13,14,20,16,17,18,19,45,41,
27,23,24,25,26,52,28,39,30,36},{2,3,4,5,31,7,8,29,10,
21,12,13,19,15,16,17,18,44,20,41,22,23,39,25,26,27,28,
54,30,36},{2,3,4,5,31,7,8,29,10,21,12,13,19,15,16,17,
18,44,20,41,22,28,24,25,26,27,53,39,30,36},
{2,3,4,5,31,7,8,29,10,21,12,13,19,15,16,17,18,44,20,41,
27,23,24,25,26,52,28,39,30,36},{2,3,4,5,31,7,8,29,10,
21,12,18,14,15,16,17,43,19,20,41,27,23,24,25,26,52,28,
39,30,36},{2,3,4,5,31,7,8,29,10,26,12,13,14,25,16,17,
18,24,20,21,22,23,49,45,41,27,28,39,30,36},
{2,3,4,5,31,7,8,29,10,26,12,13,14,25,16,17,23,19,20,21,
22,48,24,45,41,27,28,39,30,36},{2,3,4,5,31,7,8,29,10,
26,12,13,14,25,16,22,18,19,20,21,47,23,24,45,41,27,28,
39,30,36},{2,3,4,5,31,7,8,29,10,26,12,13,19,15,16,17,
18,44,25,21,22,23,24,50,41,27,28,39,30,36},
{2,3,4,5,31,7,8,29,10,26,12,13,24,15,16,17,23,19,20,21,
22,48,44,25,41,27,28,39,30,36},{2,3,4,5,31,7,8,29,10,
26,12,13,24,15,16,22,18,19,20,21,47,23,44,25,41,27,28,
39,30,36},{2,3,4,5,31,7,8,29,10,26,12,13,24,15,21,17,
18,19,20,46,22,23,44,25,41,27,28,39,30,36},
{2,3,4,5,31,7,8,29,10,26,12,18,14,15,16,17,43,19,25,21,
22,23,24,50,41,27,28,39,30,36},{2,3,4,5,31,7,8,29,10,
26,12,18,14,15,16,17,43,24,20,21,22,23,49,25,41,27,28,
39,30,36},{2,3,4,5,31,7,8,29,10,26,12,23,14,15,16,22,
18,19,20,21,47,43,24,25,41,27,28,39,30,36},
{2,3,4,5,31,7,8,29,10,26,12,23,14,15,21,17,18,19,20,46,
22,43,24,25,41,27,28,39,30,36},{2,3,4,5,31,7,8,29,10,
26,17,13,14,15,16,42,18,24,20,21,22,23,49,25,41,27,28,
39,30,36},{2,3,4,5,31,7,8,29,10,26,22,13,14,15,21,17,
18,19,20,46,42,23,24,25,41,27,28,39,30,36},
{2,3,4,5,31,7,8,29,10,26,22,13,14,20,16,17,18,19,45,21,
42,23,24,25,41,27,28,39,30,36},{2,3,4,5,31,7,8,29,15,
11,12,13,14,40,16,22,18,19,20,21,47,23,39,25,26,27,28,
54,30,36},{2,3,4,5,31,7,8,29,15,11,12,13,14,40,16,22,
18,19,20,21,47,28,24,25,26,27,53,39,30,36},
{2,3,4,5,31,7,8,29,15,11,12,13,14,40,16,27,18,19,20,26,
22,23,24,25,51,47,28,39,30,36},{2,3,4,5,31,7,8,29,15,
11,12,13,14,40,16,27,18,19,25,21,22,23,24,50,26,47,28,
39,30,36},{2,3,4,5,31,7,8,29,15,11,12,13,14,40,21,17,
18,19,20,46,22,28,24,25,26,27,53,39,30,36},
{2,3,4,5,31,7,8,29,15,11,12,13,14,40,21,17,18,19,20,46,
27,23,24,25,26,52,28,39,30,36},{2,3,4,5,31,7,8,29,15,
11,12,13,14,40,26,17,18,19,25,21,22,23,24,50,46,27,28,
39,30,36},{2,3,4,5,31,7,8,29,15,11,12,13,14,40,26,17,
18,24,20,21,22,23,49,25,46,27,28,39,30,36},
{2,3,4,5,31,7,8,29,20,11,12,13,19,15,16,17,18,44,40,21,
22,23,39,25,26,27,28,54,30,36},{2,3,4,5,31,7,8,29,20,
11,12,13,19,15,16,17,18,44,40,21,22,28,24,25,26,27,53,
39,30,36},{2,3,4,5,31,7,8,29,20,11,12,13,19,15,16,17,
18,44,40,21,27,23,24,25,26,52,28,39,30,36},
{2,3,4,5,31,7,8,29,20,11,12,18,14,15,16,17,43,19,40,21,
22,23,39,25,26,27,28,54,30,36},{2,3,4,5,31,7,8,29,20,
11,12,18,14,15,16,17,43,19,40,21,22,28,24,25,26,27,53,
39,30,36},{2,3,4,5,31,7,8,29,20,11,12,18,14,15,16,17,
43,19,40,21,27,23,24,25,26,52,28,39,30,36},
{2,3,4,5,31,7,8,29,25,11,12,13,24,15,16,17,23,19,20,21,
22,48,44,40,26,27,28,39,30,36},{2,3,4,5,31,7,8,29,25,
11,12,13,24,15,16,22,18,19,20,21,47,23,44,40,26,27,28,
39,30,36},{2,3,4,5,31,7,8,29,25,11,12,13,24,15,21,17,
18,19,20,46,22,23,44,40,26,27,28,39,30,36},
{2,3,4,5,31,7,8,29,25,11,12,18,14,15,16,17,43,24,20,21,
22,23,49,40,26,27,28,39,30,36},{2,3,4,5,31,7,8,29,25,
11,12,23,14,15,16,22,18,19,20,21,47,43,24,40,26,27,28,
39,30,36},{2,3,4,5,31,7,8,29,25,11,12,23,14,15,21,17,
18,19,20,46,22,43,24,40,26,27,28,39,30,36},
{2,3,4,5,31,7,8,29,25,11,17,13,14,15,16,42,18,24,20,21,
22,23,49,40,26,27,28,39,30,36},{2,3,4,5,31,7,8,29,25,
11,17,13,14,15,16,42,23,19,20,21,22,48,24,40,26,27,28,
39,30,36},{2,3,4,5,31,7,8,29,25,11,22,13,14,15,21,17,
18,19,20,46,42,23,24,40,26,27,28,39,30,36},
{2,3,4,5,31,7,8,29,25,11,22,13,14,20,16,17,18,19,45,21,
42,23,24,40,26,27,28,39,30,36},{2,3,4,5,31,7,8,29,25,
16,12,13,14,15,41,17,23,19,20,21,22,48,24,40,26,27,28,
39,30,36},{2,3,4,5,31,7,8,29,25,21,12,13,14,20,16,17,
18,19,45,41,22,23,24,40,26,27,28,39,30,36},
{2,3,4,5,31,7,8,29,25,21,12,13,19,15,16,17,18,44,20,41,
22,23,24,40,26,27,28,39,30,36},{2,3,4,5,31,7,13,9,10,
11,12,38,14,20,16,17,18,19,45,36,22,23,24,30,26,27,28,
29,55,51},{2,3,4,5,31,7,13,9,10,11,12,38,14,20,16,17,
18,19,45,36,22,23,29,25,26,27,28,54,30,51},
{2,3,4,5,31,7,13,9,10,11,12,38,14,30,16,17,18,24,20,21,
22,23,49,45,26,27,28,29,55,36},{2,3,4,5,31,7,13,9,10,
11,12,38,14,30,16,17,18,29,20,21,22,28,24,25,26,27,53,
49,45,36},{2,3,4,5,31,7,13,9,10,11,12,38,14,30,16,17,
18,29,20,21,27,23,24,25,26,52,28,49,45,36},
{2,3,4,5,31,7,13,9,10,11,12,38,14,30,16,17,23,19,20,21,
22,48,24,45,26,27,28,29,55,36},{2,3,4,5,31,7,13,9,10,
11,12,38,14,30,16,17,23,19,20,21,22,48,29,25,26,27,28,
54,45,36},{2,3,4,5,31,7,13,9,10,11,12,38,14,30,16,17,
28,19,20,21,27,23,24,25,26,52,48,29,45,36},
{2,3,4,5,31,7,13,9,10,11,12,38,14,30,16,17,28,19,20,26,
22,23,24,25,51,27,48,29,45,36},{2,3,4,5,31,7,13,9,10,
11,12,38,14,30,16,22,18,19,20,21,47,23,29,25,26,27,28,
54,45,36},{2,3,4,5,31,7,13,9,10,11,12,38,14,30,16,22,
18,19,20,21,47,28,24,25,26,27,53,29,45,36},
{2,3,4,5,31,7,13,9,10,11,12,38,14,30,16,27,18,19,20,26,
22,23,24,25,51,47,28,29,45,36},{2,3,4,5,31,7,13,9,10,
11,12,38,14,30,16,27,18,19,25,21,22,23,24,50,26,47,28,
29,45,36},{2,3,4,5,31,7,13,9,10,11,12,38,14,30,21,17,
18,19,20,46,22,28,24,25,26,27,53,29,45,36},
{2,3,4,5,31,7,13,9,10,11,12,38,14,30,26,17,18,19,25,21,
22,23,24,50,46,27,28,29,45,36},{2,3,4,5,31,7,13,9,10,
11,12,38,14,30,26,17,18,24,20,21,22,23,49,25,46,27,28,
29,45,36},{2,3,4,5,31,7,13,9,10,11,12,38,19,15,16,17,
18,44,20,36,22,23,24,30,26,27,28,29,55,51},
{2,3,4,5,31,7,13,9,10,11,12,38,19,15,16,17,18,44,20,36,
22,23,29,25,26,27,28,54,30,51},{2,3,4,5,31,7,13,9,10,
11,12,38,19,15,16,17,18,44,30,21,22,23,29,25,26,27,28,
54,50,36},{2,3,4,5,31,7,13,9,10,11,12,38,19,15,16,17,
18,44,30,21,22,28,24,25,26,27,53,29,50,36},
{2,3,4,5,31,7,13,9,10,11,12,38,24,15,16,17,23,19,20,21,
22,48,44,30,26,27,28,29,55,36},{2,3,4,5,31,7,13,9,10,
11,12,38,24,15,16,22,18,19,20,21,47,23,44,30,26,27,28,
29,55,36},{2,3,4,5,31,7,13,9,10,11,12,38,29,15,16,17,
28,19,20,21,27,23,24,25,26,52,48,44,30,36},
{2,3,4,5,31,7,13,9,10,11,12,38,29,15,16,17,28,19,20,26,
22,23,24,25,51,27,48,44,30,36},{2,3,4,5,31,7,13,9,10,
11,12,38,29,15,16,22,18,19,20,21,47,28,24,25,26,27,53,
44,30,36},{2,3,4,5,31,7,13,9,10,11,12,38,29,15,16,27,
18,19,20,26,22,23,24,25,51,47,28,44,30,36},
{2,3,4,5,31,7,13,9,10,11,12,38,29,15,16,27,18,19,25,21,
22,23,24,50,26,47,28,44,30,36},{2,3,4,5,31,7,13,9,10,
11,12,38,29,15,21,17,18,19,20,46,22,28,24,25,26,27,53,
44,30,36},{2,3,4,5,31,7,13,9,10,11,12,38,29,15,21,17,
18,19,20,46,27,23,24,25,26,52,28,44,30,36},
{2,3,4,5,31,7,13,9,10,11,12,38,29,15,26,17,18,19,25,21,
22,23,24,50,46,27,28,44,30,36},{2,3,4,5,31,7,13,9,10,
11,12,38,29,15,26,17,18,24,20,21,22,23,49,25,46,27,28,
44,30,36},{2,3,4,5,31,7,13,9,10,11,12,38,29,25,16,17,
18,24,20,21,22,23,49,45,26,27,28,44,30,36},
{2,3,4,5,31,7,13,9,10,11,12,38,29,25,16,17,23,19,20,21,
22,48,24,45,26,27,28,44,30,36},{2,3,4,5,31,7,18,9,10,
11,17,13,14,15,16,42,38,19,20,36,22,23,24,30,26,27,28,
29,55,51},{2,3,4,5,31,7,18,9,10,11,17,13,14,15,16,42,
38,19,20,36,22,23,29,25,26,27,28,54,30,51},
{2,3,4,5,31,7,18,9,10,11,17,13,14,15,16,42,38,19,30,21,
22,23,29,25,26,27,28,54,50,36},{2,3,4,5,31,7,18,9,10,
11,17,13,14,15,16,42,38,19,30,21,22,28,24,25,26,27,53,
29,50,36},{2,3,4,5,31,7,18,9,10,11,17,13,14,15,16,42,
38,24,20,21,22,23,49,30,26,27,28,29,55,36},
{2,3,4,5,31,7,18,9,10,11,17,13,14,15,16,42,38,29,20,21,
22,28,24,25,26,27,53,49,30,36},{2,3,4,5,31,7,18,9,10,
11,17,13,14,15,16,42,38,29,20,21,27,23,24,25,26,52,28,
49,30,36},{2,3,4,5,31,7,18,9,10,16,12,13,14,15,41,17,
38,19,20,36,22,23,24,30,26,27,28,29,55,51},
{2,3,4,5,31,7,18,9,10,16,12,13,14,15,41,17,38,19,20,36,
22,23,29,25,26,27,28,54,30,51},{2,3,4,5,31,7,18,9,10,
16,12,13,14,15,41,17,38,19,30,21,22,23,29,25,26,27,28,
54,50,36},{2,3,4,5,31,7,18,9,10,16,12,13,14,15,41,17,
38,19,30,21,22,28,24,25,26,27,53,29,50,36},
{2,3,4,5,31,7,18,9,10,16,12,13,14,15,41,17,38,24,20,21,
22,23,49,30,26,27,28,29,55,36},{2,3,4,5,31,7,18,9,10,
16,12,13,14,15,41,17,38,29,20,21,22,28,24,25,26,27,53,
49,30,36},{2,3,4,5,31,7,18,9,10,16,12,13,14,15,41,17,
38,29,20,21,27,23,24,25,26,52,28,49,30,36},
{2,3,4,5,31,7,23,9,10,11,22,13,14,15,21,17,18,19,20,46,
42,38,24,30,26,27,28,29,55,36},{2,3,4,5,31,7,23,9,10,
11,22,13,14,20,16,17,18,19,45,21,42,38,24,30,26,27,28,
29,55,36},{2,3,4,5,31,7,23,9,10,16,12,13,14,15,41,22,
18,19,20,21,47,38,24,30,26,27,28,29,55,36},
{2,3,4,5,31,7,23,9,10,21,12,13,14,20,16,17,18,19,45,41,
22,38,24,30,26,27,28,29,55,36},{2,3,4,5,31,7,23,9,10,
21,12,13,19,15,16,17,18,44,20,41,22,38,24,30,26,27,28,
29,55,36},{2,3,4,5,31,7,23,9,15,11,12,13,14,40,21,17,
18,19,20,46,22,38,24,30,26,27,28,29,55,36},
{2,3,4,5,31,7,23,9,20,11,12,13,19,15,16,17,18,44,40,21,
22,38,24,30,26,27,28,29,55,36},{2,3,4,5,31,7,23,9,20,
11,12,18,14,15,16,17,43,19,40,21,22,38,24,30,26,27,28,
29,55,36},{2,3,4,5,31,7,23,19,10,11,12,18,14,15,16,17,
43,39,20,21,22,38,24,30,26,27,28,29,55,36},
{2,3,4,5,31,7,23,19,10,11,17,13,14,15,16,42,18,39,20,21,
22,38,24,30,26,27,28,29,55,36},{2,3,4,5,31,7,28,9,10,
11,12,38,24,15,16,17,23,19,20,21,22,48,44,25,26,27,43,
29,30,36},{2,3,4,5,31,7,28,9,10,11,12,38,24,15,16,22,
18,19,20,21,47,23,44,25,26,27,43,29,30,36},
{2,3,4,5,31,7,28,9,10,11,17,13,14,15,16,42,38,19,20,21,
27,23,24,25,26,52,48,29,30,36},{2,3,4,5,31,7,28,9,10,
11,17,13,14,15,16,42,38,19,20,26,22,23,24,25,51,27,48,
29,30,36},{2,3,4,5,31,7,28,9,10,11,27,13,14,15,21,17,
18,19,20,46,42,23,24,25,26,52,38,29,30,36},
{2,3,4,5,31,7,28,9,10,11,27,13,14,15,26,17,18,19,25,21,
22,23,24,50,46,42,38,29,30,36},{2,3,4,5,31,7,28,9,10,
11,27,13,14,15,26,17,18,24,20,21,22,23,49,25,46,42,38,
29,30,36},{2,3,4,5,31,7,28,9,10,11,27,13,14,20,16,17,
18,19,45,26,22,23,24,25,51,42,38,29,30,36},
{2,3,4,5,31,7,28,9,10,11,27,13,14,25,16,17,18,24,20,21,
22,23,49,45,26,42,38,29,30,36},{2,3,4,5,31,7,28,9,10,
11,27,13,14,25,16,17,23,19,20,21,22,48,24,45,26,42,38,
29,30,36},{2,3,4,5,31,7,28,9,10,11,27,13,24,15,16,17,
23,19,20,21,22,48,44,25,26,42,38,29,30,36},
{2,3,4,5,31,7,28,9,10,11,27,13,24,15,16,22,18,19,20,21,
47,23,44,25,26,42,38,29,30,36},{2,3,4,5,31,7,28,9,10,
11,27,23,14,15,16,22,18,19,20,21,47,43,24,25,26,42,38,
29,30,36},{2,3,4,5,31,7,28,9,10,11,27,23,14,15,21,17,
18,19,20,46,22,43,24,25,26,42,38,29,30,36},
{2,3,4,5,31,7,28,9,10,16,12,13,14,15,41,17,38,19,20,26,
22,23,24,25,51,27,48,29,30,36},{2,3,4,5,31,7,28,9,10,
16,12,13,14,15,41,27,18,19,20,26,22,23,24,25,51,47,38,
29,30,36},{2,3,4,5,31,7,28,9,10,16,12,13,14,15,41,27,
18,19,25,21,22,23,24,50,26,47,38,29,30,36},
{2,3,4,5,31,7,28,9,10,21,12,13,14,20,16,17,18,19,45,41,
27,23,24,25,26,52,38,29,30,36},{2,3,4,5,31,7,28,9,10,
21,12,13,19,15,16,17,18,44,20,41,27,23,24,25,26,52,38,
29,30,36},{2,3,4,5,31,7,28,9,10,26,12,13,14,25,16,17,
18,24,20,21,22,23,49,45,41,27,38,29,30,36},
{2,3,4,5,31,7,28,9,10,26,12,13,14,25,16,17,23,19,20,21,
22,48,24,45,41,27,38,29,30,36},{2,3,4,5,31,7,28,9,10,
26,12,13,19,15,16,17,18,44,25,21,22,23,24,50,41,27,38,
29,30,36},{2,3,4,5,31,7,28,9,10,26,12,13,24,15,16,17,
23,19,20,21,22,48,44,25,41,27,38,29,30,36},
{2,3,4,5,31,7,28,9,10,26,12,13,24,15,16,22,18,19,20,21,
47,23,44,25,41,27,38,29,30,36},{2,3,4,5,31,7,28,9,10,
26,12,23,14,15,16,22,18,19,20,21,47,43,24,25,41,27,38,
29,30,36},{2,3,4,5,31,7,28,9,10,26,12,23,14,15,21,17,
18,19,20,46,22,43,24,25,41,27,38,29,30,36},
{2,3,4,5,31,7,28,9,10,26,22,13,14,15,21,17,18,19,20,46,
42,23,24,25,41,27,38,29,30,36},{2,3,4,5,31,7,28,9,15,
11,12,13,14,40,21,17,18,19,20,46,27,23,24,25,26,52,38,
29,30,36},{2,3,4,5,31,7,28,9,15,11,12,13,14,40,26,17,
18,19,25,21,22,23,24,50,46,27,38,29,30,36},
{2,3,4,5,31,7,28,9,15,11,12,13,14,40,26,17,18,24,20,21,
22,23,49,25,46,27,38,29,30,36},{2,3,4,5,31,7,28,9,20,
11,12,13,19,15,16,17,18,44,40,21,27,23,24,25,26,52,38,
29,30,36},{2,3,4,5,31,7,28,9,25,11,12,13,24,15,16,17,
23,19,20,21,22,48,44,40,26,27,38,29,30,36},
{2,3,4,5,31,7,28,9,25,11,12,13,24,15,16,22,18,19,20,21,
47,23,44,40,26,27,38,29,30,36},{2,3,4,5,31,7,28,9,25,
11,12,18,14,15,16,17,43,24,20,21,22,23,49,40,26,27,38,
29,30,36},{2,3,4,5,31,7,28,9,25,11,12,23,14,15,16,22,
18,19,20,21,47,43,24,40,26,27,38,29,30,36},
{2,3,4,5,31,7,28,9,25,11,12,23,14,15,21,17,18,19,20,46,
22,43,24,40,26,27,38,29,30,36},{2,3,4,5,31,7,28,9,25,
11,22,13,14,15,21,17,18,19,20,46,42,23,24,40,26,27,38,
29,30,36},{2,3,4,5,31,7,28,9,25,21,12,13,14,20,16,17,
18,19,45,41,22,23,24,40,26,27,38,29,30,36},
{2,3,4,5,31,7,28,14,10,11,12,13,39,25,16,17,18,24,20,21,
22,23,49,45,26,27,38,29,30,36},{2,3,4,5,31,7,28,19,10,
11,12,18,14,15,16,17,43,39,20,21,27,23,24,25,26,52,38,
29,30,36},{2,3,4,5,31,7,28,24,10,11,12,23,14,15,16,22,
18,19,20,21,47,43,39,25,26,27,38,29,30,36},
{2,3,4,5,31,7,28,24,10,11,12,23,14,15,21,17,18,19,20,46,
22,43,39,25,26,27,38,29,30,36},{2,3,4,5,31,7,28,24,10,
11,17,13,14,15,16,42,23,19,20,21,22,48,39,25,26,27,38,
29,30,36},{2,3,4,5,31,7,28,24,10,11,22,13,14,15,21,17,
18,19,20,46,42,23,39,25,26,27,38,29,30,36},
{2,3,4,5,31,7,28,24,10,21,12,13,14,20,16,17,18,19,45,41,
22,23,39,25,26,27,38,29,30,36},{2,3,4,5,31,7,28,24,20,
11,12,13,19,15,16,17,18,44,40,21,22,23,39,25,26,27,38,
29,30,36},{2,3,4,5,31,12,8,9,10,11,37,18,14,15,16,17,
43,24,20,21,22,23,49,30,26,27,28,29,55,36},
{2,3,4,5,31,12,8,9,10,11,37,18,14,15,16,17,43,29,20,21,
22,28,24,25,26,27,53,49,30,36},{2,3,4,5,31,12,8,9,10,
11,37,28,14,15,16,27,18,19,20,26,22,23,24,25,51,47,43,
29,30,36},{2,3,4,5,31,12,8,9,10,11,37,28,14,15,21,17,
18,19,20,46,27,23,24,25,26,52,43,29,30,36},
{2,3,4,5,31,12,8,9,10,11,37,28,14,15,26,17,18,19,25,21,
22,23,24,50,46,27,43,29,30,36},{2,3,4,5,31,12,8,9,10,
11,37,28,14,25,16,17,18,24,20,21,22,23,49,45,26,27,43,
29,30,36},{2,3,4,5,31,12,8,9,10,11,37,28,24,15,16,17,
23,19,20,21,22,48,44,25,26,27,43,29,30,36},
{2,3,4,5,31,17,8,9,10,16,12,13,14,15,41,37,18,19,20,36,
22,23,24,30,26,27,28,29,55,51},{2,3,4,5,31,17,8,9,10,
16,12,13,14,15,41,37,18,19,30,21,22,23,29,25,26,27,28,
54,50,36},{2,3,4,5,31,17,8,9,10,16,12,13,14,15,41,37,
18,29,20,21,22,28,24,25,26,27,53,49,30,36},
{2,3,4,5,31,17,8,9,10,16,12,13,14,15,41,37,28,19,20,21,
27,23,24,25,26,52,48,29,30,36},{2,3,4,5,31,27,8,9,10,
16,12,13,14,15,41,37,18,19,20,26,22,23,24,25,51,47,28,
29,30,36},{2,3,4,5,31,27,8,9,10,26,12,13,14,25,16,17,
18,24,20,21,22,23,49,45,41,37,28,29,30,36},
{2,3,4,5,31,27,8,9,10,26,12,13,24,15,16,17,23,19,20,21,
22,48,44,25,41,37,28,29,30,36},{2,3,4,5,31,27,8,9,10,
26,12,23,14,15,16,22,18,19,20,21,47,43,24,25,41,37,28,
29,30,36},{2,3,4,5,31,27,8,9,10,26,22,13,14,15,21,17,
18,19,20,46,42,23,24,25,41,37,28,29,30,36},
{2,3,4,5,31,27,8,9,25,11,12,13,24,15,16,17,23,19,20,21,
22,48,44,40,26,37,28,29,30,36},{2,3,4,5,31,27,8,9,25,
11,12,23,14,15,16,22,18,19,20,21,47,43,24,40,26,37,28,
29,30,36},{2,3,4,5,31,27,8,9,25,11,22,13,14,15,21,17,
18,19,20,46,42,23,24,40,26,37,28,29,30,36},
{2,3,4,5,31,27,8,24,10,11,12,23,14,15,16,22,18,19,20,21,
47,43,39,25,26,37,28,29,30,36},{2,3,4,5,31,27,8,24,10,
11,22,13,14,15,21,17,18,19,20,46,42,23,39,25,26,37,28,
29,30,36},{2,3,4,5,31,27,23,9,10,11,22,13,14,15,21,17,
18,19,20,46,42,38,24,25,26,37,28,29,30,36}},
{{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,20,51,
22,23,24,25,56,27,28,29,30,61,32,33,34,35,66},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,20,51,
22,23,24,25,56,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,20,51,
22,23,24,25,56,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,20,51,
22,23,24,25,56,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,20,51,
22,23,24,25,56,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,20,51,
22,23,24,35,26,27,28,29,60,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,20,51,
22,23,24,35,26,27,28,34,30,31,32,33,64,60,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,20,51,
22,23,24,35,26,27,33,29,30,31,32,63,34,60,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,20,51,
22,23,24,35,26,32,28,29,30,31,62,33,34,60,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,20,51,
22,23,24,35,31,27,28,29,30,61,32,33,34,60,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,20,51,
22,23,29,25,26,27,28,59,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,20,51,
22,23,34,25,26,27,28,59,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,20,51,
22,23,34,25,26,27,33,29,30,31,32,63,59,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,20,51,
22,23,34,25,26,32,28,29,30,31,62,33,59,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,20,51,
22,23,34,25,31,27,28,29,30,61,32,33,59,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,20,51,
22,23,34,30,26,27,28,29,60,31,32,33,59,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,20,51,
22,28,24,25,26,27,58,29,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,20,51,
22,28,24,25,26,27,58,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,20,51,
22,33,24,25,26,27,58,29,30,31,32,63,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,20,51,
22,33,24,25,26,32,28,29,30,31,62,58,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,20,51,
22,33,24,25,31,27,28,29,30,61,32,58,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,20,51,
22,33,24,30,26,27,28,29,60,31,32,58,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,20,51,
22,33,29,25,26,27,28,59,30,31,32,58,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,20,51,
27,23,24,25,26,57,28,29,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,20,51,
27,23,24,25,26,57,28,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,20,51,
27,23,24,25,26,57,33,29,30,31,32,63,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,20,51,
32,23,24,25,26,57,28,29,30,31,62,33,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,20,51,
32,23,24,25,31,27,28,29,30,61,57,33,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,20,51,
32,23,24,30,26,27,28,29,60,31,57,33,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,20,51,
32,23,29,25,26,27,28,59,30,31,57,33,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,20,51,
32,28,24,25,26,27,58,29,30,31,57,33,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,25,21,
22,23,24,55,51,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,25,21,
22,23,24,55,51,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,25,21,
22,23,24,55,51,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,25,21,
22,23,24,55,51,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,21,
22,23,24,55,26,27,28,29,60,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,21,
22,23,24,55,26,27,28,34,30,31,32,33,64,60,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,21,
22,23,24,55,26,27,33,29,30,31,32,63,34,60,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,21,
22,23,24,55,26,32,28,29,30,31,62,33,34,60,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,21,
22,23,24,55,31,27,28,29,30,61,32,33,34,60,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,21,
22,23,29,25,26,27,28,59,55,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,21,
22,23,34,25,26,27,28,59,30,31,32,33,64,55,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,21,
22,23,34,25,26,27,33,29,30,31,32,63,59,55,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,21,
22,23,34,25,26,32,28,29,30,31,62,33,59,55,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,21,
22,23,34,25,31,27,28,29,30,61,32,33,59,55,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,21,
22,23,34,30,26,27,28,29,60,31,32,33,59,55,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,21,
22,28,24,25,26,27,58,29,55,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,21,
22,28,24,25,26,27,58,34,30,31,32,33,64,55,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,21,
22,33,24,25,26,27,58,29,30,31,32,63,34,55,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,21,
22,33,24,25,26,32,28,29,30,31,62,58,34,55,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,21,
22,33,24,25,31,27,28,29,30,61,32,58,34,55,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,21,
22,33,24,30,26,27,28,29,60,31,32,58,34,55,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,21,
22,33,29,25,26,27,28,59,30,31,32,58,34,55,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,21,
27,23,24,25,26,57,28,29,55,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,21,
27,23,24,25,26,57,28,34,30,31,32,33,64,55,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,21,
27,23,24,25,26,57,33,29,30,31,32,63,34,55,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,21,
32,23,24,25,26,57,28,29,30,31,62,33,34,55,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,21,
32,23,24,25,31,27,28,29,30,61,57,33,34,55,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,21,
32,23,24,30,26,27,28,29,60,31,57,33,34,55,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,21,
32,23,29,25,26,27,28,59,30,31,57,33,34,55,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,21,
32,28,24,25,26,27,58,29,30,31,57,33,34,55,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,26,
22,23,24,25,56,27,28,29,55,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,26,
22,23,24,25,56,27,28,34,30,31,32,33,64,55,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,26,
22,23,24,25,56,27,33,29,30,31,32,63,34,55,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,26,
22,23,24,25,56,32,28,29,30,31,62,33,34,55,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,31,
22,23,24,25,56,27,28,29,30,61,32,33,34,55,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,31,
22,23,24,30,26,27,28,29,60,56,32,33,34,55,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,31,
22,23,29,25,26,27,28,59,30,56,32,33,34,55,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,31,
22,28,24,25,26,27,58,29,30,56,32,33,34,55,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,19,35,31,
27,23,24,25,26,57,28,29,30,56,32,33,34,55,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,24,20,21,
22,23,54,25,51,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,24,20,21,
22,23,54,25,51,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,24,20,21,
22,23,54,25,51,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,24,20,21,
22,23,54,25,51,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,24,20,21,
22,23,54,35,26,27,28,29,60,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,24,20,21,
22,23,54,35,26,27,28,34,30,31,32,33,64,60,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,24,20,21,
22,23,54,35,26,27,33,29,30,31,32,63,34,60,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,24,20,21,
22,23,54,35,26,32,28,29,30,31,62,33,34,60,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,24,20,21,
22,23,54,35,31,27,28,29,30,61,32,33,34,60,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,29,20,21,
22,23,54,25,26,27,28,59,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,29,20,21,
22,28,24,25,26,27,58,54,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,29,20,21,
27,23,24,25,26,57,28,54,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,29,20,26,
22,23,24,25,56,27,28,54,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,29,25,21,
22,23,24,55,26,27,28,54,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,20,21,
22,23,54,25,26,27,28,59,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,20,21,
22,23,54,25,26,27,33,29,30,31,32,63,59,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,20,21,
22,23,54,25,26,32,28,29,30,31,62,33,59,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,20,21,
22,23,54,25,31,27,28,29,30,61,32,33,59,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,20,21,
22,23,54,30,26,27,28,29,60,31,32,33,59,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,20,21,
22,28,24,25,26,27,58,54,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,20,21,
22,33,24,25,26,27,58,29,30,31,32,63,54,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,20,21,
22,33,24,25,26,32,28,29,30,31,62,58,54,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,20,21,
22,33,24,25,31,27,28,29,30,61,32,58,54,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,20,21,
22,33,24,30,26,27,28,29,60,31,32,58,54,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,20,21,
22,33,29,25,26,27,28,59,30,31,32,58,54,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,20,21,
27,23,24,25,26,57,28,54,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,20,21,
27,23,24,25,26,57,33,29,30,31,32,63,54,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,20,21,
32,23,24,25,26,57,28,29,30,31,62,33,54,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,20,21,
32,23,24,25,31,27,28,29,30,61,57,33,54,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,20,21,
32,23,24,30,26,27,28,29,60,31,57,33,54,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,20,21,
32,23,29,25,26,27,28,59,30,31,57,33,54,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,20,21,
32,28,24,25,26,27,58,29,30,31,57,33,54,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,20,26,
22,23,24,25,56,27,28,54,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,20,26,
22,23,24,25,56,27,33,29,30,31,32,63,54,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,20,26,
22,23,24,25,56,32,28,29,30,31,62,33,54,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,20,31,
22,23,24,25,56,27,28,29,30,61,32,33,54,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,20,31,
22,23,24,30,26,27,28,29,60,56,32,33,54,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,20,31,
22,23,29,25,26,27,28,59,30,56,32,33,54,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,20,31,
22,28,24,25,26,27,58,29,30,56,32,33,54,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,20,31,
27,23,24,25,26,57,28,29,30,56,32,33,54,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,25,21,
22,23,24,55,26,27,28,54,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,25,21,
22,23,24,55,26,27,33,29,30,31,32,63,54,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,25,21,
22,23,24,55,26,32,28,29,30,31,62,33,54,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,25,21,
22,23,24,55,31,27,28,29,30,61,32,33,54,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,30,21,
22,23,24,55,26,27,28,29,60,31,32,33,54,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,30,21,
22,23,29,25,26,27,28,59,55,31,32,33,54,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,30,21,
22,28,24,25,26,27,58,29,55,31,32,33,54,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,30,21,
27,23,24,25,26,57,28,29,55,31,32,33,54,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,18,34,30,26,
22,23,24,25,56,27,28,29,55,31,32,33,54,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,23,19,20,21,
22,53,24,25,51,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,23,19,20,21,
22,53,24,25,51,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,23,19,20,21,
22,53,24,25,51,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,23,19,20,21,
22,53,24,25,51,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,23,19,20,21,
22,53,24,35,26,27,28,29,60,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,23,19,20,21,
22,53,24,35,26,27,28,34,30,31,32,33,64,60,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,23,19,20,21,
22,53,24,35,26,27,33,29,30,31,32,63,34,60,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,23,19,20,21,
22,53,24,35,26,32,28,29,30,31,62,33,34,60,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,23,19,20,21,
22,53,24,35,31,27,28,29,30,61,32,33,34,60,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,23,19,20,21,
22,53,29,25,26,27,28,59,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,23,19,20,21,
22,53,34,25,26,27,28,59,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,23,19,20,21,
22,53,34,25,26,27,33,29,30,31,32,63,59,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,23,19,20,21,
22,53,34,25,26,32,28,29,30,31,62,33,59,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,23,19,20,21,
22,53,34,25,31,27,28,29,30,61,32,33,59,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,23,19,20,21,
22,53,34,30,26,27,28,29,60,31,32,33,59,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,28,19,20,21,
22,53,24,25,26,27,58,29,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,28,19,20,21,
22,53,24,25,26,27,58,34,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,28,19,20,21,
27,23,24,25,26,57,53,29,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,28,19,20,21,
27,23,24,25,26,57,53,34,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,28,19,20,26,
22,23,24,25,56,27,53,29,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,28,19,20,26,
22,23,24,25,56,27,53,34,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,28,19,25,21,
22,23,24,55,26,27,53,29,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,28,19,25,21,
22,23,24,55,26,27,53,34,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,28,24,20,21,
22,23,54,25,26,27,53,29,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,28,24,20,21,
22,23,54,25,26,27,53,34,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,19,20,21,
22,53,24,25,26,32,28,29,30,31,62,58,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,19,20,21,
22,53,24,25,31,27,28,29,30,61,32,58,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,19,20,21,
22,53,24,30,26,27,28,29,60,31,32,58,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,19,20,21,
22,53,29,25,26,27,28,59,30,31,32,58,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,19,20,21,
27,23,24,25,26,57,53,29,30,31,32,63,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,19,20,21,
32,23,24,25,26,57,28,29,30,31,62,53,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,19,20,21,
32,23,24,25,31,27,28,29,30,61,57,53,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,19,20,21,
32,23,24,30,26,27,28,29,60,31,57,53,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,19,20,21,
32,23,29,25,26,27,28,59,30,31,57,53,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,19,20,21,
32,28,24,25,26,27,58,29,30,31,57,53,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,19,20,26,
22,23,24,25,56,27,53,29,30,31,32,63,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,19,20,26,
22,23,24,25,56,32,28,29,30,31,62,53,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,19,20,31,
22,23,24,25,56,27,28,29,30,61,32,53,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,19,20,31,
22,23,24,30,26,27,28,29,60,56,32,53,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,19,20,31,
22,23,29,25,26,27,28,59,30,56,32,53,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,19,20,31,
22,28,24,25,26,27,58,29,30,56,32,53,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,19,20,31,
27,23,24,25,26,57,28,29,30,56,32,53,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,19,25,21,
22,23,24,55,26,27,53,29,30,31,32,63,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,19,25,21,
22,23,24,55,26,32,28,29,30,31,62,53,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,19,25,21,
22,23,24,55,31,27,28,29,30,61,32,53,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,19,30,21,
22,23,24,55,26,27,28,29,60,31,32,53,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,19,30,21,
22,23,29,25,26,27,28,59,55,31,32,53,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,19,30,21,
22,28,24,25,26,27,58,29,55,31,32,53,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,19,30,21,
27,23,24,25,26,57,28,29,55,31,32,53,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,19,30,26,
22,23,24,25,56,27,28,29,55,31,32,53,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,24,20,21,
22,23,54,25,26,27,53,29,30,31,32,63,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,24,20,21,
22,23,54,25,26,32,28,29,30,31,62,53,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,24,20,21,
22,23,54,25,31,27,28,29,30,61,32,53,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,24,20,21,
22,23,54,30,26,27,28,29,60,31,32,53,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,29,20,21,
22,23,54,25,26,27,28,59,30,31,32,53,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,29,20,21,
22,28,24,25,26,27,58,54,30,31,32,53,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,29,20,21,
27,23,24,25,26,57,28,54,30,31,32,53,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,29,20,26,
22,23,24,25,56,27,28,54,30,31,32,53,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,17,33,29,25,21,
22,23,24,55,26,27,28,54,30,31,32,53,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,22,18,19,20,21,
52,23,24,25,51,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,22,18,19,20,21,
52,23,24,25,51,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,22,18,19,20,21,
52,23,24,25,51,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,22,18,19,20,21,
52,23,24,25,51,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,22,18,19,20,21,
52,23,24,35,26,27,28,29,60,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,22,18,19,20,21,
52,23,24,35,26,27,28,34,30,31,32,33,64,60,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,22,18,19,20,21,
52,23,24,35,26,27,33,29,30,31,32,63,34,60,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,22,18,19,20,21,
52,23,24,35,26,32,28,29,30,31,62,33,34,60,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,22,18,19,20,21,
52,23,24,35,31,27,28,29,30,61,32,33,34,60,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,22,18,19,20,21,
52,23,29,25,26,27,28,59,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,22,18,19,20,21,
52,23,34,25,26,27,28,59,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,22,18,19,20,21,
52,23,34,25,26,27,33,29,30,31,32,63,59,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,22,18,19,20,21,
52,23,34,25,26,32,28,29,30,31,62,33,59,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,22,18,19,20,21,
52,23,34,25,31,27,28,29,30,61,32,33,59,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,22,18,19,20,21,
52,23,34,30,26,27,28,29,60,31,32,33,59,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,22,18,19,20,21,
52,28,24,25,26,27,58,29,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,22,18,19,20,21,
52,28,24,25,26,27,58,34,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,22,18,19,20,21,
52,33,24,25,26,27,58,29,30,31,32,63,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,22,18,19,20,21,
52,33,24,25,26,32,28,29,30,31,62,58,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,22,18,19,20,21,
52,33,24,25,31,27,28,29,30,61,32,58,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,22,18,19,20,21,
52,33,24,30,26,27,28,29,60,31,32,58,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,22,18,19,20,21,
52,33,29,25,26,27,28,59,30,31,32,58,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,27,18,19,20,21,
52,23,24,25,26,57,28,29,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,27,18,19,20,21,
52,23,24,25,26,57,28,34,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,27,18,19,20,21,
52,23,24,25,26,57,33,29,30,31,32,63,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,27,18,19,20,26,
22,23,24,25,56,52,28,29,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,27,18,19,20,26,
22,23,24,25,56,52,28,34,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,27,18,19,20,26,
22,23,24,25,56,52,33,29,30,31,32,63,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,27,18,19,25,21,
22,23,24,55,26,52,28,29,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,27,18,19,25,21,
22,23,24,55,26,52,28,34,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,27,18,19,25,21,
22,23,24,55,26,52,33,29,30,31,32,63,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,27,18,24,20,21,
22,23,54,25,26,52,28,29,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,27,18,24,20,21,
22,23,54,25,26,52,28,34,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,27,18,24,20,21,
22,23,54,25,26,52,33,29,30,31,32,63,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,27,23,19,20,21,
22,53,24,25,26,52,28,29,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,27,23,19,20,21,
22,53,24,25,26,52,28,34,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,27,23,19,20,21,
22,53,24,25,26,52,33,29,30,31,32,63,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,18,19,20,21,
52,23,24,25,31,27,28,29,30,61,57,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,18,19,20,21,
52,23,24,30,26,27,28,29,60,31,57,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,18,19,20,21,
52,23,29,25,26,27,28,59,30,31,57,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,18,19,20,21,
52,28,24,25,26,27,58,29,30,31,57,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,18,19,20,26,
22,23,24,25,56,52,28,29,30,31,62,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,18,19,20,31,
22,23,24,25,56,27,28,29,30,61,52,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,18,19,20,31,
22,23,24,30,26,27,28,29,60,56,52,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,18,19,20,31,
22,23,29,25,26,27,28,59,30,56,52,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,18,19,20,31,
22,28,24,25,26,27,58,29,30,56,52,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,18,19,20,31,
27,23,24,25,26,57,28,29,30,56,52,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,18,19,25,21,
22,23,24,55,26,52,28,29,30,31,62,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,18,19,25,21,
22,23,24,55,31,27,28,29,30,61,52,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,18,19,30,21,
22,23,24,55,26,27,28,29,60,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,18,19,30,21,
22,23,29,25,26,27,28,59,55,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,18,19,30,21,
22,28,24,25,26,27,58,29,55,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,18,19,30,21,
27,23,24,25,26,57,28,29,55,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,18,19,30,26,
22,23,24,25,56,27,28,29,55,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,18,24,20,21,
22,23,54,25,26,52,28,29,30,31,62,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,18,24,20,21,
22,23,54,25,31,27,28,29,30,61,52,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,18,24,20,21,
22,23,54,30,26,27,28,29,60,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,18,29,20,21,
22,23,54,25,26,27,28,59,30,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,18,29,20,21,
22,28,24,25,26,27,58,54,30,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,18,29,20,21,
27,23,24,25,26,57,28,54,30,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,18,29,20,26,
22,23,24,25,56,27,28,54,30,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,18,29,25,21,
22,23,24,55,26,27,28,54,30,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,23,19,20,21,
22,53,24,25,26,52,28,29,30,31,62,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,23,19,20,21,
22,53,24,25,31,27,28,29,30,61,52,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,23,19,20,21,
22,53,24,30,26,27,28,29,60,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,23,19,20,21,
22,53,29,25,26,27,28,59,30,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,28,19,20,21,
22,53,24,25,26,27,58,29,30,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,28,19,20,21,
27,23,24,25,26,57,53,29,30,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,28,19,20,26,
22,23,24,25,56,27,53,29,30,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,28,19,25,21,
22,23,24,55,26,27,53,29,30,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,15,46,32,28,24,20,21,
22,23,54,25,26,27,53,29,30,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,10,41,12,13,14,20,16,17,18,19,50,46,
22,23,24,25,56,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,20,16,17,18,19,50,46,
22,23,24,25,56,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,20,16,17,18,19,50,46,
22,23,24,25,56,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,20,16,17,18,19,50,46,
22,23,24,25,56,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,20,16,17,18,19,50,46,
22,23,24,35,26,27,28,29,60,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,20,16,17,18,19,50,46,
22,23,24,35,26,27,28,34,30,31,32,33,64,60,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,20,16,17,18,19,50,46,
22,23,24,35,26,27,33,29,30,31,32,63,34,60,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,20,16,17,18,19,50,46,
22,23,24,35,26,32,28,29,30,31,62,33,34,60,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,20,16,17,18,19,50,46,
22,23,24,35,31,27,28,29,30,61,32,33,34,60,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,20,16,17,18,19,50,46,
22,23,29,25,26,27,28,59,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,20,16,17,18,19,50,46,
22,23,34,25,26,27,28,59,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,20,16,17,18,19,50,46,
22,23,34,25,26,27,33,29,30,31,32,63,59,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,20,16,17,18,19,50,46,
22,23,34,25,26,32,28,29,30,31,62,33,59,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,20,16,17,18,19,50,46,
22,23,34,25,31,27,28,29,30,61,32,33,59,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,20,16,17,18,19,50,46,
22,23,34,30,26,27,28,29,60,31,32,33,59,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,20,16,17,18,19,50,46,
22,28,24,25,26,27,58,29,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,20,16,17,18,19,50,46,
22,28,24,25,26,27,58,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,20,16,17,18,19,50,46,
22,33,24,25,26,27,58,29,30,31,32,63,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,20,16,17,18,19,50,46,
22,33,24,25,26,32,28,29,30,31,62,58,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,20,16,17,18,19,50,46,
22,33,24,25,31,27,28,29,30,61,32,58,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,20,16,17,18,19,50,46,
22,33,24,30,26,27,28,29,60,31,32,58,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,20,16,17,18,19,50,46,
22,33,29,25,26,27,28,59,30,31,32,58,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,20,16,17,18,19,50,46,
27,23,24,25,26,57,28,29,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,20,16,17,18,19,50,46,
27,23,24,25,26,57,28,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,20,16,17,18,19,50,46,
27,23,24,25,26,57,33,29,30,31,32,63,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,20,16,17,18,19,50,46,
32,23,24,25,26,57,28,29,30,31,62,33,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,20,16,17,18,19,50,46,
32,23,24,25,31,27,28,29,30,61,57,33,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,20,16,17,18,19,50,46,
32,23,24,30,26,27,28,29,60,31,57,33,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,20,16,17,18,19,50,46,
32,23,29,25,26,27,28,59,30,31,57,33,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,20,16,17,18,19,50,46,
32,28,24,25,26,27,58,29,30,31,57,33,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,14,25,16,17,18,19,50,21,
22,23,24,55,46,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,25,16,17,18,19,50,21,
22,23,24,55,46,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,25,16,17,18,19,50,21,
22,23,24,55,46,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,25,16,17,18,19,50,21,
22,23,24,55,46,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,25,16,17,18,24,20,21,
22,23,54,50,46,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,25,16,17,18,24,20,21,
22,23,54,50,46,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,25,16,17,18,24,20,21,
22,23,54,50,46,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,25,16,17,18,24,20,21,
22,23,54,50,46,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,25,16,17,23,19,20,21,
22,53,24,50,46,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,25,16,17,23,19,20,21,
22,53,24,50,46,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,25,16,17,23,19,20,21,
22,53,24,50,46,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,25,16,17,23,19,20,21,
22,53,24,50,46,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,25,16,22,18,19,20,21,
52,23,24,50,46,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,25,16,22,18,19,20,21,
52,23,24,50,46,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,25,16,22,18,19,20,21,
52,23,24,50,46,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,25,16,22,18,19,20,21,
52,23,24,50,46,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,25,21,17,18,19,20,51,
22,23,24,50,46,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,25,21,17,18,19,20,51,
22,23,24,50,46,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,25,21,17,18,19,20,51,
22,23,24,50,46,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,25,21,17,18,19,20,51,
22,23,24,50,46,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,21,
22,23,24,55,26,27,33,29,30,31,32,63,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,21,
22,23,24,55,26,32,28,29,30,31,62,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,21,
22,23,24,55,31,27,28,29,30,61,32,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,21,
22,23,29,25,26,27,28,59,55,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,21,
22,23,34,25,26,27,28,59,30,31,32,33,64,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,21,
22,23,34,25,26,27,33,29,30,31,32,63,59,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,21,
22,23,34,25,26,32,28,29,30,31,62,33,59,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,21,
22,23,34,25,31,27,28,29,30,61,32,33,59,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,21,
22,23,34,30,26,27,28,29,60,31,32,33,59,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,21,
22,28,24,25,26,27,58,29,55,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,21,
22,28,24,25,26,27,58,34,30,31,32,33,64,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,21,
22,33,24,25,26,27,58,29,30,31,32,63,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,21,
22,33,24,25,26,32,28,29,30,31,62,58,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,21,
22,33,24,25,31,27,28,29,30,61,32,58,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,21,
22,33,24,30,26,27,28,29,60,31,32,58,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,21,
22,33,29,25,26,27,28,59,30,31,32,58,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,21,
27,23,24,25,26,57,28,29,55,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,21,
27,23,24,25,26,57,28,34,30,31,32,33,64,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,21,
27,23,24,25,26,57,33,29,30,31,32,63,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,21,
32,23,24,25,26,57,28,29,30,31,62,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,21,
32,23,24,25,31,27,28,29,30,61,57,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,21,
32,23,24,30,26,27,28,29,60,31,57,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,21,
32,23,29,25,26,27,28,59,30,31,57,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,21,
32,28,24,25,26,27,58,29,30,31,57,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,26,
22,23,24,25,56,27,28,29,55,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,26,
22,23,24,25,56,27,28,34,30,31,32,33,64,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,26,
22,23,24,25,56,27,33,29,30,31,32,63,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,26,
22,23,24,25,56,32,28,29,30,31,62,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,31,
22,23,24,25,56,27,28,29,30,61,32,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,31,
22,23,24,30,26,27,28,29,60,56,32,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,31,
22,23,29,25,26,27,28,59,30,56,32,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,31,
22,28,24,25,26,27,58,29,30,56,32,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,19,50,31,
27,23,24,25,26,57,28,29,30,56,32,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,24,20,21,
22,23,54,50,26,27,28,29,60,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,24,20,21,
22,23,54,50,26,27,28,34,30,31,32,33,64,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,24,20,21,
22,23,54,50,26,27,33,29,30,31,32,63,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,24,20,21,
22,23,54,50,26,32,28,29,30,31,62,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,24,20,21,
22,23,54,50,31,27,28,29,30,61,32,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,29,20,21,
22,23,54,25,26,27,28,59,50,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,29,20,21,
22,28,24,25,26,27,58,54,50,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,29,20,21,
27,23,24,25,26,57,28,54,50,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,29,20,26,
22,23,24,25,56,27,28,54,50,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,29,25,21,
22,23,24,55,26,27,28,54,50,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,20,21,
22,23,54,25,26,27,33,29,30,31,32,63,59,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,20,21,
22,23,54,25,26,32,28,29,30,31,62,33,59,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,20,21,
22,23,54,25,31,27,28,29,30,61,32,33,59,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,20,21,
22,23,54,30,26,27,28,29,60,31,32,33,59,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,20,21,
22,28,24,25,26,27,58,54,30,31,32,33,64,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,20,21,
22,33,24,25,26,27,58,29,30,31,32,63,54,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,20,21,
22,33,24,25,26,32,28,29,30,31,62,58,54,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,20,21,
22,33,24,25,31,27,28,29,30,61,32,58,54,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,20,21,
22,33,24,30,26,27,28,29,60,31,32,58,54,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,20,21,
22,33,29,25,26,27,28,59,30,31,32,58,54,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,20,21,
27,23,24,25,26,57,28,54,30,31,32,33,64,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,20,21,
27,23,24,25,26,57,33,29,30,31,32,63,54,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,20,21,
32,23,24,25,26,57,28,29,30,31,62,33,54,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,20,21,
32,23,24,25,31,27,28,29,30,61,57,33,54,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,20,21,
32,23,24,30,26,27,28,29,60,31,57,33,54,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,20,21,
32,23,29,25,26,27,28,59,30,31,57,33,54,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,20,21,
32,28,24,25,26,27,58,29,30,31,57,33,54,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,20,26,
22,23,24,25,56,27,28,54,30,31,32,33,64,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,20,26,
22,23,24,25,56,27,33,29,30,31,32,63,54,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,20,26,
22,23,24,25,56,32,28,29,30,31,62,33,54,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,20,31,
22,23,24,25,56,27,28,29,30,61,32,33,54,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,20,31,
22,23,24,30,26,27,28,29,60,56,32,33,54,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,20,31,
22,23,29,25,26,27,28,59,30,56,32,33,54,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,20,31,
22,28,24,25,26,27,58,29,30,56,32,33,54,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,20,31,
27,23,24,25,26,57,28,29,30,56,32,33,54,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,25,21,
22,23,24,55,26,27,28,54,30,31,32,33,64,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,25,21,
22,23,24,55,26,27,33,29,30,31,32,63,54,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,25,21,
22,23,24,55,26,32,28,29,30,31,62,33,54,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,25,21,
22,23,24,55,31,27,28,29,30,61,32,33,54,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,30,21,
22,23,24,55,26,27,28,29,60,31,32,33,54,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,30,21,
22,23,29,25,26,27,28,59,55,31,32,33,54,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,30,21,
22,28,24,25,26,27,58,29,55,31,32,33,54,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,30,21,
27,23,24,25,26,57,28,29,55,31,32,33,54,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,18,34,30,26,
22,23,24,25,56,27,28,29,55,31,32,33,54,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,23,19,20,21,
22,53,24,50,26,27,28,29,60,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,23,19,20,21,
22,53,24,50,26,27,28,34,30,31,32,33,64,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,23,19,20,21,
22,53,24,50,26,27,33,29,30,31,32,63,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,23,19,20,21,
22,53,24,50,26,32,28,29,30,31,62,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,23,19,20,21,
22,53,24,50,31,27,28,29,30,61,32,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,23,19,20,21,
22,53,29,25,26,27,28,59,50,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,23,19,20,21,
22,53,34,25,26,27,28,59,30,31,32,33,64,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,23,19,20,21,
22,53,34,25,26,27,33,29,30,31,32,63,59,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,23,19,20,21,
22,53,34,25,26,32,28,29,30,31,62,33,59,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,23,19,20,21,
22,53,34,25,31,27,28,29,30,61,32,33,59,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,23,19,20,21,
22,53,34,30,26,27,28,29,60,31,32,33,59,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,28,19,20,21,
22,53,24,25,26,27,58,29,50,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,28,19,20,21,
22,53,24,25,26,27,58,34,30,31,32,33,64,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,28,19,20,21,
27,23,24,25,26,57,53,29,50,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,28,19,20,21,
27,23,24,25,26,57,53,34,30,31,32,33,64,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,28,19,20,26,
22,23,24,25,56,27,53,29,50,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,28,19,20,26,
22,23,24,25,56,27,53,34,30,31,32,33,64,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,28,19,25,21,
22,23,24,55,26,27,53,29,50,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,28,19,25,21,
22,23,24,55,26,27,53,34,30,31,32,33,64,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,28,24,20,21,
22,23,54,25,26,27,53,29,50,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,28,24,20,21,
22,23,54,25,26,27,53,34,30,31,32,33,64,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,19,20,21,
22,53,24,25,26,32,28,29,30,31,62,58,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,19,20,21,
22,53,24,25,31,27,28,29,30,61,32,58,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,19,20,21,
22,53,24,30,26,27,28,29,60,31,32,58,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,19,20,21,
22,53,29,25,26,27,28,59,30,31,32,58,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,19,20,21,
27,23,24,25,26,57,53,29,30,31,32,63,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,19,20,21,
32,23,24,25,26,57,28,29,30,31,62,53,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,19,20,21,
32,23,24,25,31,27,28,29,30,61,57,53,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,19,20,21,
32,23,24,30,26,27,28,29,60,31,57,53,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,19,20,21,
32,23,29,25,26,27,28,59,30,31,57,53,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,19,20,21,
32,28,24,25,26,27,58,29,30,31,57,53,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,19,20,26,
22,23,24,25,56,27,53,29,30,31,32,63,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,19,20,26,
22,23,24,25,56,32,28,29,30,31,62,53,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,19,20,31,
22,23,24,25,56,27,28,29,30,61,32,53,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,19,20,31,
22,23,24,30,26,27,28,29,60,56,32,53,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,19,20,31,
22,23,29,25,26,27,28,59,30,56,32,53,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,19,20,31,
22,28,24,25,26,27,58,29,30,56,32,53,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,19,20,31,
27,23,24,25,26,57,28,29,30,56,32,53,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,19,25,21,
22,23,24,55,26,27,53,29,30,31,32,63,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,19,25,21,
22,23,24,55,26,32,28,29,30,31,62,53,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,19,25,21,
22,23,24,55,31,27,28,29,30,61,32,53,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,19,30,21,
22,23,24,55,26,27,28,29,60,31,32,53,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,19,30,21,
22,23,29,25,26,27,28,59,55,31,32,53,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,19,30,21,
22,28,24,25,26,27,58,29,55,31,32,53,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,19,30,21,
27,23,24,25,26,57,28,29,55,31,32,53,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,19,30,26,
22,23,24,25,56,27,28,29,55,31,32,53,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,24,20,21,
22,23,54,25,26,27,53,29,30,31,32,63,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,24,20,21,
22,23,54,25,26,32,28,29,30,31,62,53,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,24,20,21,
22,23,54,25,31,27,28,29,30,61,32,53,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,24,20,21,
22,23,54,30,26,27,28,29,60,31,32,53,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,29,20,21,
22,23,54,25,26,27,28,59,30,31,32,53,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,29,20,21,
22,28,24,25,26,27,58,54,30,31,32,53,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,29,20,21,
27,23,24,25,26,57,28,54,30,31,32,53,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,29,20,26,
22,23,24,25,56,27,28,54,30,31,32,53,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,17,33,29,25,21,
22,23,24,55,26,27,28,54,30,31,32,53,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,22,18,19,20,21,
52,23,24,50,26,27,28,29,60,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,22,18,19,20,21,
52,23,24,50,26,27,28,34,30,31,32,33,64,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,22,18,19,20,21,
52,23,24,50,26,27,33,29,30,31,32,63,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,22,18,19,20,21,
52,23,24,50,26,32,28,29,30,31,62,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,22,18,19,20,21,
52,23,24,50,31,27,28,29,30,61,32,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,22,18,19,20,21,
52,23,29,25,26,27,28,59,50,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,22,18,19,20,21,
52,23,34,25,26,27,28,59,30,31,32,33,64,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,22,18,19,20,21,
52,23,34,25,26,27,33,29,30,31,32,63,59,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,22,18,19,20,21,
52,23,34,25,26,32,28,29,30,31,62,33,59,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,22,18,19,20,21,
52,23,34,25,31,27,28,29,30,61,32,33,59,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,22,18,19,20,21,
52,23,34,30,26,27,28,29,60,31,32,33,59,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,22,18,19,20,21,
52,28,24,25,26,27,58,29,50,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,22,18,19,20,21,
52,28,24,25,26,27,58,34,30,31,32,33,64,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,22,18,19,20,21,
52,33,24,25,26,27,58,29,30,31,32,63,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,22,18,19,20,21,
52,33,24,25,26,32,28,29,30,31,62,58,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,22,18,19,20,21,
52,33,24,25,31,27,28,29,30,61,32,58,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,22,18,19,20,21,
52,33,24,30,26,27,28,29,60,31,32,58,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,22,18,19,20,21,
52,33,29,25,26,27,28,59,30,31,32,58,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,27,18,19,20,21,
52,23,24,25,26,57,28,29,50,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,27,18,19,20,21,
52,23,24,25,26,57,28,34,30,31,32,33,64,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,27,18,19,20,21,
52,23,24,25,26,57,33,29,30,31,32,63,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,27,18,19,20,26,
22,23,24,25,56,52,28,29,50,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,27,18,19,20,26,
22,23,24,25,56,52,28,34,30,31,32,33,64,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,27,18,19,20,26,
22,23,24,25,56,52,33,29,30,31,32,63,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,27,18,19,25,21,
22,23,24,55,26,52,28,29,50,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,27,18,19,25,21,
22,23,24,55,26,52,28,34,30,31,32,33,64,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,27,18,19,25,21,
22,23,24,55,26,52,33,29,30,31,32,63,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,27,18,24,20,21,
22,23,54,25,26,52,28,29,50,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,27,18,24,20,21,
22,23,54,25,26,52,28,34,30,31,32,33,64,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,27,18,24,20,21,
22,23,54,25,26,52,33,29,30,31,32,63,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,27,23,19,20,21,
22,53,24,25,26,52,28,29,50,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,27,23,19,20,21,
22,53,24,25,26,52,28,34,30,31,32,33,64,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,27,23,19,20,21,
22,53,24,25,26,52,33,29,30,31,32,63,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,18,19,20,21,
52,23,24,25,31,27,28,29,30,61,57,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,18,19,20,21,
52,23,24,30,26,27,28,29,60,31,57,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,18,19,20,21,
52,23,29,25,26,27,28,59,30,31,57,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,18,19,20,21,
52,28,24,25,26,27,58,29,30,31,57,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,18,19,20,26,
22,23,24,25,56,52,28,29,30,31,62,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,18,19,20,31,
22,23,24,25,56,27,28,29,30,61,52,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,18,19,20,31,
22,23,24,30,26,27,28,29,60,56,52,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,18,19,20,31,
22,23,29,25,26,27,28,59,30,56,52,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,18,19,20,31,
22,28,24,25,26,27,58,29,30,56,52,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,18,19,20,31,
27,23,24,25,26,57,28,29,30,56,52,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,18,19,25,21,
22,23,24,55,26,52,28,29,30,31,62,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,18,19,25,21,
22,23,24,55,31,27,28,29,30,61,52,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,18,19,30,21,
22,23,24,55,26,27,28,29,60,31,52,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,18,19,30,21,
22,23,29,25,26,27,28,59,55,31,52,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,18,19,30,21,
22,28,24,25,26,27,58,29,55,31,52,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,18,19,30,21,
27,23,24,25,26,57,28,29,55,31,52,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,18,19,30,26,
22,23,24,25,56,27,28,29,55,31,52,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,18,24,20,21,
22,23,54,25,26,52,28,29,30,31,62,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,18,24,20,21,
22,23,54,25,31,27,28,29,30,61,52,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,18,24,20,21,
22,23,54,30,26,27,28,29,60,31,52,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,18,29,20,21,
22,23,54,25,26,27,28,59,30,31,52,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,18,29,20,21,
22,28,24,25,26,27,58,54,30,31,52,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,18,29,20,21,
27,23,24,25,26,57,28,54,30,31,52,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,18,29,20,26,
22,23,24,25,56,27,28,54,30,31,52,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,18,29,25,21,
22,23,24,55,26,27,28,54,30,31,52,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,23,19,20,21,
22,53,24,25,26,52,28,29,30,31,62,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,23,19,20,21,
22,53,24,25,31,27,28,29,30,61,52,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,23,19,20,21,
22,53,24,30,26,27,28,29,60,31,52,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,23,19,20,21,
22,53,29,25,26,27,28,59,30,31,52,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,28,19,20,21,
27,23,24,25,26,57,53,29,30,31,52,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,28,19,20,26,
22,23,24,25,56,27,53,29,30,31,52,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,28,19,25,21,
22,23,24,55,26,27,53,29,30,31,52,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,16,32,28,24,20,21,
22,23,54,25,26,27,53,29,30,31,52,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,21,17,18,19,20,51,
22,23,24,50,26,27,28,29,60,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,21,17,18,19,20,51,
22,23,24,50,26,27,28,34,30,31,32,33,64,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,21,17,18,19,20,51,
22,23,24,50,26,27,33,29,30,31,32,63,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,21,17,18,19,20,51,
22,23,24,50,26,32,28,29,30,31,62,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,21,17,18,19,20,51,
22,23,24,50,31,27,28,29,30,61,32,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,21,17,18,19,20,51,
22,23,29,25,26,27,28,59,50,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,21,17,18,19,20,51,
22,23,34,25,26,27,28,59,30,31,32,33,64,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,21,17,18,19,20,51,
22,23,34,25,26,27,33,29,30,31,32,63,59,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,21,17,18,19,20,51,
22,23,34,25,26,32,28,29,30,31,62,33,59,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,21,17,18,19,20,51,
22,23,34,25,31,27,28,29,30,61,32,33,59,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,21,17,18,19,20,51,
22,23,34,30,26,27,28,29,60,31,32,33,59,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,21,17,18,19,20,51,
22,28,24,25,26,27,58,29,50,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,21,17,18,19,20,51,
22,28,24,25,26,27,58,34,30,31,32,33,64,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,21,17,18,19,20,51,
22,33,24,25,26,27,58,29,30,31,32,63,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,21,17,18,19,20,51,
22,33,24,25,26,32,28,29,30,31,62,58,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,21,17,18,19,20,51,
22,33,24,25,31,27,28,29,30,61,32,58,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,21,17,18,19,20,51,
22,33,24,30,26,27,28,29,60,31,32,58,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,21,17,18,19,20,51,
22,33,29,25,26,27,28,59,30,31,32,58,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,21,17,18,19,20,51,
27,23,24,25,26,57,28,29,50,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,21,17,18,19,20,51,
27,23,24,25,26,57,28,34,30,31,32,33,64,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,21,17,18,19,20,51,
27,23,24,25,26,57,33,29,30,31,32,63,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,21,17,18,19,20,51,
32,23,24,25,26,57,28,29,30,31,62,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,21,17,18,19,20,51,
32,23,24,25,31,27,28,29,30,61,57,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,21,17,18,19,20,51,
32,23,24,30,26,27,28,29,60,31,57,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,21,17,18,19,20,51,
32,23,29,25,26,27,28,59,30,31,57,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,21,17,18,19,20,51,
32,28,24,25,26,27,58,29,30,31,57,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,26,17,18,19,20,51,
22,23,24,25,56,27,28,34,30,31,32,33,64,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,26,17,18,19,20,51,
22,23,24,25,56,27,33,29,30,31,32,63,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,26,17,18,19,20,51,
22,23,24,25,56,32,28,29,30,31,62,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,26,17,18,19,25,21,
22,23,24,55,51,27,28,29,50,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,26,17,18,19,25,21,
22,23,24,55,51,27,28,34,30,31,32,33,64,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,26,17,18,19,25,21,
22,23,24,55,51,27,33,29,30,31,32,63,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,26,17,18,19,25,21,
22,23,24,55,51,32,28,29,30,31,62,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,26,17,18,24,20,21,
22,23,54,25,51,27,28,29,50,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,26,17,18,24,20,21,
22,23,54,25,51,27,28,34,30,31,32,33,64,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,26,17,18,24,20,21,
22,23,54,25,51,27,33,29,30,31,32,63,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,26,17,18,24,20,21,
22,23,54,25,51,32,28,29,30,31,62,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,26,17,23,19,20,21,
22,53,24,25,51,27,28,29,50,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,26,17,23,19,20,21,
22,53,24,25,51,27,28,34,30,31,32,33,64,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,26,17,23,19,20,21,
22,53,24,25,51,27,33,29,30,31,32,63,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,26,17,23,19,20,21,
22,53,24,25,51,32,28,29,30,31,62,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,26,22,18,19,20,21,
52,23,24,25,51,27,28,29,50,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,26,22,18,19,20,21,
52,23,24,25,51,27,28,34,30,31,32,33,64,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,26,22,18,19,20,21,
52,23,24,25,51,27,33,29,30,31,32,63,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,26,22,18,19,20,21,
52,23,24,25,51,32,28,29,30,31,62,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,17,18,19,20,51,
22,23,24,30,26,27,28,29,60,56,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,17,18,19,20,51,
22,23,29,25,26,27,28,59,30,56,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,17,18,19,20,51,
22,28,24,25,26,27,58,29,30,56,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,17,18,19,20,51,
27,23,24,25,26,57,28,29,30,56,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,17,18,19,25,21,
22,23,24,55,51,27,28,29,30,61,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,17,18,19,30,21,
22,23,24,55,26,27,28,29,60,51,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,17,18,19,30,21,
22,23,29,25,26,27,28,59,55,51,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,17,18,19,30,21,
22,28,24,25,26,27,58,29,55,51,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,17,18,19,30,21,
27,23,24,25,26,57,28,29,55,51,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,17,18,19,30,26,
22,23,24,25,56,27,28,29,55,51,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,17,18,24,20,21,
22,23,54,25,51,27,28,29,30,61,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,17,18,24,20,21,
22,23,54,30,26,27,28,29,60,51,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,17,18,29,20,21,
22,23,54,25,26,27,28,59,30,51,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,17,18,29,20,21,
22,28,24,25,26,27,58,54,30,51,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,17,18,29,20,21,
27,23,24,25,26,57,28,54,30,51,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,17,18,29,20,26,
22,23,24,25,56,27,28,54,30,51,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,17,18,29,25,21,
22,23,24,55,26,27,28,54,30,51,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,17,23,19,20,21,
22,53,24,25,51,27,28,29,30,61,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,17,23,19,20,21,
22,53,24,30,26,27,28,29,60,51,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,17,23,19,20,21,
22,53,29,25,26,27,28,59,30,51,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,17,28,19,20,21,
22,53,24,25,26,27,58,29,30,51,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,17,28,19,20,21,
27,23,24,25,26,57,53,29,30,51,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,17,28,19,20,26,
22,23,24,25,56,27,53,29,30,51,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,17,28,19,25,21,
22,23,24,55,26,27,53,29,30,51,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,17,28,24,20,21,
22,23,54,25,26,27,53,29,30,51,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,22,18,19,20,21,
52,23,24,25,51,27,28,29,30,61,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,22,18,19,20,21,
52,23,24,30,26,27,28,29,60,51,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,22,18,19,20,21,
52,23,29,25,26,27,28,59,30,51,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,22,18,19,20,21,
52,28,24,25,26,27,58,29,30,51,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,27,18,19,20,26,
22,23,24,25,56,52,28,29,30,51,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,27,18,19,25,21,
22,23,24,55,26,52,28,29,30,51,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,27,18,24,20,21,
22,23,54,25,26,52,28,29,30,51,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,14,35,31,27,23,19,20,21,
22,53,24,25,26,52,28,29,30,51,32,33,34,50,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,20,46,
22,23,24,25,56,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,20,46,
22,23,24,25,56,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,20,46,
22,23,24,25,56,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,20,46,
22,23,24,25,56,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,20,46,
22,23,24,35,26,27,28,29,60,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,20,46,
22,23,24,35,26,27,28,34,30,31,32,33,64,60,56},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,20,46,
22,23,24,35,26,27,33,29,30,31,32,63,34,60,56},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,20,46,
22,23,24,35,26,32,28,29,30,31,62,33,34,60,56},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,20,46,
22,23,24,35,31,27,28,29,30,61,32,33,34,60,56},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,20,46,
22,23,29,25,26,27,28,59,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,20,46,
22,23,34,25,26,27,28,59,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,20,46,
22,23,34,25,26,27,33,29,30,31,32,63,59,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,20,46,
22,23,34,25,26,32,28,29,30,31,62,33,59,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,20,46,
22,23,34,25,31,27,28,29,30,61,32,33,59,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,20,46,
22,23,34,30,26,27,28,29,60,31,32,33,59,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,20,46,
22,28,24,25,26,27,58,29,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,20,46,
22,28,24,25,26,27,58,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,20,46,
22,33,24,25,26,27,58,29,30,31,32,63,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,20,46,
22,33,24,25,26,32,28,29,30,31,62,58,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,20,46,
22,33,24,25,31,27,28,29,30,61,32,58,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,20,46,
22,33,24,30,26,27,28,29,60,31,32,58,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,20,46,
22,33,29,25,26,27,28,59,30,31,32,58,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,20,46,
27,23,24,25,26,57,28,29,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,20,46,
27,23,24,25,26,57,28,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,20,46,
27,23,24,25,26,57,33,29,30,31,32,63,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,20,46,
32,23,24,25,31,27,28,29,30,61,57,33,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,20,46,
32,23,24,30,26,27,28,29,60,31,57,33,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,20,46,
32,23,29,25,26,27,28,59,30,31,57,33,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,20,46,
32,28,24,25,26,27,58,29,30,31,57,33,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,25,21,
22,23,24,55,46,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,25,21,
22,23,24,55,46,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,25,21,
22,23,24,55,46,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,25,21,
22,23,24,55,46,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,21,
22,23,24,55,26,27,28,34,30,31,32,33,64,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,21,
22,23,24,55,26,27,33,29,30,31,32,63,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,21,
22,23,24,55,26,32,28,29,30,31,62,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,21,
22,23,24,55,31,27,28,29,30,61,32,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,21,
22,23,29,25,26,27,28,59,55,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,21,
22,23,34,25,26,27,28,59,30,31,32,33,64,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,21,
22,23,34,25,26,27,33,29,30,31,32,63,59,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,21,
22,23,34,25,26,32,28,29,30,31,62,33,59,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,21,
22,23,34,25,31,27,28,29,30,61,32,33,59,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,21,
22,23,34,30,26,27,28,29,60,31,32,33,59,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,21,
22,28,24,25,26,27,58,29,55,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,21,
22,28,24,25,26,27,58,34,30,31,32,33,64,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,21,
22,33,24,25,26,27,58,29,30,31,32,63,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,21,
22,33,24,25,26,32,28,29,30,31,62,58,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,21,
22,33,24,25,31,27,28,29,30,61,32,58,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,21,
22,33,24,30,26,27,28,29,60,31,32,58,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,21,
22,33,29,25,26,27,28,59,30,31,32,58,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,21,
27,23,24,25,26,57,28,29,55,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,21,
27,23,24,25,26,57,28,34,30,31,32,33,64,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,21,
27,23,24,25,26,57,33,29,30,31,32,63,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,21,
32,23,24,25,26,57,28,29,30,31,62,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,21,
32,23,24,25,31,27,28,29,30,61,57,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,21,
32,23,24,30,26,27,28,29,60,31,57,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,21,
32,23,29,25,26,27,28,59,30,31,57,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,21,
32,28,24,25,26,27,58,29,30,31,57,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,26,
22,23,24,25,56,27,28,29,55,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,26,
22,23,24,25,56,27,28,34,30,31,32,33,64,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,26,
22,23,24,25,56,27,33,29,30,31,32,63,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,26,
22,23,24,25,56,32,28,29,30,31,62,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,31,
22,23,24,30,26,27,28,29,60,56,32,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,31,
22,23,29,25,26,27,28,59,30,56,32,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,31,
22,28,24,25,26,27,58,29,30,56,32,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,19,15,16,17,18,49,35,31,
27,23,24,25,26,57,28,29,30,56,32,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,16,17,18,49,20,21,
22,23,54,25,46,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,16,17,18,49,20,21,
22,23,54,25,46,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,16,17,18,49,20,21,
22,23,54,25,46,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,16,17,18,49,20,21,
22,23,54,25,46,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,16,17,18,49,20,21,
22,23,54,35,26,27,28,29,60,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,16,17,18,49,20,21,
22,23,54,35,26,27,28,34,30,31,32,33,64,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,16,17,18,49,20,21,
22,23,54,35,26,27,33,29,30,31,32,63,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,16,17,18,49,20,21,
22,23,54,35,26,32,28,29,30,31,62,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,16,17,18,49,20,21,
22,23,54,35,31,27,28,29,30,61,32,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,16,17,23,19,20,21,
22,53,49,25,46,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,16,17,23,19,20,21,
22,53,49,25,46,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,16,17,23,19,20,21,
22,53,49,25,46,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,16,17,23,19,20,21,
22,53,49,25,46,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,16,17,23,19,20,21,
22,53,49,35,26,27,28,29,60,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,16,17,23,19,20,21,
22,53,49,35,26,27,28,34,30,31,32,33,64,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,16,17,23,19,20,21,
22,53,49,35,26,27,33,29,30,31,32,63,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,16,17,23,19,20,21,
22,53,49,35,26,32,28,29,30,31,62,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,16,17,23,19,20,21,
22,53,49,35,31,27,28,29,30,61,32,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,16,22,18,19,20,21,
52,23,49,25,46,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,16,22,18,19,20,21,
52,23,49,25,46,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,16,22,18,19,20,21,
52,23,49,25,46,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,16,22,18,19,20,21,
52,23,49,25,46,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,16,22,18,19,20,21,
52,23,49,35,26,27,28,29,60,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,16,22,18,19,20,21,
52,23,49,35,26,27,28,34,30,31,32,33,64,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,16,22,18,19,20,21,
52,23,49,35,26,27,33,29,30,31,32,63,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,16,22,18,19,20,21,
52,23,49,35,26,32,28,29,30,31,62,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,16,22,18,19,20,21,
52,23,49,35,31,27,28,29,30,61,32,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,21,17,18,19,20,51,
22,23,49,25,46,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,21,17,18,19,20,51,
22,23,49,25,46,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,21,17,18,19,20,51,
22,23,49,25,46,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,21,17,18,19,20,51,
22,23,49,25,46,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,21,17,18,19,20,51,
22,23,49,35,26,27,28,29,60,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,21,17,18,19,20,51,
22,23,49,35,26,27,28,34,30,31,32,33,64,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,21,17,18,19,20,51,
22,23,49,35,26,27,33,29,30,31,32,63,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,21,17,18,19,20,51,
22,23,49,35,26,32,28,29,30,31,62,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,24,15,21,17,18,19,20,51,
22,23,49,35,31,27,28,29,30,61,32,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,24,20,16,17,18,19,50,21,
22,23,49,25,46,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,12,13,24,20,16,17,18,19,50,21,
22,23,49,25,46,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,24,20,16,17,18,19,50,21,
22,23,49,25,46,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,24,20,16,17,18,19,50,21,
22,23,49,25,46,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,13,24,20,16,17,18,19,50,21,
22,23,49,35,26,27,28,29,60,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,24,20,16,17,18,19,50,21,
22,23,49,35,26,27,28,34,30,31,32,33,64,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,24,20,16,17,18,19,50,21,
22,23,49,35,26,27,33,29,30,31,32,63,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,24,20,16,17,18,19,50,21,
22,23,49,35,26,32,28,29,30,31,62,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,24,20,16,17,18,19,50,21,
22,23,49,35,31,27,28,29,30,61,32,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,15,16,17,18,49,20,21,
22,28,24,25,26,27,58,54,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,15,16,17,18,49,20,21,
27,23,24,25,26,57,28,54,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,15,16,17,18,49,20,26,
22,23,24,25,56,27,28,54,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,15,16,17,18,49,25,21,
22,23,24,55,26,27,28,54,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,15,16,17,23,19,20,21,
22,53,49,25,26,27,28,59,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,15,16,17,28,19,20,21,
22,53,24,25,26,27,58,49,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,15,16,17,28,19,20,21,
27,23,24,25,26,57,53,49,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,15,16,17,28,19,20,26,
22,23,24,25,56,27,53,49,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,15,16,17,28,19,25,21,
22,23,24,55,26,27,53,49,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,15,16,17,28,24,20,21,
22,23,54,25,26,27,53,49,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,15,16,22,18,19,20,21,
52,23,49,25,26,27,28,59,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,15,16,22,18,19,20,21,
52,28,24,25,26,27,58,49,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,15,16,27,18,19,20,21,
52,23,24,25,26,57,28,49,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,15,16,27,18,19,20,26,
22,23,24,25,56,52,28,49,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,15,16,27,18,19,25,21,
22,23,24,55,26,52,28,49,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,15,16,27,18,24,20,21,
22,23,54,25,26,52,28,49,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,15,16,27,23,19,20,21,
22,53,24,25,26,52,28,49,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,15,21,17,18,19,20,51,
22,23,49,25,26,27,28,59,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,15,21,17,18,19,20,51,
22,28,24,25,26,27,58,49,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,15,21,17,18,19,20,51,
27,23,24,25,26,57,28,49,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,15,26,17,18,19,20,51,
22,23,24,25,56,27,28,49,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,15,26,17,18,19,25,21,
22,23,24,55,51,27,28,49,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,15,26,17,18,24,20,21,
22,23,54,25,51,27,28,49,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,15,26,17,23,19,20,21,
22,53,24,25,51,27,28,49,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,15,26,22,18,19,20,21,
52,23,24,25,51,27,28,49,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,20,16,17,18,19,50,21,
22,23,49,25,26,27,28,59,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,20,16,17,18,19,50,21,
22,28,24,25,26,27,58,49,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,20,16,17,18,19,50,21,
27,23,24,25,26,57,28,49,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,20,16,17,18,19,50,26,
22,23,24,25,56,27,28,49,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,25,16,17,18,24,20,21,
22,23,54,50,26,27,28,49,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,25,16,17,23,19,20,21,
22,53,24,50,26,27,28,49,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,25,16,22,18,19,20,21,
52,23,24,50,26,27,28,49,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,29,25,21,17,18,19,20,51,
22,23,24,50,26,27,28,49,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,18,49,20,21,
22,23,54,25,31,27,28,29,30,61,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,18,49,20,21,
22,23,54,30,26,27,28,29,60,31,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,18,49,20,21,
22,28,24,25,26,27,58,54,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,18,49,20,21,
22,33,24,25,26,27,58,29,30,31,32,63,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,18,49,20,21,
22,33,24,25,26,32,28,29,30,31,62,58,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,18,49,20,21,
22,33,24,25,31,27,28,29,30,61,32,58,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,18,49,20,21,
22,33,24,30,26,27,28,29,60,31,32,58,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,18,49,20,21,
22,33,29,25,26,27,28,59,30,31,32,58,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,18,49,20,21,
27,23,24,25,26,57,28,54,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,18,49,20,21,
27,23,24,25,26,57,33,29,30,31,32,63,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,18,49,20,21,
32,23,24,25,26,57,28,29,30,31,62,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,18,49,20,21,
32,23,24,25,31,27,28,29,30,61,57,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,18,49,20,21,
32,23,24,30,26,27,28,29,60,31,57,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,18,49,20,21,
32,23,29,25,26,27,28,59,30,31,57,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,18,49,20,21,
32,28,24,25,26,27,58,29,30,31,57,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,18,49,20,26,
22,23,24,25,56,27,28,54,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,18,49,20,26,
22,23,24,25,56,27,33,29,30,31,32,63,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,18,49,20,26,
22,23,24,25,56,32,28,29,30,31,62,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,18,49,20,31,
22,23,24,25,56,27,28,29,30,61,32,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,18,49,20,31,
22,23,24,30,26,27,28,29,60,56,32,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,18,49,20,31,
22,23,29,25,26,27,28,59,30,56,32,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,18,49,20,31,
22,28,24,25,26,27,58,29,30,56,32,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,18,49,20,31,
27,23,24,25,26,57,28,29,30,56,32,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,18,49,25,21,
22,23,24,55,26,27,28,54,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,18,49,25,21,
22,23,24,55,26,27,33,29,30,31,32,63,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,18,49,25,21,
22,23,24,55,26,32,28,29,30,31,62,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,18,49,25,21,
22,23,24,55,31,27,28,29,30,61,32,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,18,49,30,21,
22,23,29,25,26,27,28,59,55,31,32,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,18,49,30,21,
22,28,24,25,26,27,58,29,55,31,32,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,18,49,30,21,
27,23,24,25,26,57,28,29,55,31,32,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,18,49,30,26,
22,23,24,25,56,27,28,29,55,31,32,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,23,19,20,21,
22,53,49,25,26,27,28,59,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,23,19,20,21,
22,53,49,25,26,27,33,29,30,31,32,63,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,23,19,20,21,
22,53,49,25,26,32,28,29,30,31,62,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,23,19,20,21,
22,53,49,25,31,27,28,29,30,61,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,23,19,20,21,
22,53,49,30,26,27,28,29,60,31,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,28,19,20,21,
22,53,24,25,26,27,58,49,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,28,19,20,21,
27,23,24,25,26,57,53,49,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,28,19,20,26,
22,23,24,25,56,27,53,49,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,28,19,25,21,
22,23,24,55,26,27,53,49,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,28,24,20,21,
22,23,54,25,26,27,53,49,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,19,20,21,
22,53,24,25,26,32,28,29,30,31,62,58,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,19,20,21,
22,53,24,25,31,27,28,29,30,61,32,58,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,19,20,21,
22,53,24,30,26,27,28,29,60,31,32,58,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,19,20,21,
22,53,29,25,26,27,28,59,30,31,32,58,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,19,20,21,
27,23,24,25,26,57,53,29,30,31,32,63,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,19,20,21,
32,23,24,25,26,57,28,29,30,31,62,53,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,19,20,21,
32,23,24,25,31,27,28,29,30,61,57,53,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,19,20,21,
32,23,24,30,26,27,28,29,60,31,57,53,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,19,20,21,
32,23,29,25,26,27,28,59,30,31,57,53,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,19,20,21,
32,28,24,25,26,27,58,29,30,31,57,53,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,19,20,26,
22,23,24,25,56,27,53,29,30,31,32,63,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,19,20,26,
22,23,24,25,56,32,28,29,30,31,62,53,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,19,20,31,
22,23,24,25,56,27,28,29,30,61,32,53,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,19,20,31,
22,23,24,30,26,27,28,29,60,56,32,53,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,19,20,31,
22,23,29,25,26,27,28,59,30,56,32,53,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,19,20,31,
22,28,24,25,26,27,58,29,30,56,32,53,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,19,20,31,
27,23,24,25,26,57,28,29,30,56,32,53,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,19,25,21,
22,23,24,55,26,27,53,29,30,31,32,63,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,19,25,21,
22,23,24,55,26,32,28,29,30,31,62,53,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,19,25,21,
22,23,24,55,31,27,28,29,30,61,32,53,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,19,30,21,
22,23,24,55,26,27,28,29,60,31,32,53,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,19,30,21,
22,23,29,25,26,27,28,59,55,31,32,53,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,19,30,21,
22,28,24,25,26,27,58,29,55,31,32,53,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,19,30,21,
27,23,24,25,26,57,28,29,55,31,32,53,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,19,30,26,
22,23,24,25,56,27,28,29,55,31,32,53,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,24,20,21,
22,23,54,25,26,27,53,29,30,31,32,63,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,24,20,21,
22,23,54,25,26,32,28,29,30,31,62,53,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,24,20,21,
22,23,54,25,31,27,28,29,30,61,32,53,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,24,20,21,
22,23,54,30,26,27,28,29,60,31,32,53,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,29,20,21,
22,28,24,25,26,27,58,54,30,31,32,53,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,29,20,21,
27,23,24,25,26,57,28,54,30,31,32,53,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,29,20,26,
22,23,24,25,56,27,28,54,30,31,32,53,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,17,33,29,25,21,
22,23,24,55,26,27,28,54,30,31,32,53,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,22,18,19,20,21,
52,23,49,25,26,27,28,59,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,22,18,19,20,21,
52,23,49,25,26,27,33,29,30,31,32,63,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,22,18,19,20,21,
52,23,49,25,26,32,28,29,30,31,62,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,22,18,19,20,21,
52,23,49,25,31,27,28,29,30,61,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,22,18,19,20,21,
52,23,49,30,26,27,28,29,60,31,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,22,18,19,20,21,
52,28,24,25,26,27,58,49,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,22,18,19,20,21,
52,33,24,25,26,27,58,29,30,31,32,63,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,22,18,19,20,21,
52,33,24,25,26,32,28,29,30,31,62,58,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,22,18,19,20,21,
52,33,24,25,31,27,28,29,30,61,32,58,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,22,18,19,20,21,
52,33,24,30,26,27,28,29,60,31,32,58,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,22,18,19,20,21,
52,33,29,25,26,27,28,59,30,31,32,58,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,27,18,19,20,21,
52,23,24,25,26,57,28,49,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,27,18,19,20,21,
52,23,24,25,26,57,33,29,30,31,32,63,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,27,18,19,20,26,
22,23,24,25,56,52,28,49,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,27,18,19,20,26,
22,23,24,25,56,52,33,29,30,31,32,63,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,27,18,19,25,21,
22,23,24,55,26,52,28,49,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,27,18,19,25,21,
22,23,24,55,26,52,33,29,30,31,32,63,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,27,18,24,20,21,
22,23,54,25,26,52,28,49,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,27,18,24,20,21,
22,23,54,25,26,52,33,29,30,31,32,63,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,27,23,19,20,21,
22,53,24,25,26,52,28,49,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,27,23,19,20,21,
22,53,24,25,26,52,33,29,30,31,32,63,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,18,19,20,21,
52,23,24,25,31,27,28,29,30,61,57,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,18,19,20,21,
52,23,24,30,26,27,28,29,60,31,57,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,18,19,20,21,
52,23,29,25,26,27,28,59,30,31,57,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,18,19,20,21,
52,28,24,25,26,27,58,29,30,31,57,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,18,19,20,26,
22,23,24,25,56,52,28,29,30,31,62,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,18,19,20,31,
22,23,24,25,56,27,28,29,30,61,52,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,18,19,20,31,
22,23,24,30,26,27,28,29,60,56,52,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,18,19,20,31,
22,23,29,25,26,27,28,59,30,56,52,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,18,19,20,31,
22,28,24,25,26,27,58,29,30,56,52,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,18,19,20,31,
27,23,24,25,26,57,28,29,30,56,52,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,18,19,25,21,
22,23,24,55,26,52,28,29,30,31,62,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,18,19,25,21,
22,23,24,55,31,27,28,29,30,61,52,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,18,19,30,21,
22,23,24,55,26,27,28,29,60,31,52,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,18,19,30,21,
22,23,29,25,26,27,28,59,55,31,52,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,18,19,30,21,
22,28,24,25,26,27,58,29,55,31,52,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,18,19,30,21,
27,23,24,25,26,57,28,29,55,31,52,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,18,19,30,26,
22,23,24,25,56,27,28,29,55,31,52,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,18,24,20,21,
22,23,54,25,26,52,28,29,30,31,62,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,18,24,20,21,
22,23,54,25,31,27,28,29,30,61,52,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,18,24,20,21,
22,23,54,30,26,27,28,29,60,31,52,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,18,29,20,21,
22,23,54,25,26,27,28,59,30,31,52,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,18,29,20,21,
22,28,24,25,26,27,58,54,30,31,52,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,18,29,20,21,
27,23,24,25,26,57,28,54,30,31,52,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,18,29,20,26,
22,23,24,25,56,27,28,54,30,31,52,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,18,29,25,21,
22,23,24,55,26,27,28,54,30,31,52,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,23,19,20,21,
22,53,24,25,26,52,28,29,30,31,62,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,23,19,20,21,
22,53,24,25,31,27,28,29,30,61,52,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,23,19,20,21,
22,53,24,30,26,27,28,29,60,31,52,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,23,19,20,21,
22,53,29,25,26,27,28,59,30,31,52,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,28,19,20,21,
27,23,24,25,26,57,53,29,30,31,52,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,28,19,20,26,
22,23,24,25,56,27,53,29,30,31,52,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,28,19,25,21,
22,23,24,55,26,27,53,29,30,31,52,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,16,32,28,24,20,21,
22,23,54,25,26,27,53,29,30,31,52,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,21,17,18,19,20,51,
22,23,49,25,26,27,28,59,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,21,17,18,19,20,51,
22,23,49,25,26,27,33,29,30,31,32,63,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,21,17,18,19,20,51,
22,23,49,25,26,32,28,29,30,31,62,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,21,17,18,19,20,51,
22,23,49,25,31,27,28,29,30,61,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,21,17,18,19,20,51,
22,23,49,30,26,27,28,29,60,31,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,21,17,18,19,20,51,
22,28,24,25,26,27,58,49,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,21,17,18,19,20,51,
22,33,24,25,26,27,58,29,30,31,32,63,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,21,17,18,19,20,51,
22,33,24,25,26,32,28,29,30,31,62,58,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,21,17,18,19,20,51,
22,33,24,25,31,27,28,29,30,61,32,58,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,21,17,18,19,20,51,
22,33,24,30,26,27,28,29,60,31,32,58,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,21,17,18,19,20,51,
22,33,29,25,26,27,28,59,30,31,32,58,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,21,17,18,19,20,51,
27,23,24,25,26,57,28,49,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,21,17,18,19,20,51,
27,23,24,25,26,57,33,29,30,31,32,63,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,21,17,18,19,20,51,
32,23,24,25,26,57,28,29,30,31,62,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,21,17,18,19,20,51,
32,23,24,25,31,27,28,29,30,61,57,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,21,17,18,19,20,51,
32,23,24,30,26,27,28,29,60,31,57,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,21,17,18,19,20,51,
32,23,29,25,26,27,28,59,30,31,57,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,21,17,18,19,20,51,
32,28,24,25,26,27,58,29,30,31,57,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,26,17,18,19,20,51,
22,23,24,25,56,27,33,29,30,31,32,63,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,26,17,18,19,20,51,
22,23,24,25,56,32,28,29,30,31,62,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,26,17,18,19,25,21,
22,23,24,55,51,27,28,49,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,26,17,18,19,25,21,
22,23,24,55,51,27,33,29,30,31,32,63,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,26,17,18,19,25,21,
22,23,24,55,51,32,28,29,30,31,62,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,26,17,18,24,20,21,
22,23,54,25,51,27,28,49,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,26,17,18,24,20,21,
22,23,54,25,51,27,33,29,30,31,32,63,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,26,17,18,24,20,21,
22,23,54,25,51,32,28,29,30,31,62,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,26,17,23,19,20,21,
22,53,24,25,51,27,28,49,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,26,17,23,19,20,21,
22,53,24,25,51,27,33,29,30,31,32,63,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,26,17,23,19,20,21,
22,53,24,25,51,32,28,29,30,31,62,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,26,22,18,19,20,21,
52,23,24,25,51,27,28,49,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,26,22,18,19,20,21,
52,23,24,25,51,27,33,29,30,31,32,63,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,26,22,18,19,20,21,
52,23,24,25,51,32,28,29,30,31,62,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,17,18,19,20,51,
22,23,24,30,26,27,28,29,60,56,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,17,18,19,20,51,
22,23,29,25,26,27,28,59,30,56,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,17,18,19,20,51,
22,28,24,25,26,27,58,29,30,56,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,17,18,19,20,51,
27,23,24,25,26,57,28,29,30,56,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,17,18,19,25,21,
22,23,24,55,51,27,28,29,30,61,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,17,18,19,30,21,
22,23,24,55,26,27,28,29,60,51,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,17,18,19,30,21,
22,23,29,25,26,27,28,59,55,51,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,17,18,19,30,21,
22,28,24,25,26,27,58,29,55,51,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,17,18,19,30,21,
27,23,24,25,26,57,28,29,55,51,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,17,18,19,30,26,
22,23,24,25,56,27,28,29,55,51,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,17,18,24,20,21,
22,23,54,25,51,27,28,29,30,61,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,17,18,24,20,21,
22,23,54,30,26,27,28,29,60,51,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,17,18,29,20,21,
22,23,54,25,26,27,28,59,30,51,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,17,18,29,20,21,
22,28,24,25,26,27,58,54,30,51,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,17,18,29,20,21,
27,23,24,25,26,57,28,54,30,51,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,17,18,29,20,26,
22,23,24,25,56,27,28,54,30,51,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,17,18,29,25,21,
22,23,24,55,26,27,28,54,30,51,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,17,23,19,20,21,
22,53,24,25,51,27,28,29,30,61,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,17,23,19,20,21,
22,53,24,30,26,27,28,29,60,51,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,17,23,19,20,21,
22,53,29,25,26,27,28,59,30,51,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,17,28,19,20,21,
27,23,24,25,26,57,53,29,30,51,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,17,28,19,20,26,
22,23,24,25,56,27,53,29,30,51,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,17,28,19,25,21,
22,23,24,55,26,27,53,29,30,51,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,17,28,24,20,21,
22,23,54,25,26,27,53,29,30,51,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,22,18,19,20,21,
52,23,24,25,51,27,28,29,30,61,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,22,18,19,20,21,
52,23,24,30,26,27,28,29,60,51,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,22,18,19,20,21,
52,23,29,25,26,27,28,59,30,51,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,22,18,19,20,21,
52,28,24,25,26,27,58,29,30,51,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,27,18,19,20,26,
22,23,24,25,56,52,28,29,30,51,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,27,18,19,25,21,
22,23,24,55,26,52,28,29,30,51,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,27,18,24,20,21,
22,23,54,25,26,52,28,29,30,51,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,15,31,27,23,19,20,21,
22,53,24,25,26,52,28,29,30,51,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,20,16,17,18,19,50,21,
22,23,49,25,26,27,28,59,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,20,16,17,18,19,50,21,
22,23,49,25,26,27,33,29,30,31,32,63,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,20,16,17,18,19,50,21,
22,23,49,25,26,32,28,29,30,31,62,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,20,16,17,18,19,50,21,
22,23,49,25,31,27,28,29,30,61,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,20,16,17,18,19,50,21,
22,23,49,30,26,27,28,29,60,31,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,20,16,17,18,19,50,21,
22,28,24,25,26,27,58,49,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,20,16,17,18,19,50,21,
22,33,24,25,26,27,58,29,30,31,32,63,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,20,16,17,18,19,50,21,
22,33,24,25,26,32,28,29,30,31,62,58,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,20,16,17,18,19,50,21,
22,33,24,25,31,27,28,29,30,61,32,58,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,20,16,17,18,19,50,21,
22,33,24,30,26,27,28,29,60,31,32,58,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,20,16,17,18,19,50,21,
22,33,29,25,26,27,28,59,30,31,32,58,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,20,16,17,18,19,50,21,
27,23,24,25,26,57,28,49,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,20,16,17,18,19,50,21,
27,23,24,25,26,57,33,29,30,31,32,63,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,20,16,17,18,19,50,21,
32,23,24,25,26,57,28,29,30,31,62,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,20,16,17,18,19,50,21,
32,23,24,25,31,27,28,29,30,61,57,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,20,16,17,18,19,50,21,
32,23,24,30,26,27,28,29,60,31,57,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,20,16,17,18,19,50,21,
32,23,29,25,26,27,28,59,30,31,57,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,20,16,17,18,19,50,21,
32,28,24,25,26,27,58,29,30,31,57,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,20,16,17,18,19,50,26,
22,23,24,25,56,27,28,49,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,20,16,17,18,19,50,26,
22,23,24,25,56,27,33,29,30,31,32,63,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,20,16,17,18,19,50,26,
22,23,24,25,56,32,28,29,30,31,62,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,20,16,17,18,19,50,31,
22,23,24,30,26,27,28,29,60,56,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,20,16,17,18,19,50,31,
22,23,29,25,26,27,28,59,30,56,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,20,16,17,18,19,50,31,
22,28,24,25,26,27,58,29,30,56,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,20,16,17,18,19,50,31,
27,23,24,25,26,57,28,29,30,56,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,25,16,17,18,19,50,21,
22,23,24,55,26,32,28,29,30,31,62,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,25,16,17,18,19,50,21,
22,23,24,55,31,27,28,29,30,61,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,25,16,17,18,24,20,21,
22,23,54,50,26,27,28,49,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,25,16,17,18,24,20,21,
22,23,54,50,26,27,33,29,30,31,32,63,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,25,16,17,18,24,20,21,
22,23,54,50,26,32,28,29,30,31,62,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,25,16,17,18,24,20,21,
22,23,54,50,31,27,28,29,30,61,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,25,16,17,23,19,20,21,
22,53,24,50,26,27,28,49,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,25,16,17,23,19,20,21,
22,53,24,50,26,27,33,29,30,31,32,63,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,25,16,17,23,19,20,21,
22,53,24,50,26,32,28,29,30,31,62,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,25,16,17,23,19,20,21,
22,53,24,50,31,27,28,29,30,61,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,25,16,22,18,19,20,21,
52,23,24,50,26,27,28,49,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,25,16,22,18,19,20,21,
52,23,24,50,26,27,33,29,30,31,32,63,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,25,16,22,18,19,20,21,
52,23,24,50,26,32,28,29,30,31,62,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,25,16,22,18,19,20,21,
52,23,24,50,31,27,28,29,30,61,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,25,21,17,18,19,20,51,
22,23,24,50,26,27,28,49,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,25,21,17,18,19,20,51,
22,23,24,50,26,27,33,29,30,31,32,63,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,25,21,17,18,19,20,51,
22,23,24,50,26,32,28,29,30,31,62,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,25,21,17,18,19,20,51,
22,23,24,50,31,27,28,29,30,61,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,16,17,18,19,50,21,
22,23,29,25,26,27,28,59,55,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,16,17,18,19,50,21,
22,28,24,25,26,27,58,29,55,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,16,17,18,19,50,21,
27,23,24,25,26,57,28,29,55,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,16,17,18,19,50,26,
22,23,24,25,56,27,28,29,55,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,16,17,18,24,20,21,
22,23,54,50,26,27,28,29,60,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,16,17,18,29,20,21,
22,23,54,25,26,27,28,59,50,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,16,17,18,29,20,21,
22,28,24,25,26,27,58,54,50,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,16,17,18,29,20,21,
27,23,24,25,26,57,28,54,50,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,16,17,18,29,20,26,
22,23,24,25,56,27,28,54,50,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,16,17,18,29,25,21,
22,23,24,55,26,27,28,54,50,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,16,17,23,19,20,21,
22,53,24,50,26,27,28,29,60,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,16,17,23,19,20,21,
22,53,29,25,26,27,28,59,50,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,16,17,28,19,20,21,
22,53,24,25,26,27,58,29,50,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,16,17,28,19,20,21,
27,23,24,25,26,57,53,29,50,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,16,17,28,19,20,26,
22,23,24,25,56,27,53,29,50,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,16,17,28,19,25,21,
22,23,24,55,26,27,53,29,50,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,16,17,28,24,20,21,
22,23,54,25,26,27,53,29,50,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,16,22,18,19,20,21,
52,23,24,50,26,27,28,29,60,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,16,22,18,19,20,21,
52,23,29,25,26,27,28,59,50,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,16,22,18,19,20,21,
52,28,24,25,26,27,58,29,50,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,16,27,18,19,20,26,
22,23,24,25,56,52,28,29,50,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,16,27,18,19,25,21,
22,23,24,55,26,52,28,29,50,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,16,27,18,24,20,21,
22,23,54,25,26,52,28,29,50,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,16,27,23,19,20,21,
22,53,24,25,26,52,28,29,50,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,21,17,18,19,20,51,
22,23,24,50,26,27,28,29,60,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,21,17,18,19,20,51,
22,23,29,25,26,27,28,59,50,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,21,17,18,19,20,51,
22,28,24,25,26,27,58,29,50,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,21,17,18,19,20,51,
27,23,24,25,26,57,28,29,50,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,26,17,18,19,25,21,
22,23,24,55,51,27,28,29,50,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,26,17,18,24,20,21,
22,23,54,25,51,27,28,29,50,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,26,17,23,19,20,21,
22,53,24,25,51,27,28,29,50,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,13,34,30,26,22,18,19,20,21,
52,23,24,25,51,27,28,29,50,31,32,33,49,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,20,46,
22,23,24,25,56,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,20,46,
22,23,24,25,56,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,20,46,
22,23,24,25,56,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,20,46,
22,23,24,25,56,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,20,46,
22,23,24,35,26,27,28,29,60,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,20,46,
22,23,24,35,26,27,28,34,30,31,32,33,64,60,56},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,20,46,
22,23,24,35,26,27,33,29,30,31,32,63,34,60,56},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,20,46,
22,23,24,35,26,32,28,29,30,31,62,33,34,60,56},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,20,46,
22,23,24,35,31,27,28,29,30,61,32,33,34,60,56},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,20,46,
22,23,29,25,26,27,28,59,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,20,46,
22,23,34,25,26,27,28,59,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,20,46,
22,23,34,25,26,27,33,29,30,31,32,63,59,35,56},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,20,46,
22,23,34,25,26,32,28,29,30,31,62,33,59,35,56},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,20,46,
22,23,34,25,31,27,28,29,30,61,32,33,59,35,56},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,20,46,
22,23,34,30,26,27,28,29,60,31,32,33,59,35,56},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,20,46,
22,28,24,25,26,27,58,29,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,20,46,
22,28,24,25,26,27,58,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,20,46,
22,33,24,25,26,32,28,29,30,31,62,58,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,20,46,
22,33,24,25,31,27,28,29,30,61,32,58,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,20,46,
22,33,24,30,26,27,28,29,60,31,32,58,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,20,46,
22,33,29,25,26,27,28,59,30,31,32,58,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,20,46,
27,23,24,25,26,57,28,29,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,20,46,
27,23,24,25,26,57,28,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,20,46,
27,23,24,25,26,57,33,29,30,31,32,63,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,20,46,
32,23,24,25,31,27,28,29,30,61,57,33,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,20,46,
32,23,24,30,26,27,28,29,60,31,57,33,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,20,46,
32,23,29,25,26,27,28,59,30,31,57,33,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,20,46,
32,28,24,25,26,27,58,29,30,31,57,33,34,35,56},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,25,21,
22,23,24,55,46,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,25,21,
22,23,24,55,46,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,25,21,
22,23,24,55,46,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,25,21,
22,23,24,55,46,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,21,
22,23,24,55,26,27,28,34,30,31,32,33,64,60,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,21,
22,23,24,55,26,27,33,29,30,31,32,63,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,21,
22,23,24,55,26,32,28,29,30,31,62,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,21,
22,23,24,55,31,27,28,29,30,61,32,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,21,
22,23,29,25,26,27,28,59,55,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,21,
22,23,34,25,26,27,28,59,30,31,32,33,64,55,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,21,
22,23,34,25,26,27,33,29,30,31,32,63,59,55,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,21,
22,23,34,25,26,32,28,29,30,31,62,33,59,55,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,21,
22,23,34,25,31,27,28,29,30,61,32,33,59,55,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,21,
22,23,34,30,26,27,28,29,60,31,32,33,59,55,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,21,
22,28,24,25,26,27,58,29,55,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,21,
22,28,24,25,26,27,58,34,30,31,32,33,64,55,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,21,
22,33,24,25,26,27,58,29,30,31,32,63,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,21,
22,33,24,25,26,32,28,29,30,31,62,58,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,21,
22,33,24,25,31,27,28,29,30,61,32,58,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,21,
22,33,24,30,26,27,28,29,60,31,32,58,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,21,
22,33,29,25,26,27,28,59,30,31,32,58,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,21,
27,23,24,25,26,57,28,29,55,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,21,
27,23,24,25,26,57,28,34,30,31,32,33,64,55,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,21,
27,23,24,25,26,57,33,29,30,31,32,63,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,21,
32,23,24,25,31,27,28,29,30,61,57,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,21,
32,23,24,30,26,27,28,29,60,31,57,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,21,
32,23,29,25,26,27,28,59,30,31,57,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,21,
32,28,24,25,26,27,58,29,30,31,57,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,26,
22,23,24,25,56,27,28,29,55,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,26,
22,23,24,25,56,27,28,34,30,31,32,33,64,55,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,26,
22,23,24,25,56,27,33,29,30,31,32,63,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,26,
22,23,24,25,56,32,28,29,30,31,62,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,31,
22,23,24,30,26,27,28,29,60,56,32,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,31,
22,23,29,25,26,27,28,59,30,56,32,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,31,
22,28,24,25,26,27,58,29,30,56,32,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,19,35,31,
27,23,24,25,26,57,28,29,30,56,32,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,24,20,21,
22,23,54,25,46,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,24,20,21,
22,23,54,25,46,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,24,20,21,
22,23,54,25,46,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,24,20,21,
22,23,54,25,46,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,24,20,21,
22,23,54,35,26,27,28,29,60,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,24,20,21,
22,23,54,35,26,27,28,34,30,31,32,33,64,60,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,24,20,21,
22,23,54,35,26,27,33,29,30,31,32,63,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,24,20,21,
22,23,54,35,26,32,28,29,30,31,62,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,24,20,21,
22,23,54,35,31,27,28,29,30,61,32,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,29,20,21,
22,23,54,25,26,27,28,59,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,29,20,21,
22,28,24,25,26,27,58,54,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,29,20,21,
27,23,24,25,26,57,28,54,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,29,20,26,
22,23,24,25,56,27,28,54,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,29,25,21,
22,23,24,55,26,27,28,54,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,20,21,
22,23,54,25,26,27,33,29,30,31,32,63,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,20,21,
22,23,54,25,26,32,28,29,30,31,62,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,20,21,
22,23,54,25,31,27,28,29,30,61,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,20,21,
22,23,54,30,26,27,28,29,60,31,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,20,21,
22,28,24,25,26,27,58,54,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,20,21,
22,33,24,25,26,27,58,29,30,31,32,63,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,20,21,
22,33,24,25,26,32,28,29,30,31,62,58,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,20,21,
22,33,24,25,31,27,28,29,30,61,32,58,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,20,21,
22,33,24,30,26,27,28,29,60,31,32,58,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,20,21,
22,33,29,25,26,27,28,59,30,31,32,58,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,20,21,
27,23,24,25,26,57,28,54,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,20,21,
27,23,24,25,26,57,33,29,30,31,32,63,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,20,21,
32,23,24,25,26,57,28,29,30,31,62,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,20,21,
32,23,24,25,31,27,28,29,30,61,57,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,20,21,
32,23,24,30,26,27,28,29,60,31,57,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,20,21,
32,23,29,25,26,27,28,59,30,31,57,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,20,21,
32,28,24,25,26,27,58,29,30,31,57,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,20,26,
22,23,24,25,56,27,28,54,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,20,26,
22,23,24,25,56,27,33,29,30,31,32,63,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,20,26,
22,23,24,25,56,32,28,29,30,31,62,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,20,31,
22,23,24,30,26,27,28,29,60,56,32,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,20,31,
22,23,29,25,26,27,28,59,30,56,32,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,20,31,
22,28,24,25,26,27,58,29,30,56,32,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,20,31,
27,23,24,25,26,57,28,29,30,56,32,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,25,21,
22,23,24,55,26,27,28,54,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,25,21,
22,23,24,55,26,27,33,29,30,31,32,63,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,25,21,
22,23,24,55,26,32,28,29,30,31,62,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,25,21,
22,23,24,55,31,27,28,29,30,61,32,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,30,21,
22,23,29,25,26,27,28,59,55,31,32,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,30,21,
22,28,24,25,26,27,58,29,55,31,32,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,30,21,
27,23,24,25,26,57,28,29,55,31,32,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,18,14,15,16,17,48,34,30,26,
22,23,24,25,56,27,28,29,55,31,32,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,16,17,48,19,20,21,
22,53,24,35,26,27,28,29,60,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,16,17,48,19,20,21,
22,53,24,35,26,27,28,34,30,31,32,33,64,60,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,16,17,48,19,20,21,
22,53,24,35,26,27,33,29,30,31,32,63,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,16,17,48,19,20,21,
22,53,24,35,26,32,28,29,30,31,62,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,16,17,48,19,20,21,
22,53,24,35,31,27,28,29,30,61,32,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,16,17,48,19,20,21,
22,53,29,25,26,27,28,59,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,16,17,48,19,20,21,
22,53,34,25,26,27,33,29,30,31,32,63,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,16,17,48,19,20,21,
22,53,34,25,26,32,28,29,30,31,62,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,16,17,48,19,20,21,
22,53,34,25,31,27,28,29,30,61,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,16,17,48,19,20,21,
22,53,34,30,26,27,28,29,60,31,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,16,22,18,19,20,21,
52,48,24,25,46,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,16,22,18,19,20,21,
52,48,24,25,46,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,16,22,18,19,20,21,
52,48,24,25,46,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,16,22,18,19,20,21,
52,48,24,25,46,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,16,22,18,19,20,21,
52,48,24,35,26,27,28,29,60,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,16,22,18,19,20,21,
52,48,24,35,26,27,28,34,30,31,32,33,64,60,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,16,22,18,19,20,21,
52,48,24,35,26,27,33,29,30,31,32,63,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,16,22,18,19,20,21,
52,48,24,35,26,32,28,29,30,31,62,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,16,22,18,19,20,21,
52,48,24,35,31,27,28,29,30,61,32,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,16,22,18,19,20,21,
52,48,29,25,26,27,28,59,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,16,22,18,19,20,21,
52,48,34,25,26,27,33,29,30,31,32,63,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,16,22,18,19,20,21,
52,48,34,25,26,32,28,29,30,31,62,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,16,22,18,19,20,21,
52,48,34,25,31,27,28,29,30,61,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,16,22,18,19,20,21,
52,48,34,30,26,27,28,29,60,31,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,21,17,18,19,20,51,
22,48,24,25,46,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,21,17,18,19,20,51,
22,48,24,25,46,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,21,17,18,19,20,51,
22,48,24,25,46,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,21,17,18,19,20,51,
22,48,24,25,46,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,21,17,18,19,20,51,
22,48,24,35,26,27,28,29,60,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,21,17,18,19,20,51,
22,48,24,35,26,27,28,34,30,31,32,33,64,60,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,21,17,18,19,20,51,
22,48,24,35,26,27,33,29,30,31,32,63,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,21,17,18,19,20,51,
22,48,24,35,26,32,28,29,30,31,62,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,21,17,18,19,20,51,
22,48,24,35,31,27,28,29,30,61,32,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,21,17,18,19,20,51,
22,48,29,25,26,27,28,59,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,21,17,18,19,20,51,
22,48,34,25,26,27,33,29,30,31,32,63,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,21,17,18,19,20,51,
22,48,34,25,26,32,28,29,30,31,62,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,21,17,18,19,20,51,
22,48,34,25,31,27,28,29,30,61,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,15,21,17,18,19,20,51,
22,48,34,30,26,27,28,29,60,31,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,20,16,17,18,19,50,21,
22,48,24,25,46,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,12,23,14,20,16,17,18,19,50,21,
22,48,24,25,46,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,12,23,14,20,16,17,18,19,50,21,
22,48,24,25,46,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,23,14,20,16,17,18,19,50,21,
22,48,24,25,46,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,23,14,20,16,17,18,19,50,21,
22,48,24,35,26,27,28,29,60,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,20,16,17,18,19,50,21,
22,48,24,35,26,27,28,34,30,31,32,33,64,60,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,20,16,17,18,19,50,21,
22,48,24,35,26,27,33,29,30,31,32,63,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,20,16,17,18,19,50,21,
22,48,24,35,26,32,28,29,30,31,62,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,20,16,17,18,19,50,21,
22,48,24,35,31,27,28,29,30,61,32,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,20,16,17,18,19,50,21,
22,48,29,25,26,27,28,59,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,20,16,17,18,19,50,21,
22,48,34,25,26,27,33,29,30,31,32,63,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,20,16,17,18,19,50,21,
22,48,34,25,26,32,28,29,30,31,62,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,20,16,17,18,19,50,21,
22,48,34,25,31,27,28,29,30,61,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,23,14,20,16,17,18,19,50,21,
22,48,34,30,26,27,28,29,60,31,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,23,19,15,16,17,18,49,20,21,
22,48,24,25,46,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,12,23,19,15,16,17,18,49,20,21,
22,48,24,25,46,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,12,23,19,15,16,17,18,49,20,21,
22,48,24,25,46,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,23,19,15,16,17,18,49,20,21,
22,48,24,25,46,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,12,23,19,15,16,17,18,49,20,21,
22,48,24,35,26,27,28,29,60,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,23,19,15,16,17,18,49,20,21,
22,48,24,35,26,27,28,34,30,31,32,33,64,60,46},
{2,3,4,5,36,7,8,9,10,41,12,23,19,15,16,17,18,49,20,21,
22,48,24,35,26,27,33,29,30,31,32,63,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,23,19,15,16,17,18,49,20,21,
22,48,24,35,26,32,28,29,30,31,62,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,23,19,15,16,17,18,49,20,21,
22,48,24,35,31,27,28,29,30,61,32,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,12,23,19,15,16,17,18,49,20,21,
22,48,29,25,26,27,28,59,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,23,19,15,16,17,18,49,20,21,
22,48,34,25,26,27,33,29,30,31,32,63,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,23,19,15,16,17,18,49,20,21,
22,48,34,25,26,32,28,29,30,31,62,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,23,19,15,16,17,18,49,20,21,
22,48,34,25,31,27,28,29,30,61,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,23,19,15,16,17,18,49,20,21,
22,48,34,30,26,27,28,29,60,31,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,16,17,48,19,20,21,
27,23,24,25,26,57,53,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,16,17,48,19,20,21,
27,23,24,25,26,57,53,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,16,17,48,19,20,26,
22,23,24,25,56,27,53,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,16,17,48,19,20,26,
22,23,24,25,56,27,53,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,16,17,48,19,25,21,
22,23,24,55,26,27,53,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,16,17,48,19,25,21,
22,23,24,55,26,27,53,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,16,17,48,24,20,21,
22,23,54,25,26,27,53,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,16,17,48,24,20,21,
22,23,54,25,26,27,53,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,16,22,18,19,20,21,
52,48,24,25,26,27,58,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,16,22,18,19,20,21,
52,48,24,25,26,27,58,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,16,27,18,19,20,21,
52,23,24,25,26,57,48,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,16,27,18,19,20,21,
52,23,24,25,26,57,48,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,16,27,18,19,20,26,
22,23,24,25,56,52,48,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,16,27,18,19,20,26,
22,23,24,25,56,52,48,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,16,27,18,19,25,21,
22,23,24,55,26,52,48,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,16,27,18,19,25,21,
22,23,24,55,26,52,48,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,16,27,18,24,20,21,
22,23,54,25,26,52,48,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,16,27,18,24,20,21,
22,23,54,25,26,52,48,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,16,27,23,19,20,21,
22,53,24,25,26,52,48,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,16,27,23,19,20,21,
22,53,24,25,26,52,48,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,21,17,18,19,20,51,
22,48,24,25,26,27,58,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,21,17,18,19,20,51,
22,48,24,25,26,27,58,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,21,17,18,19,20,51,
27,23,24,25,26,57,48,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,21,17,18,19,20,51,
27,23,24,25,26,57,48,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,26,17,18,19,20,51,
22,23,24,25,56,27,48,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,26,17,18,19,20,51,
22,23,24,25,56,27,48,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,26,17,18,19,25,21,
22,23,24,55,51,27,48,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,26,17,18,19,25,21,
22,23,24,55,51,27,48,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,26,17,18,24,20,21,
22,23,54,25,51,27,48,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,26,17,18,24,20,21,
22,23,54,25,51,27,48,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,26,17,23,19,20,21,
22,53,24,25,51,27,48,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,26,17,23,19,20,21,
22,53,24,25,51,27,48,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,26,22,18,19,20,21,
52,23,24,25,51,27,48,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,15,26,22,18,19,20,21,
52,23,24,25,51,27,48,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,20,16,17,18,19,50,21,
22,48,24,25,26,27,58,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,20,16,17,18,19,50,21,
22,48,24,25,26,27,58,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,20,16,17,18,19,50,21,
27,23,24,25,26,57,48,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,20,16,17,18,19,50,21,
27,23,24,25,26,57,48,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,20,16,17,18,19,50,26,
22,23,24,25,56,27,48,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,20,16,17,18,19,50,26,
22,23,24,25,56,27,48,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,25,16,17,18,24,20,21,
22,23,54,50,26,27,48,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,25,16,17,18,24,20,21,
22,23,54,50,26,27,48,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,25,16,17,23,19,20,21,
22,53,24,50,26,27,48,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,25,16,17,23,19,20,21,
22,53,24,50,26,27,48,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,25,16,22,18,19,20,21,
52,23,24,50,26,27,48,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,25,16,22,18,19,20,21,
52,23,24,50,26,27,48,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,25,21,17,18,19,20,51,
22,23,24,50,26,27,48,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,14,25,21,17,18,19,20,51,
22,23,24,50,26,27,48,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,19,15,16,17,18,49,20,21,
22,48,24,25,26,27,58,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,19,15,16,17,18,49,20,21,
22,48,24,25,26,27,58,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,19,15,16,17,18,49,20,21,
27,23,24,25,26,57,48,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,19,15,16,17,18,49,20,21,
27,23,24,25,26,57,48,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,19,15,16,17,18,49,20,26,
22,23,24,25,56,27,48,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,19,15,16,17,18,49,20,26,
22,23,24,25,56,27,48,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,19,15,16,17,18,49,25,21,
22,23,24,55,26,27,48,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,19,15,16,17,18,49,25,21,
22,23,24,55,26,27,48,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,24,15,16,17,23,19,20,21,
22,53,49,25,26,27,48,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,24,15,16,17,23,19,20,21,
22,53,49,25,26,27,48,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,24,15,16,22,18,19,20,21,
52,23,49,25,26,27,48,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,24,15,16,22,18,19,20,21,
52,23,49,25,26,27,48,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,24,15,21,17,18,19,20,51,
22,23,49,25,26,27,48,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,24,15,21,17,18,19,20,51,
22,23,49,25,26,27,48,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,28,24,20,16,17,18,19,50,21,
22,23,49,25,26,27,48,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,12,28,24,20,16,17,18,19,50,21,
22,23,49,25,26,27,48,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,17,48,19,20,21,
22,53,29,25,26,27,28,59,30,31,32,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,17,48,19,20,21,
27,23,24,25,26,57,53,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,17,48,19,20,21,
32,23,24,25,26,57,28,29,30,31,62,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,17,48,19,20,21,
32,23,24,25,31,27,28,29,30,61,57,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,17,48,19,20,21,
32,23,24,30,26,27,28,29,60,31,57,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,17,48,19,20,21,
32,23,29,25,26,27,28,59,30,31,57,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,17,48,19,20,21,
32,28,24,25,26,27,58,29,30,31,57,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,17,48,19,20,26,
22,23,24,25,56,27,53,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,17,48,19,20,26,
22,23,24,25,56,32,28,29,30,31,62,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,17,48,19,20,31,
22,23,24,25,56,27,28,29,30,61,32,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,17,48,19,20,31,
22,23,24,30,26,27,28,29,60,56,32,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,17,48,19,20,31,
22,23,29,25,26,27,28,59,30,56,32,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,17,48,19,20,31,
22,28,24,25,26,27,58,29,30,56,32,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,17,48,19,20,31,
27,23,24,25,26,57,28,29,30,56,32,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,17,48,19,25,21,
22,23,24,55,26,27,53,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,17,48,19,25,21,
22,23,24,55,26,32,28,29,30,31,62,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,17,48,19,25,21,
22,23,24,55,31,27,28,29,30,61,32,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,17,48,19,30,21,
22,23,29,25,26,27,28,59,55,31,32,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,17,48,19,30,21,
22,28,24,25,26,27,58,29,55,31,32,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,17,48,19,30,21,
27,23,24,25,26,57,28,29,55,31,32,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,17,48,19,30,26,
22,23,24,25,56,27,28,29,55,31,32,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,17,48,24,20,21,
22,23,54,25,26,27,53,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,17,48,24,20,21,
22,23,54,25,26,32,28,29,30,31,62,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,17,48,24,20,21,
22,23,54,25,31,27,28,29,30,61,32,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,17,48,24,20,21,
22,23,54,30,26,27,28,29,60,31,32,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,17,48,29,20,21,
22,28,24,25,26,27,58,54,30,31,32,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,17,48,29,20,21,
27,23,24,25,26,57,28,54,30,31,32,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,17,48,29,20,26,
22,23,24,25,56,27,28,54,30,31,32,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,17,48,29,25,21,
22,23,24,55,26,27,28,54,30,31,32,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,22,18,19,20,21,
52,48,24,25,26,32,28,29,30,31,62,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,22,18,19,20,21,
52,48,24,25,31,27,28,29,30,61,32,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,22,18,19,20,21,
52,48,24,30,26,27,28,29,60,31,32,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,22,18,19,20,21,
52,48,29,25,26,27,28,59,30,31,32,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,27,18,19,20,21,
52,23,24,25,26,57,48,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,27,18,19,20,26,
22,23,24,25,56,52,48,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,27,18,19,25,21,
22,23,24,55,26,52,48,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,27,18,24,20,21,
22,23,54,25,26,52,48,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,27,23,19,20,21,
22,53,24,25,26,52,48,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,18,19,20,21,
52,23,24,25,31,27,28,29,30,61,57,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,18,19,20,21,
52,23,24,30,26,27,28,29,60,31,57,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,18,19,20,21,
52,23,29,25,26,27,28,59,30,31,57,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,18,19,20,21,
52,28,24,25,26,27,58,29,30,31,57,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,18,19,20,26,
22,23,24,25,56,52,28,29,30,31,62,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,18,19,20,31,
22,23,24,25,56,27,28,29,30,61,52,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,18,19,20,31,
22,23,24,30,26,27,28,29,60,56,52,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,18,19,20,31,
22,23,29,25,26,27,28,59,30,56,52,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,18,19,20,31,
22,28,24,25,26,27,58,29,30,56,52,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,18,19,20,31,
27,23,24,25,26,57,28,29,30,56,52,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,18,19,25,21,
22,23,24,55,26,52,28,29,30,31,62,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,18,19,25,21,
22,23,24,55,31,27,28,29,30,61,52,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,18,19,30,21,
22,23,24,55,26,27,28,29,60,31,52,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,18,19,30,21,
22,23,29,25,26,27,28,59,55,31,52,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,18,19,30,21,
22,28,24,25,26,27,58,29,55,31,52,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,18,19,30,21,
27,23,24,25,26,57,28,29,55,31,52,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,18,19,30,26,
22,23,24,25,56,27,28,29,55,31,52,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,18,24,20,21,
22,23,54,25,26,52,28,29,30,31,62,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,18,24,20,21,
22,23,54,25,31,27,28,29,30,61,52,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,18,24,20,21,
22,23,54,30,26,27,28,29,60,31,52,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,18,29,20,21,
22,28,24,25,26,27,58,54,30,31,52,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,18,29,20,21,
27,23,24,25,26,57,28,54,30,31,52,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,18,29,20,26,
22,23,24,25,56,27,28,54,30,31,52,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,18,29,25,21,
22,23,24,55,26,27,28,54,30,31,52,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,23,19,20,21,
22,53,24,25,26,52,28,29,30,31,62,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,23,19,20,21,
22,53,24,25,31,27,28,29,30,61,52,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,23,19,20,21,
22,53,24,30,26,27,28,29,60,31,52,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,23,19,20,21,
22,53,29,25,26,27,28,59,30,31,52,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,28,19,20,21,
27,23,24,25,26,57,53,29,30,31,52,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,28,19,20,26,
22,23,24,25,56,27,53,29,30,31,52,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,28,19,25,21,
22,23,24,55,26,27,53,29,30,31,52,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,16,32,28,24,20,21,
22,23,54,25,26,27,53,29,30,31,52,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,21,17,18,19,20,51,
22,48,24,25,26,32,28,29,30,31,62,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,21,17,18,19,20,51,
22,48,24,25,31,27,28,29,30,61,32,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,21,17,18,19,20,51,
22,48,24,30,26,27,28,29,60,31,32,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,21,17,18,19,20,51,
22,48,29,25,26,27,28,59,30,31,32,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,21,17,18,19,20,51,
27,23,24,25,26,57,48,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,21,17,18,19,20,51,
32,23,24,25,26,57,28,29,30,31,62,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,21,17,18,19,20,51,
32,23,24,25,31,27,28,29,30,61,57,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,21,17,18,19,20,51,
32,23,24,30,26,27,28,29,60,31,57,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,21,17,18,19,20,51,
32,23,29,25,26,27,28,59,30,31,57,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,21,17,18,19,20,51,
32,28,24,25,26,27,58,29,30,31,57,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,26,17,18,19,20,51,
22,23,24,25,56,32,28,29,30,31,62,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,26,17,18,19,25,21,
22,23,24,55,51,27,48,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,26,17,18,19,25,21,
22,23,24,55,51,32,28,29,30,31,62,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,26,17,18,24,20,21,
22,23,54,25,51,27,48,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,26,17,18,24,20,21,
22,23,54,25,51,32,28,29,30,31,62,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,26,17,23,19,20,21,
22,53,24,25,51,27,48,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,26,17,23,19,20,21,
22,53,24,25,51,32,28,29,30,31,62,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,26,22,18,19,20,21,
52,23,24,25,51,27,48,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,26,22,18,19,20,21,
52,23,24,25,51,32,28,29,30,31,62,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,17,18,19,20,51,
22,23,24,30,26,27,28,29,60,56,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,17,18,19,20,51,
22,23,29,25,26,27,28,59,30,56,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,17,18,19,20,51,
22,28,24,25,26,27,58,29,30,56,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,17,18,19,20,51,
27,23,24,25,26,57,28,29,30,56,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,17,18,19,25,21,
22,23,24,55,51,27,28,29,30,61,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,17,18,19,30,21,
22,23,24,55,26,27,28,29,60,51,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,17,18,19,30,21,
22,23,29,25,26,27,28,59,55,51,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,17,18,19,30,21,
22,28,24,25,26,27,58,29,55,51,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,17,18,19,30,21,
27,23,24,25,26,57,28,29,55,51,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,17,18,19,30,26,
22,23,24,25,56,27,28,29,55,51,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,17,18,24,20,21,
22,23,54,25,51,27,28,29,30,61,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,17,18,24,20,21,
22,23,54,30,26,27,28,29,60,51,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,17,18,29,20,21,
22,23,54,25,26,27,28,59,30,51,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,17,18,29,20,21,
22,28,24,25,26,27,58,54,30,51,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,17,18,29,20,21,
27,23,24,25,26,57,28,54,30,51,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,17,18,29,20,26,
22,23,24,25,56,27,28,54,30,51,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,17,18,29,25,21,
22,23,24,55,26,27,28,54,30,51,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,17,23,19,20,21,
22,53,24,25,51,27,28,29,30,61,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,17,23,19,20,21,
22,53,24,30,26,27,28,29,60,51,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,17,23,19,20,21,
22,53,29,25,26,27,28,59,30,51,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,17,28,19,20,21,
27,23,24,25,26,57,53,29,30,51,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,17,28,19,20,26,
22,23,24,25,56,27,53,29,30,51,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,17,28,19,25,21,
22,23,24,55,26,27,53,29,30,51,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,17,28,24,20,21,
22,23,54,25,26,27,53,29,30,51,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,22,18,19,20,21,
52,23,24,25,51,27,28,29,30,61,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,22,18,19,20,21,
52,23,24,30,26,27,28,29,60,51,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,22,18,19,20,21,
52,23,29,25,26,27,28,59,30,51,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,22,18,19,20,21,
52,28,24,25,26,27,58,29,30,51,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,27,18,19,20,26,
22,23,24,25,56,52,28,29,30,51,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,27,18,19,25,21,
22,23,24,55,26,52,28,29,30,51,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,27,18,24,20,21,
22,23,54,25,26,52,28,29,30,51,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,15,31,27,23,19,20,21,
22,53,24,25,26,52,28,29,30,51,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,20,16,17,18,19,50,21,
22,48,24,25,26,32,28,29,30,31,62,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,20,16,17,18,19,50,21,
22,48,24,25,31,27,28,29,30,61,32,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,20,16,17,18,19,50,21,
22,48,24,30,26,27,28,29,60,31,32,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,20,16,17,18,19,50,21,
22,48,29,25,26,27,28,59,30,31,32,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,20,16,17,18,19,50,21,
27,23,24,25,26,57,48,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,20,16,17,18,19,50,21,
32,23,24,25,26,57,28,29,30,31,62,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,20,16,17,18,19,50,21,
32,23,24,25,31,27,28,29,30,61,57,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,20,16,17,18,19,50,21,
32,23,24,30,26,27,28,29,60,31,57,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,20,16,17,18,19,50,21,
32,23,29,25,26,27,28,59,30,31,57,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,20,16,17,18,19,50,21,
32,28,24,25,26,27,58,29,30,31,57,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,20,16,17,18,19,50,26,
22,23,24,25,56,27,48,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,20,16,17,18,19,50,26,
22,23,24,25,56,32,28,29,30,31,62,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,20,16,17,18,19,50,31,
22,23,24,30,26,27,28,29,60,56,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,20,16,17,18,19,50,31,
22,23,29,25,26,27,28,59,30,56,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,20,16,17,18,19,50,31,
22,28,24,25,26,27,58,29,30,56,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,20,16,17,18,19,50,31,
27,23,24,25,26,57,28,29,30,56,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,25,16,17,18,19,50,21,
22,23,24,55,31,27,28,29,30,61,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,25,16,17,18,24,20,21,
22,23,54,50,26,27,48,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,25,16,17,18,24,20,21,
22,23,54,50,26,32,28,29,30,31,62,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,25,16,17,18,24,20,21,
22,23,54,50,31,27,28,29,30,61,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,25,16,17,23,19,20,21,
22,53,24,50,26,27,48,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,25,16,17,23,19,20,21,
22,53,24,50,26,32,28,29,30,31,62,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,25,16,17,23,19,20,21,
22,53,24,50,31,27,28,29,30,61,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,25,16,22,18,19,20,21,
52,23,24,50,26,27,48,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,25,16,22,18,19,20,21,
52,23,24,50,26,32,28,29,30,31,62,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,25,16,22,18,19,20,21,
52,23,24,50,31,27,28,29,30,61,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,25,21,17,18,19,20,51,
22,23,24,50,26,27,48,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,25,21,17,18,19,20,51,
22,23,24,50,26,32,28,29,30,31,62,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,25,21,17,18,19,20,51,
22,23,24,50,31,27,28,29,30,61,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,30,16,17,18,19,50,21,
22,23,29,25,26,27,28,59,55,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,30,16,17,18,19,50,21,
22,28,24,25,26,27,58,29,55,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,30,16,17,18,19,50,21,
27,23,24,25,26,57,28,29,55,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,30,16,17,18,19,50,26,
22,23,24,25,56,27,28,29,55,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,30,16,17,18,24,20,21,
22,23,54,50,26,27,28,29,60,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,30,16,17,18,29,20,21,
22,23,54,25,26,27,28,59,50,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,30,16,17,18,29,20,21,
22,28,24,25,26,27,58,54,50,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,30,16,17,18,29,20,21,
27,23,24,25,26,57,28,54,50,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,30,16,17,18,29,20,26,
22,23,24,25,56,27,28,54,50,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,30,16,17,18,29,25,21,
22,23,24,55,26,27,28,54,50,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,30,16,17,23,19,20,21,
22,53,24,50,26,27,28,29,60,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,30,16,17,23,19,20,21,
22,53,29,25,26,27,28,59,50,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,30,16,17,28,19,20,21,
27,23,24,25,26,57,53,29,50,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,30,16,17,28,19,20,26,
22,23,24,25,56,27,53,29,50,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,30,16,17,28,19,25,21,
22,23,24,55,26,27,53,29,50,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,30,16,17,28,24,20,21,
22,23,54,25,26,27,53,29,50,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,30,16,22,18,19,20,21,
52,23,24,50,26,27,28,29,60,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,30,16,22,18,19,20,21,
52,23,29,25,26,27,28,59,50,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,30,16,22,18,19,20,21,
52,28,24,25,26,27,58,29,50,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,30,16,27,18,19,20,26,
22,23,24,25,56,52,28,29,50,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,30,16,27,18,19,25,21,
22,23,24,55,26,52,28,29,50,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,30,16,27,18,24,20,21,
22,23,54,25,26,52,28,29,50,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,30,16,27,23,19,20,21,
22,53,24,25,26,52,28,29,50,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,30,21,17,18,19,20,51,
22,23,24,50,26,27,28,29,60,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,30,21,17,18,19,20,51,
22,23,29,25,26,27,28,59,50,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,30,21,17,18,19,20,51,
22,28,24,25,26,27,58,29,50,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,30,21,17,18,19,20,51,
27,23,24,25,26,57,28,29,50,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,30,26,17,18,19,25,21,
22,23,24,55,51,27,28,29,50,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,30,26,17,18,24,20,21,
22,23,54,25,51,27,28,29,50,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,30,26,17,23,19,20,21,
22,53,24,25,51,27,28,29,50,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,14,30,26,22,18,19,20,21,
52,23,24,25,51,27,28,29,50,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,19,15,16,17,18,49,20,21,
22,48,24,25,26,32,28,29,30,31,62,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,19,15,16,17,18,49,20,21,
22,48,24,25,31,27,28,29,30,61,32,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,19,15,16,17,18,49,20,21,
22,48,24,30,26,27,28,29,60,31,32,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,19,15,16,17,18,49,20,21,
22,48,29,25,26,27,28,59,30,31,32,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,19,15,16,17,18,49,20,21,
27,23,24,25,26,57,48,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,19,15,16,17,18,49,20,21,
32,23,24,25,26,57,28,29,30,31,62,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,19,15,16,17,18,49,20,21,
32,23,24,25,31,27,28,29,30,61,57,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,19,15,16,17,18,49,20,21,
32,23,24,30,26,27,28,29,60,31,57,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,19,15,16,17,18,49,20,21,
32,23,29,25,26,27,28,59,30,31,57,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,19,15,16,17,18,49,20,21,
32,28,24,25,26,27,58,29,30,31,57,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,19,15,16,17,18,49,20,26,
22,23,24,25,56,27,48,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,19,15,16,17,18,49,20,26,
22,23,24,25,56,32,28,29,30,31,62,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,19,15,16,17,18,49,20,31,
22,23,24,30,26,27,28,29,60,56,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,19,15,16,17,18,49,20,31,
22,23,29,25,26,27,28,59,30,56,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,19,15,16,17,18,49,20,31,
22,28,24,25,26,27,58,29,30,56,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,19,15,16,17,18,49,20,31,
27,23,24,25,26,57,28,29,30,56,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,19,15,16,17,18,49,25,21,
22,23,24,55,26,27,48,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,19,15,16,17,18,49,25,21,
22,23,24,55,26,32,28,29,30,31,62,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,19,15,16,17,18,49,25,21,
22,23,24,55,31,27,28,29,30,61,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,19,15,16,17,18,49,30,21,
22,23,29,25,26,27,28,59,55,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,19,15,16,17,18,49,30,21,
22,28,24,25,26,27,58,29,55,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,19,15,16,17,18,49,30,21,
27,23,24,25,26,57,28,29,55,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,19,15,16,17,18,49,30,26,
22,23,24,25,56,27,28,29,55,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,24,15,16,17,18,49,20,21,
22,23,54,30,26,27,28,29,60,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,24,15,16,17,23,19,20,21,
22,53,49,25,26,27,48,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,24,15,16,17,23,19,20,21,
22,53,49,25,26,32,28,29,30,31,62,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,24,15,16,17,23,19,20,21,
22,53,49,25,31,27,28,29,30,61,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,24,15,16,17,23,19,20,21,
22,53,49,30,26,27,28,29,60,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,24,15,16,22,18,19,20,21,
52,23,49,25,26,27,48,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,24,15,16,22,18,19,20,21,
52,23,49,25,26,32,28,29,30,31,62,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,24,15,16,22,18,19,20,21,
52,23,49,25,31,27,28,29,30,61,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,24,15,16,22,18,19,20,21,
52,23,49,30,26,27,28,29,60,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,24,15,21,17,18,19,20,51,
22,23,49,25,26,27,48,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,24,15,21,17,18,19,20,51,
22,23,49,25,26,32,28,29,30,31,62,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,24,15,21,17,18,19,20,51,
22,23,49,25,31,27,28,29,30,61,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,24,15,21,17,18,19,20,51,
22,23,49,30,26,27,28,29,60,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,24,20,16,17,18,19,50,21,
22,23,49,25,26,27,48,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,24,20,16,17,18,19,50,21,
22,23,49,25,26,32,28,29,30,31,62,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,24,20,16,17,18,19,50,21,
22,23,49,25,31,27,28,29,30,61,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,24,20,16,17,18,19,50,21,
22,23,49,30,26,27,28,29,60,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,29,15,16,17,18,49,20,21,
22,28,24,25,26,27,58,54,30,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,29,15,16,17,18,49,20,21,
27,23,24,25,26,57,28,54,30,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,29,15,16,17,18,49,20,26,
22,23,24,25,56,27,28,54,30,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,29,15,16,17,18,49,25,21,
22,23,24,55,26,27,28,54,30,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,29,15,16,17,23,19,20,21,
22,53,49,25,26,27,28,59,30,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,29,15,16,17,28,19,20,21,
22,53,24,25,26,27,58,49,30,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,29,15,16,17,28,19,20,21,
27,23,24,25,26,57,53,49,30,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,29,15,16,17,28,19,20,26,
22,23,24,25,56,27,53,49,30,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,29,15,16,17,28,19,25,21,
22,23,24,55,26,27,53,49,30,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,29,15,16,17,28,24,20,21,
22,23,54,25,26,27,53,49,30,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,29,15,16,22,18,19,20,21,
52,23,49,25,26,27,28,59,30,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,29,15,16,22,18,19,20,21,
52,28,24,25,26,27,58,49,30,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,29,15,16,27,18,19,20,26,
22,23,24,25,56,52,28,49,30,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,29,15,16,27,18,19,25,21,
22,23,24,55,26,52,28,49,30,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,29,15,16,27,18,24,20,21,
22,23,54,25,26,52,28,49,30,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,29,15,16,27,23,19,20,21,
22,53,24,25,26,52,28,49,30,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,29,15,21,17,18,19,20,51,
22,23,49,25,26,27,28,59,30,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,29,15,21,17,18,19,20,51,
22,28,24,25,26,27,58,49,30,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,29,15,21,17,18,19,20,51,
27,23,24,25,26,57,28,49,30,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,29,15,26,17,18,19,25,21,
22,23,24,55,51,27,28,49,30,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,29,15,26,17,18,24,20,21,
22,23,54,25,51,27,28,49,30,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,29,15,26,17,23,19,20,21,
22,53,24,25,51,27,28,49,30,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,29,15,26,22,18,19,20,21,
52,23,24,25,51,27,28,49,30,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,29,20,16,17,18,19,50,21,
22,23,49,25,26,27,28,59,30,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,29,20,16,17,18,19,50,21,
22,28,24,25,26,27,58,49,30,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,29,20,16,17,18,19,50,21,
27,23,24,25,26,57,28,49,30,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,29,20,16,17,18,19,50,26,
22,23,24,25,56,27,28,49,30,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,29,25,16,17,18,24,20,21,
22,23,54,50,26,27,28,49,30,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,29,25,16,17,23,19,20,21,
22,53,24,50,26,27,28,49,30,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,29,25,16,22,18,19,20,21,
52,23,24,50,26,27,28,49,30,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,12,33,29,25,21,17,18,19,20,51,
22,23,24,50,26,27,28,49,30,31,32,48,34,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,20,46,
22,23,24,25,56,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,20,46,
22,23,24,25,56,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,20,46,
22,23,24,25,56,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,20,46,
22,23,24,25,56,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,20,46,
22,23,24,35,26,27,28,29,60,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,20,46,
22,23,24,35,26,27,28,34,30,31,32,33,64,60,56},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,20,46,
22,23,24,35,26,27,33,29,30,31,32,63,34,60,56},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,20,46,
22,23,24,35,26,32,28,29,30,31,62,33,34,60,56},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,20,46,
22,23,24,35,31,27,28,29,30,61,32,33,34,60,56},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,20,46,
22,23,29,25,26,27,28,59,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,20,46,
22,23,34,25,26,27,33,29,30,31,32,63,59,35,56},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,20,46,
22,23,34,25,26,32,28,29,30,31,62,33,59,35,56},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,20,46,
22,23,34,25,31,27,28,29,30,61,32,33,59,35,56},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,20,46,
22,23,34,30,26,27,28,29,60,31,32,33,59,35,56},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,20,46,
22,28,24,25,26,27,58,29,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,20,46,
22,28,24,25,26,27,58,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,20,46,
22,33,24,25,26,32,28,29,30,31,62,58,34,35,56},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,20,46,
22,33,24,25,31,27,28,29,30,61,32,58,34,35,56},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,20,46,
22,33,24,30,26,27,28,29,60,31,32,58,34,35,56},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,20,46,
22,33,29,25,26,27,28,59,30,31,32,58,34,35,56},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,20,46,
27,23,24,25,26,57,28,29,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,20,46,
27,23,24,25,26,57,28,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,20,46,
27,23,24,25,26,57,33,29,30,31,32,63,34,35,56},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,20,46,
32,23,24,25,31,27,28,29,30,61,57,33,34,35,56},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,20,46,
32,23,24,30,26,27,28,29,60,31,57,33,34,35,56},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,20,46,
32,23,29,25,26,27,28,59,30,31,57,33,34,35,56},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,20,46,
32,28,24,25,26,27,58,29,30,31,57,33,34,35,56},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,25,21,
22,23,24,55,46,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,25,21,
22,23,24,55,46,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,25,21,
22,23,24,55,46,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,25,21,
22,23,24,55,46,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,35,21,
22,23,24,55,26,27,28,34,30,31,32,33,64,60,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,35,21,
22,23,24,55,26,27,33,29,30,31,32,63,34,60,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,35,21,
22,23,24,55,26,32,28,29,30,31,62,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,35,21,
22,23,24,55,31,27,28,29,30,61,32,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,35,21,
22,23,29,25,26,27,28,59,55,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,35,21,
22,23,34,25,26,27,28,59,30,31,32,33,64,55,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,35,21,
22,23,34,25,26,27,33,29,30,31,32,63,59,55,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,35,21,
22,23,34,25,26,32,28,29,30,31,62,33,59,55,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,35,21,
22,23,34,25,31,27,28,29,30,61,32,33,59,55,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,35,21,
22,23,34,30,26,27,28,29,60,31,32,33,59,55,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,35,21,
22,28,24,25,26,27,58,29,55,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,35,21,
22,28,24,25,26,27,58,34,30,31,32,33,64,55,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,35,21,
22,33,24,25,26,32,28,29,30,31,62,58,34,55,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,35,21,
22,33,24,25,31,27,28,29,30,61,32,58,34,55,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,35,21,
22,33,24,30,26,27,28,29,60,31,32,58,34,55,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,35,21,
22,33,29,25,26,27,28,59,30,31,32,58,34,55,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,35,21,
27,23,24,25,26,57,28,29,55,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,35,21,
27,23,24,25,26,57,28,34,30,31,32,33,64,55,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,35,21,
27,23,24,25,26,57,33,29,30,31,32,63,34,55,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,35,21,
32,23,24,25,31,27,28,29,30,61,57,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,35,21,
32,23,24,30,26,27,28,29,60,31,57,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,35,21,
32,23,29,25,26,27,28,59,30,31,57,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,35,21,
32,28,24,25,26,27,58,29,30,31,57,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,35,26,
22,23,24,25,56,27,28,29,55,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,35,26,
22,23,24,25,56,27,28,34,30,31,32,33,64,55,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,35,26,
22,23,24,25,56,27,33,29,30,31,32,63,34,55,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,35,26,
22,23,24,25,56,32,28,29,30,31,62,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,35,31,
22,23,24,30,26,27,28,29,60,56,32,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,35,31,
22,23,29,25,26,27,28,59,30,56,32,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,35,31,
22,28,24,25,26,27,58,29,30,56,32,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,19,35,31,
27,23,24,25,26,57,28,29,30,56,32,33,34,55,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,24,20,21,
22,23,54,25,46,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,24,20,21,
22,23,54,25,46,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,24,20,21,
22,23,54,25,46,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,24,20,21,
22,23,54,25,46,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,24,20,21,
22,23,54,35,26,27,28,29,60,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,24,20,21,
22,23,54,35,26,27,28,34,30,31,32,33,64,60,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,24,20,21,
22,23,54,35,26,27,33,29,30,31,32,63,34,60,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,24,20,21,
22,23,54,35,26,32,28,29,30,31,62,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,24,20,21,
22,23,54,35,31,27,28,29,30,61,32,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,29,20,21,
22,23,54,25,26,27,28,59,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,29,20,21,
22,28,24,25,26,27,58,54,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,29,20,21,
27,23,24,25,26,57,28,54,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,29,20,26,
22,23,24,25,56,27,28,54,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,29,25,21,
22,23,24,55,26,27,28,54,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,34,20,21,
22,23,54,25,26,27,33,29,30,31,32,63,59,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,34,20,21,
22,23,54,25,26,32,28,29,30,31,62,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,34,20,21,
22,23,54,25,31,27,28,29,30,61,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,34,20,21,
22,23,54,30,26,27,28,29,60,31,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,34,20,21,
22,28,24,25,26,27,58,54,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,34,20,21,
22,33,24,25,26,27,58,29,30,31,32,63,54,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,34,20,21,
22,33,24,25,26,32,28,29,30,31,62,58,54,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,34,20,21,
22,33,24,25,31,27,28,29,30,61,32,58,54,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,34,20,21,
22,33,24,30,26,27,28,29,60,31,32,58,54,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,34,20,21,
22,33,29,25,26,27,28,59,30,31,32,58,54,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,34,20,21,
27,23,24,25,26,57,28,54,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,34,20,21,
27,23,24,25,26,57,33,29,30,31,32,63,54,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,34,20,21,
32,23,24,25,31,27,28,29,30,61,57,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,34,20,21,
32,23,24,30,26,27,28,29,60,31,57,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,34,20,21,
32,23,29,25,26,27,28,59,30,31,57,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,34,20,21,
32,28,24,25,26,27,58,29,30,31,57,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,34,20,26,
22,23,24,25,56,27,28,54,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,34,20,26,
22,23,24,25,56,27,33,29,30,31,32,63,54,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,34,20,26,
22,23,24,25,56,32,28,29,30,31,62,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,34,20,31,
22,23,24,30,26,27,28,29,60,56,32,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,34,20,31,
22,23,29,25,26,27,28,59,30,56,32,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,34,20,31,
22,28,24,25,26,27,58,29,30,56,32,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,34,20,31,
27,23,24,25,26,57,28,29,30,56,32,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,34,25,21,
22,23,24,55,26,27,28,54,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,34,25,21,
22,23,24,55,26,27,33,29,30,31,32,63,54,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,34,25,21,
22,23,24,55,26,32,28,29,30,31,62,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,34,25,21,
22,23,24,55,31,27,28,29,30,61,32,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,34,30,21,
22,23,29,25,26,27,28,59,55,31,32,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,34,30,21,
22,28,24,25,26,27,58,29,55,31,32,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,34,30,21,
27,23,24,25,26,57,28,29,55,31,32,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,18,34,30,26,
22,23,24,25,56,27,28,29,55,31,32,33,54,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,23,19,20,21,
22,53,24,25,46,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,23,19,20,21,
22,53,24,25,46,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,23,19,20,21,
22,53,24,25,46,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,23,19,20,21,
22,53,24,25,46,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,23,19,20,21,
22,53,24,35,26,27,28,29,60,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,23,19,20,21,
22,53,24,35,26,27,28,34,30,31,32,33,64,60,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,23,19,20,21,
22,53,24,35,26,27,33,29,30,31,32,63,34,60,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,23,19,20,21,
22,53,24,35,26,32,28,29,30,31,62,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,23,19,20,21,
22,53,24,35,31,27,28,29,30,61,32,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,23,19,20,21,
22,53,29,25,26,27,28,59,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,23,19,20,21,
22,53,34,25,26,27,33,29,30,31,32,63,59,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,23,19,20,21,
22,53,34,25,26,32,28,29,30,31,62,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,23,19,20,21,
22,53,34,25,31,27,28,29,30,61,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,23,19,20,21,
22,53,34,30,26,27,28,29,60,31,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,28,19,20,21,
27,23,24,25,26,57,53,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,28,19,20,21,
27,23,24,25,26,57,53,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,28,19,20,26,
22,23,24,25,56,27,53,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,28,19,20,26,
22,23,24,25,56,27,53,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,28,19,25,21,
22,23,24,55,26,27,53,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,28,19,25,21,
22,23,24,55,26,27,53,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,28,24,20,21,
22,23,54,25,26,27,53,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,28,24,20,21,
22,23,54,25,26,27,53,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,33,19,20,21,
22,53,24,25,26,32,28,29,30,31,62,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,33,19,20,21,
22,53,24,25,31,27,28,29,30,61,32,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,33,19,20,21,
22,53,24,30,26,27,28,29,60,31,32,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,33,19,20,21,
22,53,29,25,26,27,28,59,30,31,32,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,33,19,20,21,
27,23,24,25,26,57,53,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,33,19,20,21,
32,23,24,25,26,57,28,29,30,31,62,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,33,19,20,21,
32,23,24,25,31,27,28,29,30,61,57,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,33,19,20,21,
32,23,24,30,26,27,28,29,60,31,57,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,33,19,20,21,
32,23,29,25,26,27,28,59,30,31,57,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,33,19,20,21,
32,28,24,25,26,27,58,29,30,31,57,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,33,19,20,26,
22,23,24,25,56,27,53,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,33,19,20,26,
22,23,24,25,56,32,28,29,30,31,62,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,33,19,20,31,
22,23,24,30,26,27,28,29,60,56,32,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,33,19,20,31,
22,23,29,25,26,27,28,59,30,56,32,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,33,19,20,31,
22,28,24,25,26,27,58,29,30,56,32,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,33,19,20,31,
27,23,24,25,26,57,28,29,30,56,32,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,33,19,25,21,
22,23,24,55,26,27,53,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,33,19,25,21,
22,23,24,55,26,32,28,29,30,31,62,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,33,19,25,21,
22,23,24,55,31,27,28,29,30,61,32,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,33,19,30,21,
22,23,29,25,26,27,28,59,55,31,32,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,33,19,30,21,
22,28,24,25,26,27,58,29,55,31,32,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,33,19,30,21,
27,23,24,25,26,57,28,29,55,31,32,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,33,19,30,26,
22,23,24,25,56,27,28,29,55,31,32,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,33,24,20,21,
22,23,54,25,26,27,53,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,33,24,20,21,
22,23,54,25,26,32,28,29,30,31,62,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,33,24,20,21,
22,23,54,25,31,27,28,29,30,61,32,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,33,24,20,21,
22,23,54,30,26,27,28,29,60,31,32,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,33,29,20,21,
22,28,24,25,26,27,58,54,30,31,32,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,33,29,20,21,
27,23,24,25,26,57,28,54,30,31,32,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,33,29,20,26,
22,23,24,25,56,27,28,54,30,31,32,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,17,13,14,15,16,47,33,29,25,21,
22,23,24,55,26,27,28,54,30,31,32,53,34,35,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,15,16,47,18,19,20,21,
52,33,24,25,26,32,28,29,30,31,62,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,15,16,47,18,19,20,21,
52,33,24,25,31,27,28,29,30,61,32,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,15,16,47,18,19,20,21,
52,33,24,30,26,27,28,29,60,31,32,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,15,16,47,18,19,20,21,
52,33,29,25,26,27,28,59,30,31,32,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,15,21,17,18,19,20,51,
47,23,24,25,46,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,22,13,14,15,21,17,18,19,20,51,
47,23,24,25,46,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,22,13,14,15,21,17,18,19,20,51,
47,23,24,25,46,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,22,13,14,15,21,17,18,19,20,51,
47,23,24,25,46,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,22,13,14,15,21,17,18,19,20,51,
47,23,24,35,26,27,28,34,30,31,32,33,64,60,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,15,21,17,18,19,20,51,
47,23,24,35,26,27,33,29,30,31,32,63,34,60,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,15,21,17,18,19,20,51,
47,23,24,35,26,32,28,29,30,31,62,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,15,21,17,18,19,20,51,
47,23,24,35,31,27,28,29,30,61,32,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,15,21,17,18,19,20,51,
47,23,29,25,26,27,28,59,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,15,21,17,18,19,20,51,
47,23,34,25,26,27,33,29,30,31,32,63,59,35,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,15,21,17,18,19,20,51,
47,23,34,25,26,32,28,29,30,31,62,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,15,21,17,18,19,20,51,
47,23,34,25,31,27,28,29,30,61,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,15,21,17,18,19,20,51,
47,23,34,30,26,27,28,29,60,31,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,15,21,17,18,19,20,51,
47,28,24,25,26,27,58,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,15,21,17,18,19,20,51,
47,28,24,25,26,27,58,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,15,21,17,18,19,20,51,
47,33,24,25,26,32,28,29,30,31,62,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,15,21,17,18,19,20,51,
47,33,24,25,31,27,28,29,30,61,32,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,15,21,17,18,19,20,51,
47,33,24,30,26,27,28,29,60,31,32,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,15,21,17,18,19,20,51,
47,33,29,25,26,27,28,59,30,31,32,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,20,16,17,18,19,50,21,
47,23,24,25,46,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,22,13,14,20,16,17,18,19,50,21,
47,23,24,25,46,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,22,13,14,20,16,17,18,19,50,21,
47,23,24,25,46,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,22,13,14,20,16,17,18,19,50,21,
47,23,24,25,46,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,22,13,14,20,16,17,18,19,50,21,
47,23,24,35,26,27,28,34,30,31,32,33,64,60,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,20,16,17,18,19,50,21,
47,23,24,35,26,27,33,29,30,31,32,63,34,60,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,20,16,17,18,19,50,21,
47,23,24,35,26,32,28,29,30,31,62,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,20,16,17,18,19,50,21,
47,23,24,35,31,27,28,29,30,61,32,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,20,16,17,18,19,50,21,
47,23,29,25,26,27,28,59,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,20,16,17,18,19,50,21,
47,23,34,25,26,27,33,29,30,31,32,63,59,35,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,20,16,17,18,19,50,21,
47,23,34,25,26,32,28,29,30,31,62,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,20,16,17,18,19,50,21,
47,23,34,25,31,27,28,29,30,61,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,20,16,17,18,19,50,21,
47,23,34,30,26,27,28,29,60,31,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,20,16,17,18,19,50,21,
47,28,24,25,26,27,58,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,20,16,17,18,19,50,21,
47,28,24,25,26,27,58,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,20,16,17,18,19,50,21,
47,33,24,25,26,32,28,29,30,31,62,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,20,16,17,18,19,50,21,
47,33,24,25,31,27,28,29,30,61,32,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,20,16,17,18,19,50,21,
47,33,24,30,26,27,28,29,60,31,32,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,22,13,14,20,16,17,18,19,50,21,
47,33,29,25,26,27,28,59,30,31,32,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,22,13,19,15,16,17,18,49,20,21,
47,23,24,25,46,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,22,13,19,15,16,17,18,49,20,21,
47,23,24,25,46,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,22,13,19,15,16,17,18,49,20,21,
47,23,24,25,46,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,22,13,19,15,16,17,18,49,20,21,
47,23,24,25,46,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,22,13,19,15,16,17,18,49,20,21,
47,23,24,35,26,27,28,34,30,31,32,33,64,60,46},
{2,3,4,5,36,7,8,9,10,41,22,13,19,15,16,17,18,49,20,21,
47,23,24,35,26,27,33,29,30,31,32,63,34,60,46},
{2,3,4,5,36,7,8,9,10,41,22,13,19,15,16,17,18,49,20,21,
47,23,24,35,26,32,28,29,30,31,62,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,22,13,19,15,16,17,18,49,20,21,
47,23,24,35,31,27,28,29,30,61,32,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,22,13,19,15,16,17,18,49,20,21,
47,23,29,25,26,27,28,59,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,22,13,19,15,16,17,18,49,20,21,
47,23,34,25,26,27,33,29,30,31,32,63,59,35,46},
{2,3,4,5,36,7,8,9,10,41,22,13,19,15,16,17,18,49,20,21,
47,23,34,25,26,32,28,29,30,31,62,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,22,13,19,15,16,17,18,49,20,21,
47,23,34,25,31,27,28,29,30,61,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,22,13,19,15,16,17,18,49,20,21,
47,23,34,30,26,27,28,29,60,31,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,22,13,19,15,16,17,18,49,20,21,
47,28,24,25,26,27,58,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,22,13,19,15,16,17,18,49,20,21,
47,28,24,25,26,27,58,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,22,13,19,15,16,17,18,49,20,21,
47,33,24,25,26,32,28,29,30,31,62,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,22,13,19,15,16,17,18,49,20,21,
47,33,24,25,31,27,28,29,30,61,32,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,22,13,19,15,16,17,18,49,20,21,
47,33,24,30,26,27,28,29,60,31,32,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,22,13,19,15,16,17,18,49,20,21,
47,33,29,25,26,27,28,59,30,31,32,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,22,18,14,15,16,17,48,19,20,21,
47,23,24,25,46,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,10,41,22,18,14,15,16,17,48,19,20,21,
47,23,24,25,46,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,10,41,22,18,14,15,16,17,48,19,20,21,
47,23,24,25,46,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,10,41,22,18,14,15,16,17,48,19,20,21,
47,23,24,25,46,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,10,41,22,18,14,15,16,17,48,19,20,21,
47,23,24,35,26,27,28,34,30,31,32,33,64,60,46},
{2,3,4,5,36,7,8,9,10,41,22,18,14,15,16,17,48,19,20,21,
47,23,24,35,26,27,33,29,30,31,32,63,34,60,46},
{2,3,4,5,36,7,8,9,10,41,22,18,14,15,16,17,48,19,20,21,
47,23,24,35,26,32,28,29,30,31,62,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,22,18,14,15,16,17,48,19,20,21,
47,23,24,35,31,27,28,29,30,61,32,33,34,60,46},
{2,3,4,5,36,7,8,9,10,41,22,18,14,15,16,17,48,19,20,21,
47,23,29,25,26,27,28,59,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,22,18,14,15,16,17,48,19,20,21,
47,23,34,25,26,27,33,29,30,31,32,63,59,35,46},
{2,3,4,5,36,7,8,9,10,41,22,18,14,15,16,17,48,19,20,21,
47,23,34,25,26,32,28,29,30,31,62,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,22,18,14,15,16,17,48,19,20,21,
47,23,34,25,31,27,28,29,30,61,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,22,18,14,15,16,17,48,19,20,21,
47,23,34,30,26,27,28,29,60,31,32,33,59,35,46},
{2,3,4,5,36,7,8,9,10,41,22,18,14,15,16,17,48,19,20,21,
47,28,24,25,26,27,58,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,22,18,14,15,16,17,48,19,20,21,
47,28,24,25,26,27,58,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,22,18,14,15,16,17,48,19,20,21,
47,33,24,25,26,32,28,29,30,31,62,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,22,18,14,15,16,17,48,19,20,21,
47,33,24,25,31,27,28,29,30,61,32,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,22,18,14,15,16,17,48,19,20,21,
47,33,24,30,26,27,28,29,60,31,32,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,22,18,14,15,16,17,48,19,20,21,
47,33,29,25,26,27,28,59,30,31,32,58,34,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,15,16,47,18,19,20,26,
22,23,24,25,56,52,28,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,15,16,47,18,19,20,26,
22,23,24,25,56,52,28,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,15,16,47,18,19,20,26,
22,23,24,25,56,52,33,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,15,16,47,18,19,25,21,
22,23,24,55,26,52,28,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,15,16,47,18,19,25,21,
22,23,24,55,26,52,28,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,15,16,47,18,19,25,21,
22,23,24,55,26,52,33,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,15,16,47,18,24,20,21,
22,23,54,25,26,52,28,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,15,16,47,18,24,20,21,
22,23,54,25,26,52,28,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,15,16,47,18,24,20,21,
22,23,54,25,26,52,33,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,15,16,47,23,19,20,21,
22,53,24,25,26,52,28,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,15,16,47,23,19,20,21,
22,53,24,25,26,52,28,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,15,16,47,23,19,20,21,
22,53,24,25,26,52,33,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,15,21,17,18,19,20,51,
47,23,24,25,26,57,28,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,15,21,17,18,19,20,51,
47,23,24,25,26,57,28,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,15,21,17,18,19,20,51,
47,23,24,25,26,57,33,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,15,26,17,18,19,20,51,
22,23,24,25,56,47,28,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,15,26,17,18,19,20,51,
22,23,24,25,56,47,28,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,15,26,17,18,19,20,51,
22,23,24,25,56,47,33,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,15,26,17,18,19,25,21,
22,23,24,55,51,47,28,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,15,26,17,18,19,25,21,
22,23,24,55,51,47,28,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,15,26,17,18,19,25,21,
22,23,24,55,51,47,33,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,15,26,17,18,24,20,21,
22,23,54,25,51,47,28,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,15,26,17,18,24,20,21,
22,23,54,25,51,47,28,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,15,26,17,18,24,20,21,
22,23,54,25,51,47,33,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,15,26,17,23,19,20,21,
22,53,24,25,51,47,28,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,15,26,17,23,19,20,21,
22,53,24,25,51,47,28,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,15,26,17,23,19,20,21,
22,53,24,25,51,47,33,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,15,26,22,18,19,20,21,
52,23,24,25,51,47,28,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,15,26,22,18,19,20,21,
52,23,24,25,51,47,28,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,15,26,22,18,19,20,21,
52,23,24,25,51,47,33,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,20,16,17,18,19,50,21,
47,23,24,25,26,57,28,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,20,16,17,18,19,50,21,
47,23,24,25,26,57,28,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,20,16,17,18,19,50,21,
47,23,24,25,26,57,33,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,20,16,17,18,19,50,26,
22,23,24,25,56,47,28,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,20,16,17,18,19,50,26,
22,23,24,25,56,47,28,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,20,16,17,18,19,50,26,
22,23,24,25,56,47,33,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,25,16,17,18,24,20,21,
22,23,54,50,26,47,28,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,25,16,17,18,24,20,21,
22,23,54,50,26,47,28,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,25,16,17,18,24,20,21,
22,23,54,50,26,47,33,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,25,16,17,23,19,20,21,
22,53,24,50,26,47,28,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,25,16,17,23,19,20,21,
22,53,24,50,26,47,28,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,25,16,17,23,19,20,21,
22,53,24,50,26,47,33,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,25,16,22,18,19,20,21,
52,23,24,50,26,47,28,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,25,16,22,18,19,20,21,
52,23,24,50,26,47,28,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,25,16,22,18,19,20,21,
52,23,24,50,26,47,33,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,25,21,17,18,19,20,51,
22,23,24,50,26,47,28,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,25,21,17,18,19,20,51,
22,23,24,50,26,47,28,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,14,25,21,17,18,19,20,51,
22,23,24,50,26,47,33,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,19,15,16,17,18,49,20,21,
47,23,24,25,26,57,28,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,27,13,19,15,16,17,18,49,20,21,
47,23,24,25,26,57,28,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,19,15,16,17,18,49,20,21,
47,23,24,25,26,57,33,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,19,15,16,17,18,49,20,26,
22,23,24,25,56,47,28,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,27,13,19,15,16,17,18,49,20,26,
22,23,24,25,56,47,28,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,19,15,16,17,18,49,20,26,
22,23,24,25,56,47,33,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,19,15,16,17,18,49,25,21,
22,23,24,55,26,47,28,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,27,13,19,15,16,17,18,49,25,21,
22,23,24,55,26,47,28,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,19,15,16,17,18,49,25,21,
22,23,24,55,26,47,33,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,24,15,16,17,23,19,20,21,
22,53,49,25,26,47,28,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,27,13,24,15,16,17,23,19,20,21,
22,53,49,25,26,47,28,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,24,15,16,17,23,19,20,21,
22,53,49,25,26,47,33,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,24,15,16,22,18,19,20,21,
52,23,49,25,26,47,28,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,27,13,24,15,16,22,18,19,20,21,
52,23,49,25,26,47,28,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,24,15,16,22,18,19,20,21,
52,23,49,25,26,47,33,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,24,15,21,17,18,19,20,51,
22,23,49,25,26,47,28,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,27,13,24,15,21,17,18,19,20,51,
22,23,49,25,26,47,28,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,24,15,21,17,18,19,20,51,
22,23,49,25,26,47,33,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,24,20,16,17,18,19,50,21,
22,23,49,25,26,47,28,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,27,13,24,20,16,17,18,19,50,21,
22,23,49,25,26,47,28,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,27,13,24,20,16,17,18,19,50,21,
22,23,49,25,26,47,33,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,27,18,14,15,16,17,48,19,20,21,
47,23,24,25,26,57,28,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,27,18,14,15,16,17,48,19,20,21,
47,23,24,25,26,57,28,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,27,18,14,15,16,17,48,19,20,21,
47,23,24,25,26,57,33,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,27,18,14,15,16,17,48,19,20,26,
22,23,24,25,56,47,28,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,27,18,14,15,16,17,48,19,20,26,
22,23,24,25,56,47,28,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,27,18,14,15,16,17,48,19,20,26,
22,23,24,25,56,47,33,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,27,18,14,15,16,17,48,19,25,21,
22,23,24,55,26,47,28,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,27,18,14,15,16,17,48,19,25,21,
22,23,24,55,26,47,28,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,27,18,14,15,16,17,48,19,25,21,
22,23,24,55,26,47,33,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,27,18,14,15,16,17,48,24,20,21,
22,23,54,25,26,47,28,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,27,18,14,15,16,17,48,24,20,21,
22,23,54,25,26,47,28,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,27,18,14,15,16,17,48,24,20,21,
22,23,54,25,26,47,33,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,27,23,14,15,16,22,18,19,20,21,
52,48,24,25,26,47,28,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,27,23,14,15,16,22,18,19,20,21,
52,48,24,25,26,47,28,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,27,23,14,15,16,22,18,19,20,21,
52,48,24,25,26,47,33,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,27,23,14,15,21,17,18,19,20,51,
22,48,24,25,26,47,28,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,27,23,14,15,21,17,18,19,20,51,
22,48,24,25,26,47,28,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,27,23,14,15,21,17,18,19,20,51,
22,48,24,25,26,47,33,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,27,23,14,20,16,17,18,19,50,21,
22,48,24,25,26,47,28,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,27,23,14,20,16,17,18,19,50,21,
22,48,24,25,26,47,28,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,27,23,14,20,16,17,18,19,50,21,
22,48,24,25,26,47,33,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,27,23,19,15,16,17,18,49,20,21,
22,48,24,25,26,47,28,29,35,31,32,33,34,65,46},
{2,3,4,5,36,7,8,9,10,41,27,23,19,15,16,17,18,49,20,21,
22,48,24,25,26,47,28,34,30,31,32,33,64,35,46},
{2,3,4,5,36,7,8,9,10,41,27,23,19,15,16,17,18,49,20,21,
22,48,24,25,26,47,33,29,30,31,32,63,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,16,47,18,19,20,26,
22,23,24,25,56,52,28,29,30,31,62,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,16,47,18,19,20,31,
22,23,24,25,56,27,28,29,30,61,52,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,16,47,18,19,20,31,
22,23,24,30,26,27,28,29,60,56,52,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,16,47,18,19,20,31,
22,23,29,25,26,27,28,59,30,56,52,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,16,47,18,19,20,31,
22,28,24,25,26,27,58,29,30,56,52,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,16,47,18,19,20,31,
27,23,24,25,26,57,28,29,30,56,52,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,16,47,18,19,25,21,
22,23,24,55,26,52,28,29,30,31,62,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,16,47,18,19,25,21,
22,23,24,55,31,27,28,29,30,61,52,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,16,47,18,19,30,21,
22,23,29,25,26,27,28,59,55,31,52,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,16,47,18,19,30,21,
22,28,24,25,26,27,58,29,55,31,52,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,16,47,18,19,30,21,
27,23,24,25,26,57,28,29,55,31,52,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,16,47,18,19,30,26,
22,23,24,25,56,27,28,29,55,31,52,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,16,47,18,24,20,21,
22,23,54,25,26,52,28,29,30,31,62,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,16,47,18,24,20,21,
22,23,54,25,31,27,28,29,30,61,52,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,16,47,18,24,20,21,
22,23,54,30,26,27,28,29,60,31,52,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,16,47,18,29,20,21,
22,28,24,25,26,27,58,54,30,31,52,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,16,47,18,29,20,21,
27,23,24,25,26,57,28,54,30,31,52,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,16,47,18,29,20,26,
22,23,24,25,56,27,28,54,30,31,52,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,16,47,18,29,25,21,
22,23,24,55,26,27,28,54,30,31,52,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,16,47,23,19,20,21,
22,53,24,25,26,52,28,29,30,31,62,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,16,47,23,19,20,21,
22,53,24,25,31,27,28,29,30,61,52,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,16,47,23,19,20,21,
22,53,24,30,26,27,28,29,60,31,52,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,16,47,23,19,20,21,
22,53,29,25,26,27,28,59,30,31,52,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,16,47,28,19,20,21,
27,23,24,25,26,57,53,29,30,31,52,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,16,47,28,19,20,26,
22,23,24,25,56,27,53,29,30,31,52,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,16,47,28,19,25,21,
22,23,24,55,26,27,53,29,30,31,52,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,16,47,28,24,20,21,
22,23,54,25,26,27,53,29,30,31,52,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,21,17,18,19,20,51,
47,23,24,25,31,27,28,29,30,61,57,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,21,17,18,19,20,51,
47,23,24,30,26,27,28,29,60,31,57,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,21,17,18,19,20,51,
47,23,29,25,26,27,28,59,30,31,57,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,21,17,18,19,20,51,
47,28,24,25,26,27,58,29,30,31,57,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,26,17,18,19,25,21,
22,23,24,55,51,47,28,29,30,31,62,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,26,17,18,24,20,21,
22,23,54,25,51,47,28,29,30,31,62,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,26,17,23,19,20,21,
22,53,24,25,51,47,28,29,30,31,62,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,26,22,18,19,20,21,
52,23,24,25,51,47,28,29,30,31,62,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,31,17,18,19,20,51,
22,23,24,30,26,27,28,29,60,56,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,31,17,18,19,20,51,
22,23,29,25,26,27,28,59,30,56,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,31,17,18,19,20,51,
22,28,24,25,26,27,58,29,30,56,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,31,17,18,19,20,51,
27,23,24,25,26,57,28,29,30,56,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,31,17,18,19,25,21,
22,23,24,55,51,27,28,29,30,61,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,31,17,18,19,30,21,
22,23,24,55,26,27,28,29,60,51,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,31,17,18,19,30,21,
22,23,29,25,26,27,28,59,55,51,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,31,17,18,19,30,21,
22,28,24,25,26,27,58,29,55,51,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,31,17,18,19,30,21,
27,23,24,25,26,57,28,29,55,51,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,31,17,18,19,30,26,
22,23,24,25,56,27,28,29,55,51,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,31,17,18,24,20,21,
22,23,54,25,51,27,28,29,30,61,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,31,17,18,24,20,21,
22,23,54,30,26,27,28,29,60,51,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,31,17,18,29,20,21,
22,28,24,25,26,27,58,54,30,51,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,31,17,18,29,20,21,
27,23,24,25,26,57,28,54,30,51,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,31,17,18,29,20,26,
22,23,24,25,56,27,28,54,30,51,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,31,17,18,29,25,21,
22,23,24,55,26,27,28,54,30,51,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,31,17,23,19,20,21,
22,53,24,25,51,27,28,29,30,61,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,31,17,23,19,20,21,
22,53,24,30,26,27,28,29,60,51,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,31,17,23,19,20,21,
22,53,29,25,26,27,28,59,30,51,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,31,17,28,19,20,21,
27,23,24,25,26,57,53,29,30,51,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,31,17,28,19,20,26,
22,23,24,25,56,27,53,29,30,51,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,31,17,28,19,25,21,
22,23,24,55,26,27,53,29,30,51,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,31,17,28,24,20,21,
22,23,54,25,26,27,53,29,30,51,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,31,22,18,19,20,21,
52,23,24,25,51,27,28,29,30,61,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,31,22,18,19,20,21,
52,23,24,30,26,27,28,29,60,51,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,31,22,18,19,20,21,
52,23,29,25,26,27,28,59,30,51,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,31,22,18,19,20,21,
52,28,24,25,26,27,58,29,30,51,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,31,27,18,19,20,26,
22,23,24,25,56,52,28,29,30,51,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,31,27,18,19,25,21,
22,23,24,55,26,52,28,29,30,51,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,31,27,18,24,20,21,
22,23,54,25,26,52,28,29,30,51,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,15,31,27,23,19,20,21,
22,53,24,25,26,52,28,29,30,51,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,20,16,17,18,19,50,21,
47,23,24,25,31,27,28,29,30,61,57,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,20,16,17,18,19,50,21,
47,23,24,30,26,27,28,29,60,31,57,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,20,16,17,18,19,50,21,
47,23,29,25,26,27,28,59,30,31,57,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,20,16,17,18,19,50,21,
47,28,24,25,26,27,58,29,30,31,57,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,20,16,17,18,19,50,26,
22,23,24,25,56,47,28,29,30,31,62,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,20,16,17,18,19,50,31,
22,23,24,30,26,27,28,29,60,56,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,20,16,17,18,19,50,31,
22,23,29,25,26,27,28,59,30,56,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,20,16,17,18,19,50,31,
22,28,24,25,26,27,58,29,30,56,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,20,16,17,18,19,50,31,
27,23,24,25,26,57,28,29,30,56,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,25,16,17,18,24,20,21,
22,23,54,50,26,47,28,29,30,31,62,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,25,16,17,18,24,20,21,
22,23,54,50,31,27,28,29,30,61,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,25,16,17,23,19,20,21,
22,53,24,50,26,47,28,29,30,31,62,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,25,16,17,23,19,20,21,
22,53,24,50,31,27,28,29,30,61,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,25,16,22,18,19,20,21,
52,23,24,50,26,47,28,29,30,31,62,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,25,16,22,18,19,20,21,
52,23,24,50,31,27,28,29,30,61,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,25,21,17,18,19,20,51,
22,23,24,50,26,47,28,29,30,31,62,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,25,21,17,18,19,20,51,
22,23,24,50,31,27,28,29,30,61,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,30,16,17,18,19,50,21,
22,23,29,25,26,27,28,59,55,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,30,16,17,18,19,50,21,
22,28,24,25,26,27,58,29,55,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,30,16,17,18,19,50,21,
27,23,24,25,26,57,28,29,55,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,30,16,17,18,19,50,26,
22,23,24,25,56,27,28,29,55,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,30,16,17,18,24,20,21,
22,23,54,50,26,27,28,29,60,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,30,16,17,18,29,20,21,
22,23,54,25,26,27,28,59,50,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,30,16,17,18,29,20,21,
22,28,24,25,26,27,58,54,50,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,30,16,17,18,29,20,21,
27,23,24,25,26,57,28,54,50,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,30,16,17,18,29,20,26,
22,23,24,25,56,27,28,54,50,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,30,16,17,18,29,25,21,
22,23,24,55,26,27,28,54,50,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,30,16,17,23,19,20,21,
22,53,24,50,26,27,28,29,60,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,30,16,17,23,19,20,21,
22,53,29,25,26,27,28,59,50,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,30,16,17,28,19,20,21,
27,23,24,25,26,57,53,29,50,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,30,16,17,28,19,20,26,
22,23,24,25,56,27,53,29,50,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,30,16,17,28,19,25,21,
22,23,24,55,26,27,53,29,50,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,30,16,17,28,24,20,21,
22,23,54,25,26,27,53,29,50,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,30,16,22,18,19,20,21,
52,23,24,50,26,27,28,29,60,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,30,16,22,18,19,20,21,
52,23,29,25,26,27,28,59,50,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,30,16,22,18,19,20,21,
52,28,24,25,26,27,58,29,50,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,30,16,27,18,19,20,26,
22,23,24,25,56,52,28,29,50,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,30,16,27,18,19,25,21,
22,23,24,55,26,52,28,29,50,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,30,16,27,18,24,20,21,
22,23,54,25,26,52,28,29,50,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,30,16,27,23,19,20,21,
22,53,24,25,26,52,28,29,50,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,30,21,17,18,19,20,51,
22,23,24,50,26,27,28,29,60,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,30,21,17,18,19,20,51,
22,23,29,25,26,27,28,59,50,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,30,21,17,18,19,20,51,
22,28,24,25,26,27,58,29,50,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,30,21,17,18,19,20,51,
27,23,24,25,26,57,28,29,50,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,30,26,17,18,19,25,21,
22,23,24,55,51,27,28,29,50,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,30,26,17,18,24,20,21,
22,23,54,25,51,27,28,29,50,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,30,26,17,23,19,20,21,
22,53,24,25,51,27,28,29,50,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,14,30,26,22,18,19,20,21,
52,23,24,25,51,27,28,29,50,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,19,15,16,17,18,49,20,21,
47,23,24,25,31,27,28,29,30,61,57,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,19,15,16,17,18,49,20,21,
47,23,24,30,26,27,28,29,60,31,57,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,19,15,16,17,18,49,20,21,
47,23,29,25,26,27,28,59,30,31,57,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,19,15,16,17,18,49,20,21,
47,28,24,25,26,27,58,29,30,31,57,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,19,15,16,17,18,49,20,26,
22,23,24,25,56,47,28,29,30,31,62,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,19,15,16,17,18,49,20,31,
22,23,24,30,26,27,28,29,60,56,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,19,15,16,17,18,49,20,31,
22,23,29,25,26,27,28,59,30,56,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,19,15,16,17,18,49,20,31,
22,28,24,25,26,27,58,29,30,56,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,19,15,16,17,18,49,20,31,
27,23,24,25,26,57,28,29,30,56,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,19,15,16,17,18,49,25,21,
22,23,24,55,26,47,28,29,30,31,62,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,19,15,16,17,18,49,25,21,
22,23,24,55,31,27,28,29,30,61,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,19,15,16,17,18,49,30,21,
22,23,29,25,26,27,28,59,55,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,19,15,16,17,18,49,30,21,
22,28,24,25,26,27,58,29,55,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,19,15,16,17,18,49,30,21,
27,23,24,25,26,57,28,29,55,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,19,15,16,17,18,49,30,26,
22,23,24,25,56,27,28,29,55,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,24,15,16,17,23,19,20,21,
22,53,49,25,26,47,28,29,30,31,62,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,24,15,16,17,23,19,20,21,
22,53,49,25,31,27,28,29,30,61,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,24,15,16,17,23,19,20,21,
22,53,49,30,26,27,28,29,60,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,24,15,16,22,18,19,20,21,
52,23,49,25,26,47,28,29,30,31,62,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,24,15,16,22,18,19,20,21,
52,23,49,25,31,27,28,29,30,61,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,24,15,16,22,18,19,20,21,
52,23,49,30,26,27,28,29,60,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,24,15,21,17,18,19,20,51,
22,23,49,25,26,47,28,29,30,31,62,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,24,15,21,17,18,19,20,51,
22,23,49,25,31,27,28,29,30,61,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,24,15,21,17,18,19,20,51,
22,23,49,30,26,27,28,29,60,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,24,20,16,17,18,19,50,21,
22,23,49,25,26,47,28,29,30,31,62,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,24,20,16,17,18,19,50,21,
22,23,49,25,31,27,28,29,30,61,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,24,20,16,17,18,19,50,21,
22,23,49,30,26,27,28,29,60,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,29,15,16,17,18,49,20,21,
22,28,24,25,26,27,58,54,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,29,15,16,17,18,49,20,21,
27,23,24,25,26,57,28,54,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,29,15,16,17,18,49,20,26,
22,23,24,25,56,27,28,54,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,29,15,16,17,18,49,25,21,
22,23,24,55,26,27,28,54,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,29,15,16,17,23,19,20,21,
22,53,49,25,26,27,28,59,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,29,15,16,17,28,19,20,21,
27,23,24,25,26,57,53,49,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,29,15,16,17,28,19,20,26,
22,23,24,25,56,27,53,49,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,29,15,16,17,28,19,25,21,
22,23,24,55,26,27,53,49,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,29,15,16,17,28,24,20,21,
22,23,54,25,26,27,53,49,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,29,15,16,22,18,19,20,21,
52,23,49,25,26,27,28,59,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,29,15,16,22,18,19,20,21,
52,28,24,25,26,27,58,49,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,29,15,16,27,18,19,20,26,
22,23,24,25,56,52,28,49,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,29,15,16,27,18,19,25,21,
22,23,24,55,26,52,28,49,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,29,15,16,27,18,24,20,21,
22,23,54,25,26,52,28,49,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,29,15,16,27,23,19,20,21,
22,53,24,25,26,52,28,49,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,29,15,21,17,18,19,20,51,
22,23,49,25,26,27,28,59,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,29,15,21,17,18,19,20,51,
22,28,24,25,26,27,58,49,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,29,15,21,17,18,19,20,51,
27,23,24,25,26,57,28,49,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,29,15,26,17,18,19,25,21,
22,23,24,55,51,27,28,49,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,29,15,26,17,18,24,20,21,
22,23,54,25,51,27,28,49,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,29,15,26,17,23,19,20,21,
22,53,24,25,51,27,28,49,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,29,15,26,22,18,19,20,21,
52,23,24,25,51,27,28,49,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,29,20,16,17,18,19,50,21,
22,23,49,25,26,27,28,59,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,29,20,16,17,18,19,50,21,
22,28,24,25,26,27,58,49,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,29,20,16,17,18,19,50,21,
27,23,24,25,26,57,28,49,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,29,20,16,17,18,19,50,26,
22,23,24,25,56,27,28,49,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,29,25,16,17,18,24,20,21,
22,23,54,50,26,27,28,49,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,29,25,16,17,23,19,20,21,
22,53,24,50,26,27,28,49,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,29,25,16,22,18,19,20,21,
52,23,24,50,26,27,28,49,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,13,29,25,21,17,18,19,20,51,
22,23,24,50,26,27,28,49,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,18,14,15,16,17,48,19,20,21,
47,23,24,25,31,27,28,29,30,61,57,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,18,14,15,16,17,48,19,20,21,
47,23,24,30,26,27,28,29,60,31,57,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,18,14,15,16,17,48,19,20,21,
47,23,29,25,26,27,28,59,30,31,57,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,18,14,15,16,17,48,19,20,21,
47,28,24,25,26,27,58,29,30,31,57,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,18,14,15,16,17,48,19,20,26,
22,23,24,25,56,47,28,29,30,31,62,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,18,14,15,16,17,48,19,20,31,
22,23,24,30,26,27,28,29,60,56,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,18,14,15,16,17,48,19,20,31,
22,23,29,25,26,27,28,59,30,56,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,18,14,15,16,17,48,19,20,31,
22,28,24,25,26,27,58,29,30,56,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,18,14,15,16,17,48,19,20,31,
27,23,24,25,26,57,28,29,30,56,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,18,14,15,16,17,48,19,25,21,
22,23,24,55,26,47,28,29,30,31,62,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,18,14,15,16,17,48,19,25,21,
22,23,24,55,31,27,28,29,30,61,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,18,14,15,16,17,48,19,30,21,
22,23,29,25,26,27,28,59,55,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,18,14,15,16,17,48,19,30,21,
22,28,24,25,26,27,58,29,55,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,18,14,15,16,17,48,19,30,21,
27,23,24,25,26,57,28,29,55,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,18,14,15,16,17,48,19,30,26,
22,23,24,25,56,27,28,29,55,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,18,14,15,16,17,48,24,20,21,
22,23,54,25,26,47,28,29,30,31,62,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,18,14,15,16,17,48,24,20,21,
22,23,54,25,31,27,28,29,30,61,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,18,14,15,16,17,48,24,20,21,
22,23,54,30,26,27,28,29,60,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,18,14,15,16,17,48,29,20,21,
22,28,24,25,26,27,58,54,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,18,14,15,16,17,48,29,20,21,
27,23,24,25,26,57,28,54,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,18,14,15,16,17,48,29,20,26,
22,23,24,25,56,27,28,54,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,18,14,15,16,17,48,29,25,21,
22,23,24,55,26,27,28,54,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,23,14,15,16,22,18,19,20,21,
52,48,24,25,26,47,28,29,30,31,62,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,23,14,15,16,22,18,19,20,21,
52,48,24,25,31,27,28,29,30,61,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,23,14,15,16,22,18,19,20,21,
52,48,24,30,26,27,28,29,60,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,23,14,15,16,22,18,19,20,21,
52,48,29,25,26,27,28,59,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,23,14,15,21,17,18,19,20,51,
22,48,24,25,26,47,28,29,30,31,62,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,23,14,15,21,17,18,19,20,51,
22,48,24,25,31,27,28,29,30,61,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,23,14,15,21,17,18,19,20,51,
22,48,24,30,26,27,28,29,60,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,23,14,15,21,17,18,19,20,51,
22,48,29,25,26,27,28,59,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,23,14,20,16,17,18,19,50,21,
22,48,24,25,26,47,28,29,30,31,62,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,23,14,20,16,17,18,19,50,21,
22,48,24,25,31,27,28,29,30,61,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,23,14,20,16,17,18,19,50,21,
22,48,24,30,26,27,28,29,60,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,23,14,20,16,17,18,19,50,21,
22,48,29,25,26,27,28,59,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,23,19,15,16,17,18,49,20,21,
22,48,24,25,26,47,28,29,30,31,62,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,23,19,15,16,17,18,49,20,21,
22,48,24,25,31,27,28,29,30,61,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,23,19,15,16,17,18,49,20,21,
22,48,24,30,26,27,28,29,60,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,23,19,15,16,17,18,49,20,21,
22,48,29,25,26,27,28,59,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,28,14,15,16,17,48,19,20,21,
27,23,24,25,26,57,53,29,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,28,14,15,16,17,48,19,20,26,
22,23,24,25,56,27,53,29,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,28,14,15,16,17,48,19,25,21,
22,23,24,55,26,27,53,29,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,28,14,15,16,17,48,24,20,21,
22,23,54,25,26,27,53,29,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,28,14,15,16,22,18,19,20,21,
52,48,24,25,26,27,58,29,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,28,14,15,16,27,18,19,20,26,
22,23,24,25,56,52,48,29,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,28,14,15,16,27,18,19,25,21,
22,23,24,55,26,52,48,29,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,28,14,15,16,27,18,24,20,21,
22,23,54,25,26,52,48,29,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,28,14,15,16,27,23,19,20,21,
22,53,24,25,26,52,48,29,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,28,14,15,21,17,18,19,20,51,
22,48,24,25,26,27,58,29,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,28,14,15,21,17,18,19,20,51,
27,23,24,25,26,57,48,29,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,28,14,15,26,17,18,19,25,21,
22,23,24,55,51,27,48,29,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,28,14,15,26,17,18,24,20,21,
22,23,54,25,51,27,48,29,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,28,14,15,26,17,23,19,20,21,
22,53,24,25,51,27,48,29,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,28,14,15,26,22,18,19,20,21,
52,23,24,25,51,27,48,29,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,28,14,20,16,17,18,19,50,21,
22,48,24,25,26,27,58,29,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,28,14,20,16,17,18,19,50,21,
27,23,24,25,26,57,48,29,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,28,14,20,16,17,18,19,50,26,
22,23,24,25,56,27,48,29,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,28,14,25,16,17,18,24,20,21,
22,23,54,50,26,27,48,29,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,28,14,25,16,17,23,19,20,21,
22,53,24,50,26,27,48,29,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,28,14,25,16,22,18,19,20,21,
52,23,24,50,26,27,48,29,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,28,14,25,21,17,18,19,20,51,
22,23,24,50,26,27,48,29,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,28,19,15,16,17,18,49,20,21,
22,48,24,25,26,27,58,29,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,28,19,15,16,17,18,49,20,21,
27,23,24,25,26,57,48,29,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,28,19,15,16,17,18,49,20,26,
22,23,24,25,56,27,48,29,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,28,19,15,16,17,18,49,25,21,
22,23,24,55,26,27,48,29,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,28,24,15,16,17,23,19,20,21,
22,53,49,25,26,27,48,29,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,28,24,15,16,22,18,19,20,21,
52,23,49,25,26,27,48,29,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,28,24,15,21,17,18,19,20,51,
22,23,49,25,26,27,48,29,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,10,41,32,28,24,20,16,17,18,19,50,21,
22,23,49,25,26,27,48,29,30,31,47,33,34,35,46},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,20,51,
22,23,24,35,26,27,28,34,30,31,32,33,64,60,56},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,20,51,
22,23,24,35,26,27,33,29,30,31,32,63,34,60,56},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,20,51,
22,23,24,35,26,32,28,29,30,31,62,33,34,60,56},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,20,51,
22,23,24,35,31,27,28,29,30,61,32,33,34,60,56},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,20,51,
22,23,29,25,26,27,28,59,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,20,51,
22,23,34,25,26,27,33,29,30,31,32,63,59,35,56},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,20,51,
22,23,34,25,26,32,28,29,30,31,62,33,59,35,56},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,20,51,
22,23,34,25,31,27,28,29,30,61,32,33,59,35,56},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,20,51,
22,23,34,30,26,27,28,29,60,31,32,33,59,35,56},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,20,51,
22,28,24,25,26,27,58,29,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,20,51,
22,28,24,25,26,27,58,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,20,51,
22,33,24,25,26,32,28,29,30,31,62,58,34,35,56},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,20,51,
22,33,24,25,31,27,28,29,30,61,32,58,34,35,56},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,20,51,
22,33,24,30,26,27,28,29,60,31,32,58,34,35,56},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,20,51,
22,33,29,25,26,27,28,59,30,31,32,58,34,35,56},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,20,51,
27,23,24,25,26,57,28,29,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,20,51,
27,23,24,25,26,57,28,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,20,51,
27,23,24,25,26,57,33,29,30,31,32,63,34,35,56},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,20,51,
32,23,24,25,31,27,28,29,30,61,57,33,34,35,56},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,20,51,
32,23,24,30,26,27,28,29,60,31,57,33,34,35,56},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,20,51,
32,23,29,25,26,27,28,59,30,31,57,33,34,35,56},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,20,51,
32,28,24,25,26,27,58,29,30,31,57,33,34,35,56},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,25,21,
22,23,24,55,51,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,25,21,
22,23,24,55,51,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,25,21,
22,23,24,55,51,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,25,21,
22,23,24,55,51,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,35,21,
22,23,24,55,26,27,28,34,30,31,32,33,64,60,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,35,21,
22,23,24,55,26,27,33,29,30,31,32,63,34,60,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,35,21,
22,23,24,55,26,32,28,29,30,31,62,33,34,60,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,35,21,
22,23,24,55,31,27,28,29,30,61,32,33,34,60,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,35,21,
22,23,29,25,26,27,28,59,55,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,35,21,
22,23,34,25,26,27,33,29,30,31,32,63,59,55,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,35,21,
22,23,34,25,26,32,28,29,30,31,62,33,59,55,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,35,21,
22,23,34,25,31,27,28,29,30,61,32,33,59,55,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,35,21,
22,23,34,30,26,27,28,29,60,31,32,33,59,55,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,35,21,
22,28,24,25,26,27,58,29,55,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,35,21,
22,28,24,25,26,27,58,34,30,31,32,33,64,55,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,35,21,
22,33,24,25,26,32,28,29,30,31,62,58,34,55,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,35,21,
22,33,24,25,31,27,28,29,30,61,32,58,34,55,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,35,21,
22,33,24,30,26,27,28,29,60,31,32,58,34,55,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,35,21,
22,33,29,25,26,27,28,59,30,31,32,58,34,55,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,35,21,
27,23,24,25,26,57,28,29,55,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,35,21,
27,23,24,25,26,57,28,34,30,31,32,33,64,55,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,35,21,
27,23,24,25,26,57,33,29,30,31,32,63,34,55,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,35,21,
32,23,24,25,31,27,28,29,30,61,57,33,34,55,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,35,21,
32,23,24,30,26,27,28,29,60,31,57,33,34,55,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,35,21,
32,23,29,25,26,27,28,59,30,31,57,33,34,55,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,35,21,
32,28,24,25,26,27,58,29,30,31,57,33,34,55,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,35,26,
22,23,24,25,56,27,28,29,55,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,35,26,
22,23,24,25,56,27,28,34,30,31,32,33,64,55,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,35,26,
22,23,24,25,56,27,33,29,30,31,32,63,34,55,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,35,26,
22,23,24,25,56,32,28,29,30,31,62,33,34,55,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,35,31,
22,23,24,30,26,27,28,29,60,56,32,33,34,55,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,35,31,
22,23,29,25,26,27,28,59,30,56,32,33,34,55,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,35,31,
22,28,24,25,26,27,58,29,30,56,32,33,34,55,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,19,35,31,
27,23,24,25,26,57,28,29,30,56,32,33,34,55,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,24,20,21,
22,23,54,25,51,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,24,20,21,
22,23,54,25,51,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,24,20,21,
22,23,54,25,51,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,24,20,21,
22,23,54,25,51,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,24,20,21,
22,23,54,35,26,27,28,34,30,31,32,33,64,60,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,24,20,21,
22,23,54,35,26,27,33,29,30,31,32,63,34,60,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,24,20,21,
22,23,54,35,26,32,28,29,30,31,62,33,34,60,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,24,20,21,
22,23,54,35,31,27,28,29,30,61,32,33,34,60,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,29,20,21,
22,28,24,25,26,27,58,54,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,29,20,21,
27,23,24,25,26,57,28,54,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,29,20,26,
22,23,24,25,56,27,28,54,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,29,25,21,
22,23,24,55,26,27,28,54,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,34,20,21,
22,23,54,25,26,27,33,29,30,31,32,63,59,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,34,20,21,
22,23,54,25,26,32,28,29,30,31,62,33,59,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,34,20,21,
22,23,54,25,31,27,28,29,30,61,32,33,59,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,34,20,21,
22,23,54,30,26,27,28,29,60,31,32,33,59,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,34,20,21,
22,28,24,25,26,27,58,54,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,34,20,21,
22,33,24,25,26,32,28,29,30,31,62,58,54,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,34,20,21,
22,33,24,25,31,27,28,29,30,61,32,58,54,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,34,20,21,
22,33,24,30,26,27,28,29,60,31,32,58,54,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,34,20,21,
22,33,29,25,26,27,28,59,30,31,32,58,54,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,34,20,21,
27,23,24,25,26,57,28,54,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,34,20,21,
27,23,24,25,26,57,33,29,30,31,32,63,54,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,34,20,21,
32,23,24,25,31,27,28,29,30,61,57,33,54,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,34,20,21,
32,23,24,30,26,27,28,29,60,31,57,33,54,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,34,20,21,
32,23,29,25,26,27,28,59,30,31,57,33,54,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,34,20,21,
32,28,24,25,26,27,58,29,30,31,57,33,54,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,34,20,26,
22,23,24,25,56,27,28,54,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,34,20,26,
22,23,24,25,56,27,33,29,30,31,32,63,54,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,34,20,26,
22,23,24,25,56,32,28,29,30,31,62,33,54,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,34,20,31,
22,23,24,30,26,27,28,29,60,56,32,33,54,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,34,20,31,
22,23,29,25,26,27,28,59,30,56,32,33,54,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,34,20,31,
22,28,24,25,26,27,58,29,30,56,32,33,54,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,34,20,31,
27,23,24,25,26,57,28,29,30,56,32,33,54,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,34,25,21,
22,23,24,55,26,27,28,54,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,34,25,21,
22,23,24,55,26,27,33,29,30,31,32,63,54,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,34,25,21,
22,23,24,55,26,32,28,29,30,31,62,33,54,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,34,25,21,
22,23,24,55,31,27,28,29,30,61,32,33,54,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,34,30,21,
22,23,29,25,26,27,28,59,55,31,32,33,54,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,34,30,21,
22,28,24,25,26,27,58,29,55,31,32,33,54,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,34,30,21,
27,23,24,25,26,57,28,29,55,31,32,33,54,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,18,34,30,26,
22,23,24,25,56,27,28,29,55,31,32,33,54,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,23,19,20,21,
22,53,24,25,51,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,23,19,20,21,
22,53,24,25,51,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,23,19,20,21,
22,53,24,25,51,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,23,19,20,21,
22,53,24,25,51,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,23,19,20,21,
22,53,24,35,26,27,28,34,30,31,32,33,64,60,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,23,19,20,21,
22,53,24,35,26,27,33,29,30,31,32,63,34,60,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,23,19,20,21,
22,53,24,35,26,32,28,29,30,31,62,33,34,60,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,23,19,20,21,
22,53,24,35,31,27,28,29,30,61,32,33,34,60,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,23,19,20,21,
22,53,29,25,26,27,28,59,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,23,19,20,21,
22,53,34,25,26,27,33,29,30,31,32,63,59,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,23,19,20,21,
22,53,34,25,26,32,28,29,30,31,62,33,59,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,23,19,20,21,
22,53,34,25,31,27,28,29,30,61,32,33,59,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,23,19,20,21,
22,53,34,30,26,27,28,29,60,31,32,33,59,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,28,19,20,21,
27,23,24,25,26,57,53,29,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,28,19,20,21,
27,23,24,25,26,57,53,34,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,28,19,20,26,
22,23,24,25,56,27,53,29,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,28,19,20,26,
22,23,24,25,56,27,53,34,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,28,19,25,21,
22,23,24,55,26,27,53,29,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,28,19,25,21,
22,23,24,55,26,27,53,34,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,28,24,20,21,
22,23,54,25,26,27,53,29,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,28,24,20,21,
22,23,54,25,26,27,53,34,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,33,19,20,21,
22,53,24,25,31,27,28,29,30,61,32,58,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,33,19,20,21,
22,53,24,30,26,27,28,29,60,31,32,58,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,33,19,20,21,
22,53,29,25,26,27,28,59,30,31,32,58,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,33,19,20,21,
27,23,24,25,26,57,53,29,30,31,32,63,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,33,19,20,21,
32,23,24,25,31,27,28,29,30,61,57,53,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,33,19,20,21,
32,23,24,30,26,27,28,29,60,31,57,53,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,33,19,20,21,
32,23,29,25,26,27,28,59,30,31,57,53,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,33,19,20,21,
32,28,24,25,26,27,58,29,30,31,57,53,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,33,19,20,26,
22,23,24,25,56,27,53,29,30,31,32,63,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,33,19,20,26,
22,23,24,25,56,32,28,29,30,31,62,53,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,33,19,20,31,
22,23,24,30,26,27,28,29,60,56,32,53,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,33,19,20,31,
22,23,29,25,26,27,28,59,30,56,32,53,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,33,19,20,31,
22,28,24,25,26,27,58,29,30,56,32,53,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,33,19,20,31,
27,23,24,25,26,57,28,29,30,56,32,53,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,33,19,25,21,
22,23,24,55,26,27,53,29,30,31,32,63,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,33,19,25,21,
22,23,24,55,26,32,28,29,30,31,62,53,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,33,19,25,21,
22,23,24,55,31,27,28,29,30,61,32,53,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,33,19,30,21,
22,23,29,25,26,27,28,59,55,31,32,53,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,33,19,30,21,
22,28,24,25,26,27,58,29,55,31,32,53,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,33,19,30,21,
27,23,24,25,26,57,28,29,55,31,32,53,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,33,19,30,26,
22,23,24,25,56,27,28,29,55,31,32,53,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,33,24,20,21,
22,23,54,25,26,27,53,29,30,31,32,63,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,33,24,20,21,
22,23,54,25,26,32,28,29,30,31,62,53,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,33,24,20,21,
22,23,54,25,31,27,28,29,30,61,32,53,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,33,24,20,21,
22,23,54,30,26,27,28,29,60,31,32,53,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,33,29,20,21,
22,28,24,25,26,27,58,54,30,31,32,53,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,33,29,20,21,
27,23,24,25,26,57,28,54,30,31,32,53,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,33,29,20,26,
22,23,24,25,56,27,28,54,30,31,32,53,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,17,33,29,25,21,
22,23,24,55,26,27,28,54,30,31,32,53,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,22,18,19,20,21,
52,23,24,25,51,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,22,18,19,20,21,
52,23,24,25,51,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,22,18,19,20,21,
52,23,24,25,51,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,22,18,19,20,21,
52,23,24,25,51,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,22,18,19,20,21,
52,23,24,35,26,27,28,34,30,31,32,33,64,60,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,22,18,19,20,21,
52,23,24,35,26,27,33,29,30,31,32,63,34,60,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,22,18,19,20,21,
52,23,24,35,26,32,28,29,30,31,62,33,34,60,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,22,18,19,20,21,
52,23,24,35,31,27,28,29,30,61,32,33,34,60,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,22,18,19,20,21,
52,23,29,25,26,27,28,59,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,22,18,19,20,21,
52,23,34,25,26,27,33,29,30,31,32,63,59,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,22,18,19,20,21,
52,23,34,25,26,32,28,29,30,31,62,33,59,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,22,18,19,20,21,
52,23,34,25,31,27,28,29,30,61,32,33,59,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,22,18,19,20,21,
52,23,34,30,26,27,28,29,60,31,32,33,59,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,22,18,19,20,21,
52,28,24,25,26,27,58,29,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,22,18,19,20,21,
52,28,24,25,26,27,58,34,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,22,18,19,20,21,
52,33,24,25,26,32,28,29,30,31,62,58,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,22,18,19,20,21,
52,33,24,25,31,27,28,29,30,61,32,58,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,22,18,19,20,21,
52,33,24,30,26,27,28,29,60,31,32,58,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,22,18,19,20,21,
52,33,29,25,26,27,28,59,30,31,32,58,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,27,18,19,20,26,
22,23,24,25,56,52,28,29,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,27,18,19,20,26,
22,23,24,25,56,52,28,34,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,27,18,19,20,26,
22,23,24,25,56,52,33,29,30,31,32,63,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,27,18,19,25,21,
22,23,24,55,26,52,28,29,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,27,18,19,25,21,
22,23,24,55,26,52,28,34,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,27,18,19,25,21,
22,23,24,55,26,52,33,29,30,31,32,63,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,27,18,24,20,21,
22,23,54,25,26,52,28,29,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,27,18,24,20,21,
22,23,54,25,26,52,28,34,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,27,18,24,20,21,
22,23,54,25,26,52,33,29,30,31,32,63,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,27,23,19,20,21,
22,53,24,25,26,52,28,29,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,27,23,19,20,21,
22,53,24,25,26,52,28,34,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,27,23,19,20,21,
22,53,24,25,26,52,33,29,30,31,32,63,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,32,18,19,20,21,
52,23,24,30,26,27,28,29,60,31,57,33,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,32,18,19,20,21,
52,23,29,25,26,27,28,59,30,31,57,33,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,32,18,19,20,21,
52,28,24,25,26,27,58,29,30,31,57,33,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,32,18,19,20,26,
22,23,24,25,56,52,28,29,30,31,62,33,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,32,18,19,20,31,
22,23,24,30,26,27,28,29,60,56,52,33,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,32,18,19,20,31,
22,23,29,25,26,27,28,59,30,56,52,33,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,32,18,19,20,31,
22,28,24,25,26,27,58,29,30,56,52,33,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,32,18,19,20,31,
27,23,24,25,26,57,28,29,30,56,52,33,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,32,18,19,25,21,
22,23,24,55,26,52,28,29,30,31,62,33,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,32,18,19,25,21,
22,23,24,55,31,27,28,29,30,61,52,33,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,32,18,19,30,21,
22,23,29,25,26,27,28,59,55,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,32,18,19,30,21,
22,28,24,25,26,27,58,29,55,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,32,18,19,30,21,
27,23,24,25,26,57,28,29,55,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,32,18,19,30,26,
22,23,24,25,56,27,28,29,55,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,32,18,24,20,21,
22,23,54,25,26,52,28,29,30,31,62,33,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,32,18,24,20,21,
22,23,54,25,31,27,28,29,30,61,52,33,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,32,18,24,20,21,
22,23,54,30,26,27,28,29,60,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,32,18,29,20,21,
22,28,24,25,26,27,58,54,30,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,32,18,29,20,21,
27,23,24,25,26,57,28,54,30,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,32,18,29,20,26,
22,23,24,25,56,27,28,54,30,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,32,18,29,25,21,
22,23,24,55,26,27,28,54,30,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,32,23,19,20,21,
22,53,24,25,26,52,28,29,30,31,62,33,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,32,23,19,20,21,
22,53,24,25,31,27,28,29,30,61,52,33,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,32,23,19,20,21,
22,53,24,30,26,27,28,29,60,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,32,23,19,20,21,
22,53,29,25,26,27,28,59,30,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,32,28,19,20,21,
27,23,24,25,26,57,53,29,30,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,32,28,19,20,26,
22,23,24,25,56,27,53,29,30,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,32,28,19,25,21,
22,23,24,55,26,27,53,29,30,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,15,11,12,13,14,45,41,32,28,24,20,21,
22,23,54,25,26,27,53,29,30,31,52,33,34,35,51},
{2,3,4,5,36,7,8,9,20,11,12,13,19,15,16,17,18,49,45,41,
22,23,24,25,56,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,20,11,12,13,19,15,16,17,18,49,45,41,
22,23,24,25,56,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,20,11,12,13,19,15,16,17,18,49,45,41,
22,23,24,25,56,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,20,11,12,13,19,15,16,17,18,49,45,41,
22,23,24,35,26,27,28,34,30,31,32,33,64,60,56},
{2,3,4,5,36,7,8,9,20,11,12,13,19,15,16,17,18,49,45,41,
22,23,24,35,26,27,33,29,30,31,32,63,34,60,56},
{2,3,4,5,36,7,8,9,20,11,12,13,19,15,16,17,18,49,45,41,
22,23,24,35,26,32,28,29,30,31,62,33,34,60,56},
{2,3,4,5,36,7,8,9,20,11,12,13,19,15,16,17,18,49,45,41,
22,23,24,35,31,27,28,29,30,61,32,33,34,60,56},
{2,3,4,5,36,7,8,9,20,11,12,13,19,15,16,17,18,49,45,41,
22,23,29,25,26,27,28,59,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,20,11,12,13,19,15,16,17,18,49,45,41,
22,23,34,25,26,27,33,29,30,31,32,63,59,35,56},
{2,3,4,5,36,7,8,9,20,11,12,13,19,15,16,17,18,49,45,41,
22,23,34,25,26,32,28,29,30,31,62,33,59,35,56},
{2,3,4,5,36,7,8,9,20,11,12,13,19,15,16,17,18,49,45,41,
22,23,34,25,31,27,28,29,30,61,32,33,59,35,56},
{2,3,4,5,36,7,8,9,20,11,12,13,19,15,16,17,18,49,45,41,
22,23,34,30,26,27,28,29,60,31,32,33,59,35,56},
{2,3,4,5,36,7,8,9,20,11,12,13,19,15,16,17,18,49,45,41,
22,28,24,25,26,27,58,29,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,20,11,12,13,19,15,16,17,18,49,45,41,
22,28,24,25,26,27,58,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,9,20,11,12,13,19,15,16,17,18,49,45,41,
22,33,24,25,26,32,28,29,30,31,62,58,34,35,56},
{2,3,4,5,36,7,8,9,20,11,12,13,19,15,16,17,18,49,45,41,
22,33,24,25,31,27,28,29,30,61,32,58,34,35,56},
{2,3,4,5,36,7,8,9,20,11,12,13,19,15,16,17,18,49,45,41,
22,33,24,30,26,27,28,29,60,31,32,58,34,35,56},
{2,3,4,5,36,7,8,9,20,11,12,13,19,15,16,17,18,49,45,41,
22,33,29,25,26,27,28,59,30,31,32,58,34,35,56},
{2,3,4,5,36,7,8,9,20,11,12,13,19,15,16,17,18,49,45,41,
27,23,24,25,26,57,28,29,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,20,11,12,13,19,15,16,17,18,49,45,41,
27,23,24,25,26,57,28,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,9,20,11,12,13,19,15,16,17,18,49,45,41,
27,23,24,25,26,57,33,29,30,31,32,63,34,35,56},
{2,3,4,5,36,7,8,9,20,11,12,13,19,15,16,17,18,49,45,41,
32,23,24,25,31,27,28,29,30,61,57,33,34,35,56},
{2,3,4,5,36,7,8,9,20,11,12,13,19,15,16,17,18,49,45,41,
32,23,24,30,26,27,28,29,60,31,57,33,34,35,56},
{2,3,4,5,36,7,8,9,20,11,12,13,19,15,16,17,18,49,45,41,
32,23,29,25,26,27,28,59,30,31,57,33,34,35,56},
{2,3,4,5,36,7,8,9,20,11,12,13,19,15,16,17,18,49,45,41,
32,28,24,25,26,27,58,29,30,31,57,33,34,35,56},
{2,3,4,5,36,7,8,9,20,11,12,18,14,15,16,17,48,19,45,41,
22,23,24,25,56,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,20,11,12,18,14,15,16,17,48,19,45,41,
22,23,24,25,56,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,20,11,12,18,14,15,16,17,48,19,45,41,
22,23,24,25,56,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,20,11,12,18,14,15,16,17,48,19,45,41,
22,23,24,35,26,27,28,34,30,31,32,33,64,60,56},
{2,3,4,5,36,7,8,9,20,11,12,18,14,15,16,17,48,19,45,41,
22,23,24,35,26,27,33,29,30,31,32,63,34,60,56},
{2,3,4,5,36,7,8,9,20,11,12,18,14,15,16,17,48,19,45,41,
22,23,24,35,26,32,28,29,30,31,62,33,34,60,56},
{2,3,4,5,36,7,8,9,20,11,12,18,14,15,16,17,48,19,45,41,
22,23,24,35,31,27,28,29,30,61,32,33,34,60,56},
{2,3,4,5,36,7,8,9,20,11,12,18,14,15,16,17,48,19,45,41,
22,23,29,25,26,27,28,59,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,20,11,12,18,14,15,16,17,48,19,45,41,
22,23,34,25,26,27,33,29,30,31,32,63,59,35,56},
{2,3,4,5,36,7,8,9,20,11,12,18,14,15,16,17,48,19,45,41,
22,23,34,25,26,32,28,29,30,31,62,33,59,35,56},
{2,3,4,5,36,7,8,9,20,11,12,18,14,15,16,17,48,19,45,41,
22,23,34,25,31,27,28,29,30,61,32,33,59,35,56},
{2,3,4,5,36,7,8,9,20,11,12,18,14,15,16,17,48,19,45,41,
22,23,34,30,26,27,28,29,60,31,32,33,59,35,56},
{2,3,4,5,36,7,8,9,20,11,12,18,14,15,16,17,48,19,45,41,
22,28,24,25,26,27,58,29,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,20,11,12,18,14,15,16,17,48,19,45,41,
22,28,24,25,26,27,58,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,9,20,11,12,18,14,15,16,17,48,19,45,41,
22,33,24,25,26,32,28,29,30,31,62,58,34,35,56},
{2,3,4,5,36,7,8,9,20,11,12,18,14,15,16,17,48,19,45,41,
22,33,24,25,31,27,28,29,30,61,32,58,34,35,56},
{2,3,4,5,36,7,8,9,20,11,12,18,14,15,16,17,48,19,45,41,
22,33,24,30,26,27,28,29,60,31,32,58,34,35,56},
{2,3,4,5,36,7,8,9,20,11,12,18,14,15,16,17,48,19,45,41,
22,33,29,25,26,27,28,59,30,31,32,58,34,35,56},
{2,3,4,5,36,7,8,9,20,11,12,18,14,15,16,17,48,19,45,41,
27,23,24,25,26,57,28,29,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,20,11,12,18,14,15,16,17,48,19,45,41,
27,23,24,25,26,57,28,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,9,20,11,12,18,14,15,16,17,48,19,45,41,
27,23,24,25,26,57,33,29,30,31,32,63,34,35,56},
{2,3,4,5,36,7,8,9,20,11,12,18,14,15,16,17,48,19,45,41,
32,23,24,25,31,27,28,29,30,61,57,33,34,35,56},
{2,3,4,5,36,7,8,9,20,11,12,18,14,15,16,17,48,19,45,41,
32,23,24,30,26,27,28,29,60,31,57,33,34,35,56},
{2,3,4,5,36,7,8,9,20,11,12,18,14,15,16,17,48,19,45,41,
32,23,29,25,26,27,28,59,30,31,57,33,34,35,56},
{2,3,4,5,36,7,8,9,20,11,12,18,14,15,16,17,48,19,45,41,
32,28,24,25,26,27,58,29,30,31,57,33,34,35,56},
{2,3,4,5,36,7,8,9,20,11,17,13,14,15,16,47,18,19,45,41,
22,23,24,25,56,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,20,11,17,13,14,15,16,47,18,19,45,41,
22,23,24,25,56,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,20,11,17,13,14,15,16,47,18,19,45,41,
22,23,24,25,56,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,20,11,17,13,14,15,16,47,18,19,45,41,
22,23,24,35,26,27,28,34,30,31,32,33,64,60,56},
{2,3,4,5,36,7,8,9,20,11,17,13,14,15,16,47,18,19,45,41,
22,23,24,35,26,27,33,29,30,31,32,63,34,60,56},
{2,3,4,5,36,7,8,9,20,11,17,13,14,15,16,47,18,19,45,41,
22,23,24,35,26,32,28,29,30,31,62,33,34,60,56},
{2,3,4,5,36,7,8,9,20,11,17,13,14,15,16,47,18,19,45,41,
22,23,24,35,31,27,28,29,30,61,32,33,34,60,56},
{2,3,4,5,36,7,8,9,20,11,17,13,14,15,16,47,18,19,45,41,
22,23,29,25,26,27,28,59,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,20,11,17,13,14,15,16,47,18,19,45,41,
22,23,34,25,26,27,33,29,30,31,32,63,59,35,56},
{2,3,4,5,36,7,8,9,20,11,17,13,14,15,16,47,18,19,45,41,
22,23,34,25,26,32,28,29,30,31,62,33,59,35,56},
{2,3,4,5,36,7,8,9,20,11,17,13,14,15,16,47,18,19,45,41,
22,23,34,25,31,27,28,29,30,61,32,33,59,35,56},
{2,3,4,5,36,7,8,9,20,11,17,13,14,15,16,47,18,19,45,41,
22,23,34,30,26,27,28,29,60,31,32,33,59,35,56},
{2,3,4,5,36,7,8,9,20,11,17,13,14,15,16,47,18,19,45,41,
22,28,24,25,26,27,58,29,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,20,11,17,13,14,15,16,47,18,19,45,41,
22,28,24,25,26,27,58,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,9,20,11,17,13,14,15,16,47,18,19,45,41,
22,33,24,25,26,32,28,29,30,31,62,58,34,35,56},
{2,3,4,5,36,7,8,9,20,11,17,13,14,15,16,47,18,19,45,41,
22,33,24,25,31,27,28,29,30,61,32,58,34,35,56},
{2,3,4,5,36,7,8,9,20,11,17,13,14,15,16,47,18,19,45,41,
22,33,24,30,26,27,28,29,60,31,32,58,34,35,56},
{2,3,4,5,36,7,8,9,20,11,17,13,14,15,16,47,18,19,45,41,
22,33,29,25,26,27,28,59,30,31,32,58,34,35,56},
{2,3,4,5,36,7,8,9,20,11,17,13,14,15,16,47,18,19,45,41,
27,23,24,25,26,57,28,29,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,20,11,17,13,14,15,16,47,18,19,45,41,
27,23,24,25,26,57,28,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,9,20,11,17,13,14,15,16,47,18,19,45,41,
27,23,24,25,26,57,33,29,30,31,32,63,34,35,56},
{2,3,4,5,36,7,8,9,20,11,17,13,14,15,16,47,18,19,45,41,
32,23,24,25,31,27,28,29,30,61,57,33,34,35,56},
{2,3,4,5,36,7,8,9,20,11,17,13,14,15,16,47,18,19,45,41,
32,23,24,30,26,27,28,29,60,31,57,33,34,35,56},
{2,3,4,5,36,7,8,9,20,11,17,13,14,15,16,47,18,19,45,41,
32,23,29,25,26,27,28,59,30,31,57,33,34,35,56},
{2,3,4,5,36,7,8,9,20,11,17,13,14,15,16,47,18,19,45,41,
32,28,24,25,26,27,58,29,30,31,57,33,34,35,56},
{2,3,4,5,36,7,8,9,20,16,12,13,14,15,46,17,18,19,45,41,
22,23,24,25,56,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,20,16,12,13,14,15,46,17,18,19,45,41,
22,23,24,25,56,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,20,16,12,13,14,15,46,17,18,19,45,41,
22,23,24,25,56,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,20,16,12,13,14,15,46,17,18,19,45,41,
22,23,24,35,26,27,28,34,30,31,32,33,64,60,56},
{2,3,4,5,36,7,8,9,20,16,12,13,14,15,46,17,18,19,45,41,
22,23,24,35,26,27,33,29,30,31,32,63,34,60,56},
{2,3,4,5,36,7,8,9,20,16,12,13,14,15,46,17,18,19,45,41,
22,23,24,35,26,32,28,29,30,31,62,33,34,60,56},
{2,3,4,5,36,7,8,9,20,16,12,13,14,15,46,17,18,19,45,41,
22,23,24,35,31,27,28,29,30,61,32,33,34,60,56},
{2,3,4,5,36,7,8,9,20,16,12,13,14,15,46,17,18,19,45,41,
22,23,29,25,26,27,28,59,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,20,16,12,13,14,15,46,17,18,19,45,41,
22,23,34,25,26,27,33,29,30,31,32,63,59,35,56},
{2,3,4,5,36,7,8,9,20,16,12,13,14,15,46,17,18,19,45,41,
22,23,34,25,26,32,28,29,30,31,62,33,59,35,56},
{2,3,4,5,36,7,8,9,20,16,12,13,14,15,46,17,18,19,45,41,
22,23,34,25,31,27,28,29,30,61,32,33,59,35,56},
{2,3,4,5,36,7,8,9,20,16,12,13,14,15,46,17,18,19,45,41,
22,23,34,30,26,27,28,29,60,31,32,33,59,35,56},
{2,3,4,5,36,7,8,9,20,16,12,13,14,15,46,17,18,19,45,41,
22,28,24,25,26,27,58,29,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,20,16,12,13,14,15,46,17,18,19,45,41,
22,28,24,25,26,27,58,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,9,20,16,12,13,14,15,46,17,18,19,45,41,
22,33,24,25,26,32,28,29,30,31,62,58,34,35,56},
{2,3,4,5,36,7,8,9,20,16,12,13,14,15,46,17,18,19,45,41,
22,33,24,25,31,27,28,29,30,61,32,58,34,35,56},
{2,3,4,5,36,7,8,9,20,16,12,13,14,15,46,17,18,19,45,41,
22,33,24,30,26,27,28,29,60,31,32,58,34,35,56},
{2,3,4,5,36,7,8,9,20,16,12,13,14,15,46,17,18,19,45,41,
22,33,29,25,26,27,28,59,30,31,32,58,34,35,56},
{2,3,4,5,36,7,8,9,20,16,12,13,14,15,46,17,18,19,45,41,
27,23,24,25,26,57,28,29,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,9,20,16,12,13,14,15,46,17,18,19,45,41,
27,23,24,25,26,57,28,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,9,20,16,12,13,14,15,46,17,18,19,45,41,
27,23,24,25,26,57,33,29,30,31,32,63,34,35,56},
{2,3,4,5,36,7,8,9,20,16,12,13,14,15,46,17,18,19,45,41,
32,23,24,25,31,27,28,29,30,61,57,33,34,35,56},
{2,3,4,5,36,7,8,9,20,16,12,13,14,15,46,17,18,19,45,41,
32,23,24,30,26,27,28,29,60,31,57,33,34,35,56},
{2,3,4,5,36,7,8,9,20,16,12,13,14,15,46,17,18,19,45,41,
32,23,29,25,26,27,28,59,30,31,57,33,34,35,56},
{2,3,4,5,36,7,8,9,20,16,12,13,14,15,46,17,18,19,45,41,
32,28,24,25,26,27,58,29,30,31,57,33,34,35,56},
{2,3,4,5,36,7,8,9,25,11,12,13,14,45,16,17,23,19,20,21,
22,53,24,50,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,25,11,12,13,14,45,16,17,23,19,20,21,
22,53,24,50,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,25,11,12,13,14,45,16,17,23,19,20,21,
22,53,24,50,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,25,11,12,13,14,45,16,17,23,19,20,21,
22,53,24,50,41,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,25,11,12,13,14,45,16,22,18,19,20,21,
52,23,24,50,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,25,11,12,13,14,45,16,22,18,19,20,21,
52,23,24,50,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,25,11,12,13,14,45,16,22,18,19,20,21,
52,23,24,50,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,25,11,12,13,14,45,16,22,18,19,20,21,
52,23,24,50,41,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,25,11,12,13,14,45,21,17,18,19,20,51,
22,23,24,50,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,25,11,12,13,14,45,21,17,18,19,20,51,
22,23,24,50,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,25,11,12,13,14,45,21,17,18,19,20,51,
22,23,24,50,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,25,11,12,13,14,45,21,17,18,19,20,51,
22,23,24,50,41,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,25,11,12,13,19,15,16,17,18,49,45,21,
22,23,24,55,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,25,11,12,13,19,15,16,17,18,49,45,21,
22,23,24,55,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,25,11,12,13,19,15,16,17,18,49,45,21,
22,23,24,55,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,25,11,12,13,19,15,16,17,18,49,45,21,
22,23,24,55,41,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,25,11,12,13,24,15,16,17,23,19,20,21,
22,53,49,45,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,25,11,12,13,24,15,16,17,23,19,20,21,
22,53,49,45,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,25,11,12,13,24,15,16,17,23,19,20,21,
22,53,49,45,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,25,11,12,13,24,15,16,17,23,19,20,21,
22,53,49,45,41,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,25,11,12,13,24,15,16,22,18,19,20,21,
52,23,49,45,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,25,11,12,13,24,15,16,22,18,19,20,21,
52,23,49,45,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,25,11,12,13,24,15,16,22,18,19,20,21,
52,23,49,45,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,25,11,12,13,24,15,16,22,18,19,20,21,
52,23,49,45,41,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,25,11,12,13,24,15,21,17,18,19,20,51,
22,23,49,45,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,25,11,12,13,24,15,21,17,18,19,20,51,
22,23,49,45,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,25,11,12,13,24,15,21,17,18,19,20,51,
22,23,49,45,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,25,11,12,13,24,15,21,17,18,19,20,51,
22,23,49,45,41,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,25,11,12,13,24,20,16,17,18,19,50,21,
22,23,49,45,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,25,11,12,13,24,20,16,17,18,19,50,21,
22,23,49,45,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,25,11,12,13,24,20,16,17,18,19,50,21,
22,23,49,45,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,25,11,12,13,24,20,16,17,18,19,50,21,
22,23,49,45,41,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,25,11,12,18,14,15,16,17,48,19,45,21,
22,23,24,55,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,25,11,12,18,14,15,16,17,48,19,45,21,
22,23,24,55,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,25,11,12,18,14,15,16,17,48,19,45,21,
22,23,24,55,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,25,11,12,18,14,15,16,17,48,19,45,21,
22,23,24,55,41,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,25,11,12,18,14,15,16,17,48,24,20,21,
22,23,54,45,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,25,11,12,18,14,15,16,17,48,24,20,21,
22,23,54,45,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,25,11,12,18,14,15,16,17,48,24,20,21,
22,23,54,45,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,25,11,12,18,14,15,16,17,48,24,20,21,
22,23,54,45,41,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,25,11,12,23,14,15,16,22,18,19,20,21,
52,48,24,45,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,25,11,12,23,14,15,16,22,18,19,20,21,
52,48,24,45,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,25,11,12,23,14,15,16,22,18,19,20,21,
52,48,24,45,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,25,11,12,23,14,15,16,22,18,19,20,21,
52,48,24,45,41,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,25,11,12,23,14,15,21,17,18,19,20,51,
22,48,24,45,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,25,11,12,23,14,15,21,17,18,19,20,51,
22,48,24,45,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,25,11,12,23,14,15,21,17,18,19,20,51,
22,48,24,45,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,25,11,12,23,14,15,21,17,18,19,20,51,
22,48,24,45,41,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,25,11,12,23,14,20,16,17,18,19,50,21,
22,48,24,45,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,25,11,12,23,14,20,16,17,18,19,50,21,
22,48,24,45,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,25,11,12,23,14,20,16,17,18,19,50,21,
22,48,24,45,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,25,11,12,23,14,20,16,17,18,19,50,21,
22,48,24,45,41,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,25,11,12,23,19,15,16,17,18,49,20,21,
22,48,24,45,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,25,11,12,23,19,15,16,17,18,49,20,21,
22,48,24,45,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,25,11,12,23,19,15,16,17,18,49,20,21,
22,48,24,45,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,25,11,12,23,19,15,16,17,18,49,20,21,
22,48,24,45,41,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,25,11,17,13,14,15,16,47,18,19,45,21,
22,23,24,55,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,25,11,17,13,14,15,16,47,18,19,45,21,
22,23,24,55,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,25,11,17,13,14,15,16,47,18,19,45,21,
22,23,24,55,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,25,11,17,13,14,15,16,47,18,19,45,21,
22,23,24,55,41,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,25,11,17,13,14,15,16,47,18,24,20,21,
22,23,54,45,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,25,11,17,13,14,15,16,47,18,24,20,21,
22,23,54,45,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,25,11,17,13,14,15,16,47,18,24,20,21,
22,23,54,45,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,25,11,17,13,14,15,16,47,18,24,20,21,
22,23,54,45,41,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,25,11,17,13,14,15,16,47,23,19,20,21,
22,53,24,45,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,25,11,17,13,14,15,16,47,23,19,20,21,
22,53,24,45,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,25,11,17,13,14,15,16,47,23,19,20,21,
22,53,24,45,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,25,11,17,13,14,15,16,47,23,19,20,21,
22,53,24,45,41,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,25,11,22,13,14,15,21,17,18,19,20,51,
47,23,24,45,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,25,11,22,13,14,15,21,17,18,19,20,51,
47,23,24,45,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,25,11,22,13,14,15,21,17,18,19,20,51,
47,23,24,45,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,25,11,22,13,14,15,21,17,18,19,20,51,
47,23,24,45,41,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,25,11,22,13,14,20,16,17,18,19,50,21,
47,23,24,45,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,25,11,22,13,14,20,16,17,18,19,50,21,
47,23,24,45,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,25,11,22,13,14,20,16,17,18,19,50,21,
47,23,24,45,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,25,11,22,13,14,20,16,17,18,19,50,21,
47,23,24,45,41,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,25,11,22,13,19,15,16,17,18,49,20,21,
47,23,24,45,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,25,11,22,13,19,15,16,17,18,49,20,21,
47,23,24,45,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,25,11,22,13,19,15,16,17,18,49,20,21,
47,23,24,45,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,25,11,22,13,19,15,16,17,18,49,20,21,
47,23,24,45,41,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,25,11,22,18,14,15,16,17,48,19,20,21,
47,23,24,45,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,25,11,22,18,14,15,16,17,48,19,20,21,
47,23,24,45,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,25,11,22,18,14,15,16,17,48,19,20,21,
47,23,24,45,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,25,11,22,18,14,15,16,17,48,19,20,21,
47,23,24,45,41,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,25,16,12,13,14,15,46,17,18,19,45,21,
22,23,24,55,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,25,16,12,13,14,15,46,17,18,19,45,21,
22,23,24,55,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,25,16,12,13,14,15,46,17,18,19,45,21,
22,23,24,55,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,25,16,12,13,14,15,46,17,18,19,45,21,
22,23,24,55,41,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,25,16,12,13,14,15,46,17,18,24,20,21,
22,23,54,45,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,25,16,12,13,14,15,46,17,18,24,20,21,
22,23,54,45,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,25,16,12,13,14,15,46,17,18,24,20,21,
22,23,54,45,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,25,16,12,13,14,15,46,17,18,24,20,21,
22,23,54,45,41,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,25,16,12,13,14,15,46,17,23,19,20,21,
22,53,24,45,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,25,16,12,13,14,15,46,17,23,19,20,21,
22,53,24,45,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,25,16,12,13,14,15,46,17,23,19,20,21,
22,53,24,45,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,25,16,12,13,14,15,46,17,23,19,20,21,
22,53,24,45,41,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,25,16,12,13,14,15,46,22,18,19,20,21,
52,23,24,45,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,25,16,12,13,14,15,46,22,18,19,20,21,
52,23,24,45,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,25,16,12,13,14,15,46,22,18,19,20,21,
52,23,24,45,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,25,16,12,13,14,15,46,22,18,19,20,21,
52,23,24,45,41,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,25,21,12,13,14,20,16,17,18,19,50,46,
22,23,24,45,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,25,21,12,13,14,20,16,17,18,19,50,46,
22,23,24,45,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,25,21,12,13,14,20,16,17,18,19,50,46,
22,23,24,45,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,25,21,12,13,14,20,16,17,18,19,50,46,
22,23,24,45,41,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,25,21,12,13,19,15,16,17,18,49,20,46,
22,23,24,45,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,25,21,12,13,19,15,16,17,18,49,20,46,
22,23,24,45,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,25,21,12,13,19,15,16,17,18,49,20,46,
22,23,24,45,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,25,21,12,13,19,15,16,17,18,49,20,46,
22,23,24,45,41,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,25,21,12,18,14,15,16,17,48,19,20,46,
22,23,24,45,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,25,21,12,18,14,15,16,17,48,19,20,46,
22,23,24,45,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,25,21,12,18,14,15,16,17,48,19,20,46,
22,23,24,45,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,25,21,12,18,14,15,16,17,48,19,20,46,
22,23,24,45,41,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,25,21,17,13,14,15,16,47,18,19,20,46,
22,23,24,45,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,9,25,21,17,13,14,15,16,47,18,19,20,46,
22,23,24,45,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,9,25,21,17,13,14,15,16,47,18,19,20,46,
22,23,24,45,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,9,25,21,17,13,14,15,16,47,18,19,20,46,
22,23,24,45,41,32,28,29,30,31,62,33,34,35,61},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,23,19,20,21,
22,53,24,50,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,23,19,20,21,
22,53,24,50,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,23,19,20,21,
22,53,24,50,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,23,19,20,21,
22,53,24,50,31,27,28,29,30,61,32,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,23,19,20,21,
22,53,29,25,26,27,28,59,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,23,19,20,21,
22,53,34,25,26,27,33,29,30,31,32,63,59,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,23,19,20,21,
22,53,34,25,26,32,28,29,30,31,62,33,59,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,23,19,20,21,
22,53,34,25,31,27,28,29,30,61,32,33,59,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,23,19,20,21,
22,53,34,30,26,27,28,29,60,31,32,33,59,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,28,19,20,21,
27,23,24,25,26,57,53,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,28,19,20,21,
27,23,24,25,26,57,53,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,28,19,20,26,
22,23,24,25,56,27,53,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,28,19,20,26,
22,23,24,25,56,27,53,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,28,19,25,21,
22,23,24,55,26,27,53,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,28,19,25,21,
22,23,24,55,26,27,53,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,28,24,20,21,
22,23,54,25,26,27,53,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,28,24,20,21,
22,23,54,25,26,27,53,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,33,19,20,21,
22,53,24,25,31,27,28,29,30,61,32,58,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,33,19,20,21,
22,53,24,30,26,27,28,29,60,31,32,58,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,33,19,20,21,
22,53,29,25,26,27,28,59,30,31,32,58,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,33,19,20,21,
27,23,24,25,26,57,53,29,30,31,32,63,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,33,19,20,21,
32,23,24,25,31,27,28,29,30,61,57,53,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,33,19,20,21,
32,23,24,30,26,27,28,29,60,31,57,53,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,33,19,20,21,
32,23,29,25,26,27,28,59,30,31,57,53,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,33,19,20,21,
32,28,24,25,26,27,58,29,30,31,57,53,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,33,19,20,26,
22,23,24,25,56,27,53,29,30,31,32,63,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,33,19,20,26,
22,23,24,25,56,32,28,29,30,31,62,53,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,33,19,20,31,
22,23,24,30,26,27,28,29,60,56,32,53,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,33,19,20,31,
22,23,29,25,26,27,28,59,30,56,32,53,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,33,19,20,31,
22,28,24,25,26,27,58,29,30,56,32,53,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,33,19,20,31,
27,23,24,25,26,57,28,29,30,56,32,53,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,33,19,25,21,
22,23,24,55,26,27,53,29,30,31,32,63,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,33,19,25,21,
22,23,24,55,26,32,28,29,30,31,62,53,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,33,19,25,21,
22,23,24,55,31,27,28,29,30,61,32,53,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,33,19,30,21,
22,23,29,25,26,27,28,59,55,31,32,53,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,33,19,30,21,
22,28,24,25,26,27,58,29,55,31,32,53,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,33,19,30,21,
27,23,24,25,26,57,28,29,55,31,32,53,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,33,19,30,26,
22,23,24,25,56,27,28,29,55,31,32,53,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,33,24,20,21,
22,23,54,25,26,27,53,29,30,31,32,63,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,33,24,20,21,
22,23,54,25,26,32,28,29,30,31,62,53,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,33,24,20,21,
22,23,54,25,31,27,28,29,30,61,32,53,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,33,24,20,21,
22,23,54,30,26,27,28,29,60,31,32,53,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,33,29,20,21,
22,28,24,25,26,27,58,54,30,31,32,53,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,33,29,20,21,
27,23,24,25,26,57,28,54,30,31,32,53,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,33,29,20,26,
22,23,24,25,56,27,28,54,30,31,32,53,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,17,33,29,25,21,
22,23,24,55,26,27,28,54,30,31,32,53,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,22,18,19,20,21,
52,23,24,50,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,22,18,19,20,21,
52,23,24,50,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,22,18,19,20,21,
52,23,24,50,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,22,18,19,20,21,
52,23,24,50,31,27,28,29,30,61,32,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,22,18,19,20,21,
52,23,29,25,26,27,28,59,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,22,18,19,20,21,
52,23,34,25,26,27,33,29,30,31,32,63,59,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,22,18,19,20,21,
52,23,34,25,26,32,28,29,30,31,62,33,59,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,22,18,19,20,21,
52,23,34,25,31,27,28,29,30,61,32,33,59,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,22,18,19,20,21,
52,23,34,30,26,27,28,29,60,31,32,33,59,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,22,18,19,20,21,
52,28,24,25,26,27,58,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,22,18,19,20,21,
52,28,24,25,26,27,58,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,22,18,19,20,21,
52,33,24,25,26,32,28,29,30,31,62,58,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,22,18,19,20,21,
52,33,24,25,31,27,28,29,30,61,32,58,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,22,18,19,20,21,
52,33,24,30,26,27,28,29,60,31,32,58,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,22,18,19,20,21,
52,33,29,25,26,27,28,59,30,31,32,58,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,27,18,19,20,26,
22,23,24,25,56,52,28,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,27,18,19,20,26,
22,23,24,25,56,52,28,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,27,18,19,20,26,
22,23,24,25,56,52,33,29,30,31,32,63,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,27,18,19,25,21,
22,23,24,55,26,52,28,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,27,18,19,25,21,
22,23,24,55,26,52,28,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,27,18,19,25,21,
22,23,24,55,26,52,33,29,30,31,32,63,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,27,18,24,20,21,
22,23,54,25,26,52,28,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,27,18,24,20,21,
22,23,54,25,26,52,28,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,27,18,24,20,21,
22,23,54,25,26,52,33,29,30,31,32,63,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,27,23,19,20,21,
22,53,24,25,26,52,28,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,27,23,19,20,21,
22,53,24,25,26,52,28,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,27,23,19,20,21,
22,53,24,25,26,52,33,29,30,31,32,63,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,32,18,19,20,21,
52,23,24,30,26,27,28,29,60,31,57,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,32,18,19,20,21,
52,23,29,25,26,27,28,59,30,31,57,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,32,18,19,20,21,
52,28,24,25,26,27,58,29,30,31,57,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,32,18,19,20,26,
22,23,24,25,56,52,28,29,30,31,62,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,32,18,19,20,31,
22,23,24,30,26,27,28,29,60,56,52,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,32,18,19,20,31,
22,23,29,25,26,27,28,59,30,56,52,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,32,18,19,20,31,
22,28,24,25,26,27,58,29,30,56,52,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,32,18,19,20,31,
27,23,24,25,26,57,28,29,30,56,52,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,32,18,19,25,21,
22,23,24,55,26,52,28,29,30,31,62,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,32,18,19,25,21,
22,23,24,55,31,27,28,29,30,61,52,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,32,18,19,30,21,
22,23,29,25,26,27,28,59,55,31,52,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,32,18,19,30,21,
22,28,24,25,26,27,58,29,55,31,52,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,32,18,19,30,21,
27,23,24,25,26,57,28,29,55,31,52,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,32,18,19,30,26,
22,23,24,25,56,27,28,29,55,31,52,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,32,18,24,20,21,
22,23,54,25,26,52,28,29,30,31,62,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,32,18,24,20,21,
22,23,54,25,31,27,28,29,30,61,52,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,32,18,24,20,21,
22,23,54,30,26,27,28,29,60,31,52,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,32,18,29,20,21,
22,28,24,25,26,27,58,54,30,31,52,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,32,18,29,20,21,
27,23,24,25,26,57,28,54,30,31,52,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,32,18,29,20,26,
22,23,24,25,56,27,28,54,30,31,52,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,32,18,29,25,21,
22,23,24,55,26,27,28,54,30,31,52,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,32,23,19,20,21,
22,53,24,25,31,27,28,29,30,61,52,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,32,23,19,20,21,
22,53,24,30,26,27,28,29,60,31,52,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,32,23,19,20,21,
22,53,29,25,26,27,28,59,30,31,52,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,32,28,19,20,21,
27,23,24,25,26,57,53,29,30,31,52,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,32,28,19,20,26,
22,23,24,25,56,27,53,29,30,31,52,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,32,28,19,25,21,
22,23,24,55,26,27,53,29,30,31,52,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,16,32,28,24,20,21,
22,23,54,25,26,27,53,29,30,31,52,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,21,17,18,19,20,51,
22,23,24,50,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,21,17,18,19,20,51,
22,23,24,50,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,21,17,18,19,20,51,
22,23,24,50,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,21,17,18,19,20,51,
22,23,24,50,31,27,28,29,30,61,32,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,21,17,18,19,20,51,
22,23,29,25,26,27,28,59,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,21,17,18,19,20,51,
22,23,34,25,26,27,33,29,30,31,32,63,59,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,21,17,18,19,20,51,
22,23,34,25,26,32,28,29,30,31,62,33,59,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,21,17,18,19,20,51,
22,23,34,25,31,27,28,29,30,61,32,33,59,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,21,17,18,19,20,51,
22,23,34,30,26,27,28,29,60,31,32,33,59,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,21,17,18,19,20,51,
22,28,24,25,26,27,58,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,21,17,18,19,20,51,
22,28,24,25,26,27,58,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,21,17,18,19,20,51,
22,33,24,25,26,32,28,29,30,31,62,58,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,21,17,18,19,20,51,
22,33,24,25,31,27,28,29,30,61,32,58,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,21,17,18,19,20,51,
22,33,24,30,26,27,28,29,60,31,32,58,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,21,17,18,19,20,51,
22,33,29,25,26,27,28,59,30,31,32,58,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,21,17,18,19,20,51,
27,23,24,25,26,57,28,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,21,17,18,19,20,51,
27,23,24,25,26,57,28,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,21,17,18,19,20,51,
27,23,24,25,26,57,33,29,30,31,32,63,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,21,17,18,19,20,51,
32,23,24,25,31,27,28,29,30,61,57,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,21,17,18,19,20,51,
32,23,24,30,26,27,28,29,60,31,57,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,21,17,18,19,20,51,
32,23,29,25,26,27,28,59,30,31,57,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,21,17,18,19,20,51,
32,28,24,25,26,27,58,29,30,31,57,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,26,17,18,19,25,21,
22,23,24,55,51,27,28,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,26,17,18,19,25,21,
22,23,24,55,51,27,28,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,26,17,18,19,25,21,
22,23,24,55,51,27,33,29,30,31,32,63,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,26,17,18,19,25,21,
22,23,24,55,51,32,28,29,30,31,62,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,26,17,18,24,20,21,
22,23,54,25,51,27,28,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,26,17,18,24,20,21,
22,23,54,25,51,27,28,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,26,17,18,24,20,21,
22,23,54,25,51,27,33,29,30,31,32,63,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,26,17,18,24,20,21,
22,23,54,25,51,32,28,29,30,31,62,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,26,17,23,19,20,21,
22,53,24,25,51,27,28,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,26,17,23,19,20,21,
22,53,24,25,51,27,28,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,26,17,23,19,20,21,
22,53,24,25,51,27,33,29,30,31,32,63,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,26,17,23,19,20,21,
22,53,24,25,51,32,28,29,30,31,62,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,26,22,18,19,20,21,
52,23,24,25,51,27,28,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,26,22,18,19,20,21,
52,23,24,25,51,27,28,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,26,22,18,19,20,21,
52,23,24,25,51,27,33,29,30,31,32,63,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,26,22,18,19,20,21,
52,23,24,25,51,32,28,29,30,31,62,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,31,17,18,19,20,51,
22,23,29,25,26,27,28,59,30,56,32,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,31,17,18,19,20,51,
22,28,24,25,26,27,58,29,30,56,32,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,31,17,18,19,20,51,
27,23,24,25,26,57,28,29,30,56,32,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,31,17,18,19,30,21,
22,23,29,25,26,27,28,59,55,51,32,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,31,17,18,19,30,21,
22,28,24,25,26,27,58,29,55,51,32,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,31,17,18,19,30,21,
27,23,24,25,26,57,28,29,55,51,32,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,31,17,18,19,30,26,
22,23,24,25,56,27,28,29,55,51,32,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,31,17,18,24,20,21,
22,23,54,30,26,27,28,29,60,51,32,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,31,17,18,29,20,21,
22,28,24,25,26,27,58,54,30,51,32,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,31,17,18,29,20,21,
27,23,24,25,26,57,28,54,30,51,32,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,31,17,18,29,20,26,
22,23,24,25,56,27,28,54,30,51,32,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,31,17,18,29,25,21,
22,23,24,55,26,27,28,54,30,51,32,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,31,17,23,19,20,21,
22,53,24,30,26,27,28,29,60,51,32,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,31,17,23,19,20,21,
22,53,29,25,26,27,28,59,30,51,32,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,31,17,28,19,20,21,
27,23,24,25,26,57,53,29,30,51,32,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,31,17,28,19,20,26,
22,23,24,25,56,27,53,29,30,51,32,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,31,17,28,19,25,21,
22,23,24,55,26,27,53,29,30,51,32,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,31,17,28,24,20,21,
22,23,54,25,26,27,53,29,30,51,32,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,31,22,18,19,20,21,
52,23,24,30,26,27,28,29,60,51,32,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,31,22,18,19,20,21,
52,23,29,25,26,27,28,59,30,51,32,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,31,22,18,19,20,21,
52,28,24,25,26,27,58,29,30,51,32,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,31,27,18,19,20,26,
22,23,24,25,56,52,28,29,30,51,32,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,31,27,18,19,25,21,
22,23,24,55,26,52,28,29,30,51,32,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,31,27,18,24,20,21,
22,23,54,25,26,52,28,29,30,51,32,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,14,45,31,27,23,19,20,21,
22,53,24,25,26,52,28,29,30,51,32,33,34,50,41},
{2,3,4,5,36,7,8,9,35,11,12,13,19,15,16,17,18,49,45,21,
22,23,24,55,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,13,19,15,16,17,18,49,45,21,
22,23,24,55,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,13,19,15,16,17,18,49,45,21,
22,23,24,55,31,27,28,29,30,61,32,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,13,19,15,16,17,18,49,45,21,
22,23,29,25,26,27,28,59,55,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,19,15,16,17,18,49,45,21,
22,23,34,25,26,27,33,29,30,31,32,63,59,55,41},
{2,3,4,5,36,7,8,9,35,11,12,13,19,15,16,17,18,49,45,21,
22,23,34,25,26,32,28,29,30,31,62,33,59,55,41},
{2,3,4,5,36,7,8,9,35,11,12,13,19,15,16,17,18,49,45,21,
22,23,34,25,31,27,28,29,30,61,32,33,59,55,41},
{2,3,4,5,36,7,8,9,35,11,12,13,19,15,16,17,18,49,45,21,
22,23,34,30,26,27,28,29,60,31,32,33,59,55,41},
{2,3,4,5,36,7,8,9,35,11,12,13,19,15,16,17,18,49,45,21,
22,28,24,25,26,27,58,29,55,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,19,15,16,17,18,49,45,21,
22,28,24,25,26,27,58,34,30,31,32,33,64,55,41},
{2,3,4,5,36,7,8,9,35,11,12,13,19,15,16,17,18,49,45,21,
22,33,24,25,26,32,28,29,30,31,62,58,34,55,41},
{2,3,4,5,36,7,8,9,35,11,12,13,19,15,16,17,18,49,45,21,
22,33,24,25,31,27,28,29,30,61,32,58,34,55,41},
{2,3,4,5,36,7,8,9,35,11,12,13,19,15,16,17,18,49,45,21,
22,33,24,30,26,27,28,29,60,31,32,58,34,55,41},
{2,3,4,5,36,7,8,9,35,11,12,13,19,15,16,17,18,49,45,21,
22,33,29,25,26,27,28,59,30,31,32,58,34,55,41},
{2,3,4,5,36,7,8,9,35,11,12,13,19,15,16,17,18,49,45,21,
27,23,24,25,26,57,28,29,55,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,19,15,16,17,18,49,45,21,
27,23,24,25,26,57,28,34,30,31,32,33,64,55,41},
{2,3,4,5,36,7,8,9,35,11,12,13,19,15,16,17,18,49,45,21,
27,23,24,25,26,57,33,29,30,31,32,63,34,55,41},
{2,3,4,5,36,7,8,9,35,11,12,13,19,15,16,17,18,49,45,21,
32,23,24,25,31,27,28,29,30,61,57,33,34,55,41},
{2,3,4,5,36,7,8,9,35,11,12,13,19,15,16,17,18,49,45,21,
32,23,24,30,26,27,28,29,60,31,57,33,34,55,41},
{2,3,4,5,36,7,8,9,35,11,12,13,19,15,16,17,18,49,45,21,
32,23,29,25,26,27,28,59,30,31,57,33,34,55,41},
{2,3,4,5,36,7,8,9,35,11,12,13,19,15,16,17,18,49,45,21,
32,28,24,25,26,27,58,29,30,31,57,33,34,55,41},
{2,3,4,5,36,7,8,9,35,11,12,13,19,15,16,17,18,49,45,26,
22,23,24,25,56,27,28,34,30,31,32,33,64,55,41},
{2,3,4,5,36,7,8,9,35,11,12,13,19,15,16,17,18,49,45,26,
22,23,24,25,56,27,33,29,30,31,32,63,34,55,41},
{2,3,4,5,36,7,8,9,35,11,12,13,19,15,16,17,18,49,45,26,
22,23,24,25,56,32,28,29,30,31,62,33,34,55,41},
{2,3,4,5,36,7,8,9,35,11,12,13,19,15,16,17,18,49,45,31,
22,23,24,30,26,27,28,29,60,56,32,33,34,55,41},
{2,3,4,5,36,7,8,9,35,11,12,13,19,15,16,17,18,49,45,31,
22,23,29,25,26,27,28,59,30,56,32,33,34,55,41},
{2,3,4,5,36,7,8,9,35,11,12,13,19,15,16,17,18,49,45,31,
22,28,24,25,26,27,58,29,30,56,32,33,34,55,41},
{2,3,4,5,36,7,8,9,35,11,12,13,19,15,16,17,18,49,45,31,
27,23,24,25,26,57,28,29,30,56,32,33,34,55,41},
{2,3,4,5,36,7,8,9,35,11,12,13,24,15,16,17,23,19,20,21,
22,53,49,45,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,9,35,11,12,13,24,15,16,17,23,19,20,21,
22,53,49,45,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,13,24,15,16,17,23,19,20,21,
22,53,49,45,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,13,24,15,16,17,23,19,20,21,
22,53,49,45,31,27,28,29,30,61,32,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,13,24,15,16,22,18,19,20,21,
52,23,49,45,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,9,35,11,12,13,24,15,16,22,18,19,20,21,
52,23,49,45,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,13,24,15,16,22,18,19,20,21,
52,23,49,45,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,13,24,15,16,22,18,19,20,21,
52,23,49,45,31,27,28,29,30,61,32,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,13,24,15,21,17,18,19,20,51,
22,23,49,45,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,9,35,11,12,13,24,15,21,17,18,19,20,51,
22,23,49,45,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,13,24,15,21,17,18,19,20,51,
22,23,49,45,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,13,24,15,21,17,18,19,20,51,
22,23,49,45,31,27,28,29,30,61,32,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,13,24,20,16,17,18,19,50,21,
22,23,49,45,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,9,35,11,12,13,24,20,16,17,18,19,50,21,
22,23,49,45,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,13,24,20,16,17,18,19,50,21,
22,23,49,45,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,13,24,20,16,17,18,19,50,21,
22,23,49,45,31,27,28,29,30,61,32,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,13,29,15,16,17,18,49,20,21,
27,23,24,25,26,57,28,54,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,29,15,16,17,18,49,20,26,
22,23,24,25,56,27,28,54,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,29,15,16,17,18,49,25,21,
22,23,24,55,26,27,28,54,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,29,15,16,17,23,19,20,21,
22,53,49,25,26,27,28,59,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,29,15,16,17,28,19,20,21,
27,23,24,25,26,57,53,49,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,29,15,16,17,28,19,20,26,
22,23,24,25,56,27,53,49,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,29,15,16,17,28,19,25,21,
22,23,24,55,26,27,53,49,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,29,15,16,17,28,24,20,21,
22,23,54,25,26,27,53,49,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,29,15,16,22,18,19,20,21,
52,23,49,25,26,27,28,59,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,29,15,16,22,18,19,20,21,
52,28,24,25,26,27,58,49,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,29,15,16,27,18,19,20,26,
22,23,24,25,56,52,28,49,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,29,15,16,27,18,19,25,21,
22,23,24,55,26,52,28,49,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,29,15,16,27,18,24,20,21,
22,23,54,25,26,52,28,49,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,29,15,16,27,23,19,20,21,
22,53,24,25,26,52,28,49,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,29,15,21,17,18,19,20,51,
22,23,49,25,26,27,28,59,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,29,15,21,17,18,19,20,51,
22,28,24,25,26,27,58,49,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,29,15,21,17,18,19,20,51,
27,23,24,25,26,57,28,49,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,29,15,26,17,18,19,25,21,
22,23,24,55,51,27,28,49,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,29,15,26,17,18,24,20,21,
22,23,54,25,51,27,28,49,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,29,15,26,17,23,19,20,21,
22,53,24,25,51,27,28,49,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,29,15,26,22,18,19,20,21,
52,23,24,25,51,27,28,49,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,29,20,16,17,18,19,50,21,
22,28,24,25,26,27,58,49,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,29,20,16,17,18,19,50,21,
27,23,24,25,26,57,28,49,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,29,20,16,17,18,19,50,26,
22,23,24,25,56,27,28,49,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,29,25,16,17,18,24,20,21,
22,23,54,50,26,27,28,49,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,29,25,16,17,23,19,20,21,
22,53,24,50,26,27,28,49,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,29,25,16,22,18,19,20,21,
52,23,24,50,26,27,28,49,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,29,25,21,17,18,19,20,51,
22,23,24,50,26,27,28,49,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,18,49,20,21,
27,23,24,25,26,57,28,54,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,18,49,20,21,
27,23,24,25,26,57,33,29,30,31,32,63,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,18,49,20,21,
32,23,24,25,31,27,28,29,30,61,57,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,18,49,20,21,
32,23,24,30,26,27,28,29,60,31,57,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,18,49,20,21,
32,23,29,25,26,27,28,59,30,31,57,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,18,49,20,21,
32,28,24,25,26,27,58,29,30,31,57,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,18,49,20,26,
22,23,24,25,56,27,28,54,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,18,49,20,26,
22,23,24,25,56,27,33,29,30,31,32,63,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,18,49,20,26,
22,23,24,25,56,32,28,29,30,31,62,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,18,49,20,31,
22,23,24,30,26,27,28,29,60,56,32,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,18,49,20,31,
22,23,29,25,26,27,28,59,30,56,32,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,18,49,20,31,
22,28,24,25,26,27,58,29,30,56,32,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,18,49,20,31,
27,23,24,25,26,57,28,29,30,56,32,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,18,49,25,21,
22,23,24,55,26,27,33,29,30,31,32,63,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,18,49,25,21,
22,23,24,55,26,32,28,29,30,31,62,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,18,49,25,21,
22,23,24,55,31,27,28,29,30,61,32,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,18,49,30,21,
22,23,29,25,26,27,28,59,55,31,32,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,18,49,30,21,
22,28,24,25,26,27,58,29,55,31,32,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,18,49,30,21,
27,23,24,25,26,57,28,29,55,31,32,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,18,49,30,26,
22,23,24,25,56,27,28,29,55,31,32,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,23,19,20,21,
22,53,49,25,26,27,33,29,30,31,32,63,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,23,19,20,21,
22,53,49,25,26,32,28,29,30,31,62,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,23,19,20,21,
22,53,49,25,31,27,28,29,30,61,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,23,19,20,21,
22,53,49,30,26,27,28,29,60,31,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,28,19,20,21,
27,23,24,25,26,57,53,49,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,28,19,20,26,
22,23,24,25,56,27,53,49,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,28,19,25,21,
22,23,24,55,26,27,53,49,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,28,24,20,21,
22,23,54,25,26,27,53,49,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,33,19,20,21,
22,53,24,25,31,27,28,29,30,61,32,58,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,33,19,20,21,
22,53,24,30,26,27,28,29,60,31,32,58,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,33,19,20,21,
22,53,29,25,26,27,28,59,30,31,32,58,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,33,19,20,21,
27,23,24,25,26,57,53,29,30,31,32,63,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,33,19,20,21,
32,23,24,25,31,27,28,29,30,61,57,53,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,33,19,20,21,
32,23,24,30,26,27,28,29,60,31,57,53,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,33,19,20,21,
32,23,29,25,26,27,28,59,30,31,57,53,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,33,19,20,21,
32,28,24,25,26,27,58,29,30,31,57,53,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,33,19,20,26,
22,23,24,25,56,27,53,29,30,31,32,63,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,33,19,20,26,
22,23,24,25,56,32,28,29,30,31,62,53,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,33,19,20,31,
22,23,24,30,26,27,28,29,60,56,32,53,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,33,19,20,31,
22,23,29,25,26,27,28,59,30,56,32,53,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,33,19,20,31,
22,28,24,25,26,27,58,29,30,56,32,53,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,33,19,20,31,
27,23,24,25,26,57,28,29,30,56,32,53,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,33,19,25,21,
22,23,24,55,26,27,53,29,30,31,32,63,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,33,19,25,21,
22,23,24,55,26,32,28,29,30,31,62,53,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,33,19,25,21,
22,23,24,55,31,27,28,29,30,61,32,53,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,33,19,30,21,
22,23,29,25,26,27,28,59,55,31,32,53,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,33,19,30,21,
22,28,24,25,26,27,58,29,55,31,32,53,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,33,19,30,21,
27,23,24,25,26,57,28,29,55,31,32,53,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,33,19,30,26,
22,23,24,25,56,27,28,29,55,31,32,53,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,33,24,20,21,
22,23,54,25,26,32,28,29,30,31,62,53,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,33,24,20,21,
22,23,54,25,31,27,28,29,30,61,32,53,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,33,24,20,21,
22,23,54,30,26,27,28,29,60,31,32,53,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,33,29,20,21,
22,28,24,25,26,27,58,54,30,31,32,53,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,33,29,20,21,
27,23,24,25,26,57,28,54,30,31,32,53,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,33,29,20,26,
22,23,24,25,56,27,28,54,30,31,32,53,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,17,33,29,25,21,
22,23,24,55,26,27,28,54,30,31,32,53,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,22,18,19,20,21,
52,23,49,25,26,27,33,29,30,31,32,63,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,22,18,19,20,21,
52,23,49,25,26,32,28,29,30,31,62,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,22,18,19,20,21,
52,23,49,25,31,27,28,29,30,61,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,22,18,19,20,21,
52,23,49,30,26,27,28,29,60,31,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,22,18,19,20,21,
52,28,24,25,26,27,58,49,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,22,18,19,20,21,
52,33,24,25,26,32,28,29,30,31,62,58,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,22,18,19,20,21,
52,33,24,25,31,27,28,29,30,61,32,58,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,22,18,19,20,21,
52,33,24,30,26,27,28,29,60,31,32,58,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,22,18,19,20,21,
52,33,29,25,26,27,28,59,30,31,32,58,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,27,18,19,20,26,
22,23,24,25,56,52,28,49,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,27,18,19,20,26,
22,23,24,25,56,52,33,29,30,31,32,63,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,27,18,19,25,21,
22,23,24,55,26,52,28,49,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,27,18,19,25,21,
22,23,24,55,26,52,33,29,30,31,32,63,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,27,18,24,20,21,
22,23,54,25,26,52,28,49,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,27,18,24,20,21,
22,23,54,25,26,52,33,29,30,31,32,63,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,27,23,19,20,21,
22,53,24,25,26,52,28,49,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,27,23,19,20,21,
22,53,24,25,26,52,33,29,30,31,32,63,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,32,18,19,20,21,
52,23,24,30,26,27,28,29,60,31,57,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,32,18,19,20,21,
52,23,29,25,26,27,28,59,30,31,57,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,32,18,19,20,21,
52,28,24,25,26,27,58,29,30,31,57,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,32,18,19,20,26,
22,23,24,25,56,52,28,29,30,31,62,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,32,18,19,20,31,
22,23,24,30,26,27,28,29,60,56,52,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,32,18,19,20,31,
22,23,29,25,26,27,28,59,30,56,52,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,32,18,19,20,31,
22,28,24,25,26,27,58,29,30,56,52,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,32,18,19,20,31,
27,23,24,25,26,57,28,29,30,56,52,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,32,18,19,25,21,
22,23,24,55,26,52,28,29,30,31,62,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,32,18,19,25,21,
22,23,24,55,31,27,28,29,30,61,52,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,32,18,19,30,21,
22,23,29,25,26,27,28,59,55,31,52,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,32,18,19,30,21,
22,28,24,25,26,27,58,29,55,31,52,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,32,18,19,30,21,
27,23,24,25,26,57,28,29,55,31,52,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,32,18,19,30,26,
22,23,24,25,56,27,28,29,55,31,52,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,32,18,24,20,21,
22,23,54,25,26,52,28,29,30,31,62,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,32,18,24,20,21,
22,23,54,25,31,27,28,29,30,61,52,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,32,18,24,20,21,
22,23,54,30,26,27,28,29,60,31,52,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,32,18,29,20,21,
22,28,24,25,26,27,58,54,30,31,52,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,32,18,29,20,21,
27,23,24,25,26,57,28,54,30,31,52,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,32,18,29,20,26,
22,23,24,25,56,27,28,54,30,31,52,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,32,18,29,25,21,
22,23,24,55,26,27,28,54,30,31,52,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,32,23,19,20,21,
22,53,24,25,31,27,28,29,30,61,52,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,32,23,19,20,21,
22,53,24,30,26,27,28,29,60,31,52,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,32,23,19,20,21,
22,53,29,25,26,27,28,59,30,31,52,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,32,28,19,20,21,
27,23,24,25,26,57,53,29,30,31,52,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,32,28,19,20,26,
22,23,24,25,56,27,53,29,30,31,52,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,32,28,19,25,21,
22,23,24,55,26,27,53,29,30,31,52,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,16,32,28,24,20,21,
22,23,54,25,26,27,53,29,30,31,52,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,21,17,18,19,20,51,
22,23,49,25,26,27,33,29,30,31,32,63,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,21,17,18,19,20,51,
22,23,49,25,26,32,28,29,30,31,62,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,21,17,18,19,20,51,
22,23,49,25,31,27,28,29,30,61,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,21,17,18,19,20,51,
22,23,49,30,26,27,28,29,60,31,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,21,17,18,19,20,51,
22,28,24,25,26,27,58,49,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,21,17,18,19,20,51,
22,33,24,25,26,32,28,29,30,31,62,58,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,21,17,18,19,20,51,
22,33,24,25,31,27,28,29,30,61,32,58,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,21,17,18,19,20,51,
22,33,24,30,26,27,28,29,60,31,32,58,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,21,17,18,19,20,51,
22,33,29,25,26,27,28,59,30,31,32,58,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,21,17,18,19,20,51,
27,23,24,25,26,57,28,49,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,21,17,18,19,20,51,
27,23,24,25,26,57,33,29,30,31,32,63,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,21,17,18,19,20,51,
32,23,24,25,31,27,28,29,30,61,57,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,21,17,18,19,20,51,
32,23,24,30,26,27,28,29,60,31,57,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,21,17,18,19,20,51,
32,23,29,25,26,27,28,59,30,31,57,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,21,17,18,19,20,51,
32,28,24,25,26,27,58,29,30,31,57,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,26,17,18,19,25,21,
22,23,24,55,51,27,28,49,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,26,17,18,19,25,21,
22,23,24,55,51,27,33,29,30,31,32,63,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,26,17,18,19,25,21,
22,23,24,55,51,32,28,29,30,31,62,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,26,17,18,24,20,21,
22,23,54,25,51,27,28,49,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,26,17,18,24,20,21,
22,23,54,25,51,27,33,29,30,31,32,63,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,26,17,18,24,20,21,
22,23,54,25,51,32,28,29,30,31,62,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,26,17,23,19,20,21,
22,53,24,25,51,27,28,49,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,26,17,23,19,20,21,
22,53,24,25,51,27,33,29,30,31,32,63,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,26,17,23,19,20,21,
22,53,24,25,51,32,28,29,30,31,62,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,26,22,18,19,20,21,
52,23,24,25,51,27,28,49,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,26,22,18,19,20,21,
52,23,24,25,51,27,33,29,30,31,32,63,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,26,22,18,19,20,21,
52,23,24,25,51,32,28,29,30,31,62,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,31,17,18,19,20,51,
22,23,29,25,26,27,28,59,30,56,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,31,17,18,19,20,51,
22,28,24,25,26,27,58,29,30,56,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,31,17,18,19,20,51,
27,23,24,25,26,57,28,29,30,56,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,31,17,18,19,25,21,
22,23,24,55,51,27,28,29,30,61,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,31,17,18,19,30,21,
22,23,29,25,26,27,28,59,55,51,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,31,17,18,19,30,21,
22,28,24,25,26,27,58,29,55,51,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,31,17,18,19,30,21,
27,23,24,25,26,57,28,29,55,51,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,31,17,18,19,30,26,
22,23,24,25,56,27,28,29,55,51,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,31,17,18,24,20,21,
22,23,54,25,51,27,28,29,30,61,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,31,17,18,24,20,21,
22,23,54,30,26,27,28,29,60,51,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,31,17,18,29,20,21,
22,28,24,25,26,27,58,54,30,51,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,31,17,18,29,20,21,
27,23,24,25,26,57,28,54,30,51,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,31,17,18,29,20,26,
22,23,24,25,56,27,28,54,30,51,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,31,17,18,29,25,21,
22,23,24,55,26,27,28,54,30,51,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,31,17,23,19,20,21,
22,53,24,25,51,27,28,29,30,61,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,31,17,23,19,20,21,
22,53,24,30,26,27,28,29,60,51,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,31,17,23,19,20,21,
22,53,29,25,26,27,28,59,30,51,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,31,17,28,19,20,21,
27,23,24,25,26,57,53,29,30,51,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,31,17,28,19,20,26,
22,23,24,25,56,27,53,29,30,51,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,31,17,28,19,25,21,
22,23,24,55,26,27,53,29,30,51,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,31,17,28,24,20,21,
22,23,54,25,26,27,53,29,30,51,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,31,22,18,19,20,21,
52,23,24,30,26,27,28,29,60,51,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,31,22,18,19,20,21,
52,23,29,25,26,27,28,59,30,51,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,31,22,18,19,20,21,
52,28,24,25,26,27,58,29,30,51,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,31,27,18,19,20,26,
22,23,24,25,56,52,28,29,30,51,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,31,27,18,19,25,21,
22,23,24,55,26,52,28,29,30,51,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,15,31,27,18,24,20,21,
22,23,54,25,26,52,28,29,30,51,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,20,16,17,18,19,50,21,
22,23,49,25,26,32,28,29,30,31,62,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,20,16,17,18,19,50,21,
22,23,49,25,31,27,28,29,30,61,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,20,16,17,18,19,50,21,
22,23,49,30,26,27,28,29,60,31,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,20,16,17,18,19,50,21,
22,28,24,25,26,27,58,49,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,20,16,17,18,19,50,21,
22,33,24,25,26,32,28,29,30,31,62,58,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,20,16,17,18,19,50,21,
22,33,24,25,31,27,28,29,30,61,32,58,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,20,16,17,18,19,50,21,
22,33,24,30,26,27,28,29,60,31,32,58,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,20,16,17,18,19,50,21,
22,33,29,25,26,27,28,59,30,31,32,58,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,20,16,17,18,19,50,21,
27,23,24,25,26,57,28,49,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,20,16,17,18,19,50,21,
27,23,24,25,26,57,33,29,30,31,32,63,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,20,16,17,18,19,50,21,
32,23,24,25,31,27,28,29,30,61,57,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,20,16,17,18,19,50,21,
32,23,24,30,26,27,28,29,60,31,57,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,20,16,17,18,19,50,21,
32,23,29,25,26,27,28,59,30,31,57,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,20,16,17,18,19,50,21,
32,28,24,25,26,27,58,29,30,31,57,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,20,16,17,18,19,50,26,
22,23,24,25,56,27,28,49,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,20,16,17,18,19,50,26,
22,23,24,25,56,27,33,29,30,31,32,63,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,20,16,17,18,19,50,26,
22,23,24,25,56,32,28,29,30,31,62,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,20,16,17,18,19,50,31,
22,23,24,30,26,27,28,29,60,56,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,20,16,17,18,19,50,31,
22,23,29,25,26,27,28,59,30,56,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,20,16,17,18,19,50,31,
22,28,24,25,26,27,58,29,30,56,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,20,16,17,18,19,50,31,
27,23,24,25,26,57,28,29,30,56,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,25,16,17,18,24,20,21,
22,23,54,50,26,27,28,49,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,25,16,17,18,24,20,21,
22,23,54,50,26,27,33,29,30,31,32,63,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,25,16,17,18,24,20,21,
22,23,54,50,26,32,28,29,30,31,62,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,25,16,17,18,24,20,21,
22,23,54,50,31,27,28,29,30,61,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,25,16,17,23,19,20,21,
22,53,24,50,26,27,28,49,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,25,16,17,23,19,20,21,
22,53,24,50,26,27,33,29,30,31,32,63,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,25,16,17,23,19,20,21,
22,53,24,50,26,32,28,29,30,31,62,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,25,16,17,23,19,20,21,
22,53,24,50,31,27,28,29,30,61,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,25,16,22,18,19,20,21,
52,23,24,50,26,27,28,49,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,25,16,22,18,19,20,21,
52,23,24,50,26,27,33,29,30,31,32,63,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,25,16,22,18,19,20,21,
52,23,24,50,26,32,28,29,30,31,62,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,25,16,22,18,19,20,21,
52,23,24,50,31,27,28,29,30,61,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,25,21,17,18,19,20,51,
22,23,24,50,26,27,33,29,30,31,32,63,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,25,21,17,18,19,20,51,
22,23,24,50,26,32,28,29,30,31,62,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,25,21,17,18,19,20,51,
22,23,24,50,31,27,28,29,30,61,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,30,16,17,18,19,50,21,
22,28,24,25,26,27,58,29,55,31,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,30,16,17,18,19,50,21,
27,23,24,25,26,57,28,29,55,31,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,30,16,17,18,29,20,21,
22,28,24,25,26,27,58,54,50,31,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,30,16,17,18,29,20,21,
27,23,24,25,26,57,28,54,50,31,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,30,16,17,18,29,20,26,
22,23,24,25,56,27,28,54,50,31,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,30,16,17,18,29,25,21,
22,23,24,55,26,27,28,54,50,31,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,30,16,17,23,19,20,21,
22,53,29,25,26,27,28,59,50,31,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,30,16,17,28,19,20,21,
27,23,24,25,26,57,53,29,50,31,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,30,16,17,28,19,20,26,
22,23,24,25,56,27,53,29,50,31,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,30,16,17,28,19,25,21,
22,23,24,55,26,27,53,29,50,31,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,30,16,17,28,24,20,21,
22,23,54,25,26,27,53,29,50,31,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,30,16,22,18,19,20,21,
52,23,29,25,26,27,28,59,50,31,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,30,16,22,18,19,20,21,
52,28,24,25,26,27,58,29,50,31,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,30,16,27,18,19,20,26,
22,23,24,25,56,52,28,29,50,31,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,30,16,27,18,19,25,21,
22,23,24,55,26,52,28,29,50,31,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,30,16,27,18,24,20,21,
22,23,54,25,26,52,28,29,50,31,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,30,16,27,23,19,20,21,
22,53,24,25,26,52,28,29,50,31,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,30,21,17,18,19,20,51,
22,23,29,25,26,27,28,59,50,31,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,30,21,17,18,19,20,51,
22,28,24,25,26,27,58,29,50,31,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,30,21,17,18,19,20,51,
27,23,24,25,26,57,28,29,50,31,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,30,26,17,18,19,25,21,
22,23,24,55,51,27,28,29,50,31,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,30,26,17,18,24,20,21,
22,23,54,25,51,27,28,29,50,31,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,13,34,30,26,17,23,19,20,21,
22,53,24,25,51,27,28,29,50,31,32,33,49,45,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,19,45,21,
22,23,24,55,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,19,45,21,
22,23,24,55,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,19,45,21,
22,23,24,55,31,27,28,29,30,61,32,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,19,45,21,
22,23,29,25,26,27,28,59,55,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,19,45,21,
22,23,34,25,26,27,33,29,30,31,32,63,59,55,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,19,45,21,
22,23,34,25,26,32,28,29,30,31,62,33,59,55,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,19,45,21,
22,23,34,25,31,27,28,29,30,61,32,33,59,55,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,19,45,21,
22,23,34,30,26,27,28,29,60,31,32,33,59,55,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,19,45,21,
22,28,24,25,26,27,58,29,55,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,19,45,21,
22,28,24,25,26,27,58,34,30,31,32,33,64,55,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,19,45,21,
22,33,24,25,26,32,28,29,30,31,62,58,34,55,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,19,45,21,
22,33,24,25,31,27,28,29,30,61,32,58,34,55,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,19,45,21,
22,33,24,30,26,27,28,29,60,31,32,58,34,55,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,19,45,21,
22,33,29,25,26,27,28,59,30,31,32,58,34,55,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,19,45,21,
27,23,24,25,26,57,28,29,55,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,19,45,21,
27,23,24,25,26,57,28,34,30,31,32,33,64,55,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,19,45,21,
27,23,24,25,26,57,33,29,30,31,32,63,34,55,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,19,45,21,
32,23,24,25,31,27,28,29,30,61,57,33,34,55,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,19,45,21,
32,23,24,30,26,27,28,29,60,31,57,33,34,55,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,19,45,21,
32,23,29,25,26,27,28,59,30,31,57,33,34,55,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,19,45,21,
32,28,24,25,26,27,58,29,30,31,57,33,34,55,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,19,45,26,
22,23,24,25,56,27,28,34,30,31,32,33,64,55,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,19,45,26,
22,23,24,25,56,27,33,29,30,31,32,63,34,55,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,19,45,26,
22,23,24,25,56,32,28,29,30,31,62,33,34,55,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,19,45,31,
22,23,24,30,26,27,28,29,60,56,32,33,34,55,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,19,45,31,
22,23,29,25,26,27,28,59,30,56,32,33,34,55,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,19,45,31,
22,28,24,25,26,27,58,29,30,56,32,33,34,55,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,24,20,21,
22,23,54,45,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,24,20,21,
22,23,54,45,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,24,20,21,
22,23,54,45,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,24,20,21,
22,23,54,45,31,27,28,29,30,61,32,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,29,20,21,
22,28,24,25,26,27,58,54,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,29,20,21,
27,23,24,25,26,57,28,54,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,29,20,26,
22,23,24,25,56,27,28,54,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,29,25,21,
22,23,24,55,26,27,28,54,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,34,20,21,
22,23,54,25,26,32,28,29,30,31,62,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,34,20,21,
22,23,54,25,31,27,28,29,30,61,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,34,20,21,
22,23,54,30,26,27,28,29,60,31,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,34,20,21,
22,28,24,25,26,27,58,54,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,34,20,21,
22,33,24,25,26,32,28,29,30,31,62,58,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,34,20,21,
22,33,24,25,31,27,28,29,30,61,32,58,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,34,20,21,
22,33,24,30,26,27,28,29,60,31,32,58,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,34,20,21,
22,33,29,25,26,27,28,59,30,31,32,58,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,34,20,21,
27,23,24,25,26,57,28,54,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,34,20,21,
27,23,24,25,26,57,33,29,30,31,32,63,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,34,20,21,
32,23,24,25,31,27,28,29,30,61,57,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,34,20,21,
32,23,24,30,26,27,28,29,60,31,57,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,34,20,21,
32,23,29,25,26,27,28,59,30,31,57,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,34,20,21,
32,28,24,25,26,27,58,29,30,31,57,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,34,20,26,
22,23,24,25,56,27,28,54,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,34,20,26,
22,23,24,25,56,27,33,29,30,31,32,63,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,34,20,26,
22,23,24,25,56,32,28,29,30,31,62,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,34,20,31,
22,23,24,30,26,27,28,29,60,56,32,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,34,20,31,
22,23,29,25,26,27,28,59,30,56,32,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,34,20,31,
22,28,24,25,26,27,58,29,30,56,32,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,34,20,31,
27,23,24,25,26,57,28,29,30,56,32,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,34,25,21,
22,23,24,55,26,27,33,29,30,31,32,63,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,34,25,21,
22,23,24,55,26,32,28,29,30,31,62,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,34,25,21,
22,23,24,55,31,27,28,29,30,61,32,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,34,30,21,
22,23,29,25,26,27,28,59,55,31,32,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,34,30,21,
22,28,24,25,26,27,58,29,55,31,32,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,18,14,15,16,17,48,34,30,21,
27,23,24,25,26,57,28,29,55,31,32,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,12,23,14,15,16,22,18,19,20,21,
52,48,24,45,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,9,35,11,12,23,14,15,16,22,18,19,20,21,
52,48,24,45,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,23,14,15,16,22,18,19,20,21,
52,48,24,45,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,23,14,15,16,22,18,19,20,21,
52,48,24,45,31,27,28,29,30,61,32,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,23,14,15,16,22,18,19,20,21,
52,48,29,25,26,27,28,59,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,23,14,15,16,22,18,19,20,21,
52,48,34,25,26,27,33,29,30,31,32,63,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,23,14,15,16,22,18,19,20,21,
52,48,34,25,26,32,28,29,30,31,62,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,23,14,15,16,22,18,19,20,21,
52,48,34,25,31,27,28,29,30,61,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,23,14,15,16,22,18,19,20,21,
52,48,34,30,26,27,28,29,60,31,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,23,14,15,21,17,18,19,20,51,
22,48,24,45,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,9,35,11,12,23,14,15,21,17,18,19,20,51,
22,48,24,45,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,23,14,15,21,17,18,19,20,51,
22,48,24,45,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,23,14,15,21,17,18,19,20,51,
22,48,24,45,31,27,28,29,30,61,32,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,23,14,15,21,17,18,19,20,51,
22,48,29,25,26,27,28,59,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,23,14,15,21,17,18,19,20,51,
22,48,34,25,26,27,33,29,30,31,32,63,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,23,14,15,21,17,18,19,20,51,
22,48,34,25,26,32,28,29,30,31,62,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,23,14,15,21,17,18,19,20,51,
22,48,34,25,31,27,28,29,30,61,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,23,14,15,21,17,18,19,20,51,
22,48,34,30,26,27,28,29,60,31,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,23,14,20,16,17,18,19,50,21,
22,48,24,45,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,9,35,11,12,23,14,20,16,17,18,19,50,21,
22,48,24,45,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,23,14,20,16,17,18,19,50,21,
22,48,24,45,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,23,14,20,16,17,18,19,50,21,
22,48,24,45,31,27,28,29,30,61,32,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,23,14,20,16,17,18,19,50,21,
22,48,29,25,26,27,28,59,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,23,14,20,16,17,18,19,50,21,
22,48,34,25,26,27,33,29,30,31,32,63,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,23,14,20,16,17,18,19,50,21,
22,48,34,25,26,32,28,29,30,31,62,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,23,14,20,16,17,18,19,50,21,
22,48,34,25,31,27,28,29,30,61,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,23,14,20,16,17,18,19,50,21,
22,48,34,30,26,27,28,29,60,31,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,23,19,15,16,17,18,49,20,21,
22,48,24,45,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,9,35,11,12,23,19,15,16,17,18,49,20,21,
22,48,24,45,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,23,19,15,16,17,18,49,20,21,
22,48,24,45,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,23,19,15,16,17,18,49,20,21,
22,48,24,45,31,27,28,29,30,61,32,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,12,23,19,15,16,17,18,49,20,21,
22,48,29,25,26,27,28,59,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,23,19,15,16,17,18,49,20,21,
22,48,34,25,26,27,33,29,30,31,32,63,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,23,19,15,16,17,18,49,20,21,
22,48,34,25,26,32,28,29,30,31,62,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,23,19,15,16,17,18,49,20,21,
22,48,34,25,31,27,28,29,30,61,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,23,19,15,16,17,18,49,20,21,
22,48,34,30,26,27,28,29,60,31,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,15,16,17,48,19,20,26,
22,23,24,25,56,27,53,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,15,16,17,48,19,20,26,
22,23,24,25,56,27,53,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,15,16,17,48,19,25,21,
22,23,24,55,26,27,53,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,15,16,17,48,19,25,21,
22,23,24,55,26,27,53,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,15,16,17,48,24,20,21,
22,23,54,25,26,27,53,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,15,16,17,48,24,20,21,
22,23,54,25,26,27,53,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,15,16,22,18,19,20,21,
52,48,24,25,26,27,58,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,15,16,22,18,19,20,21,
52,48,24,25,26,27,58,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,15,16,27,18,19,20,26,
22,23,24,25,56,52,48,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,15,16,27,18,19,20,26,
22,23,24,25,56,52,48,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,15,16,27,18,19,25,21,
22,23,24,55,26,52,48,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,15,16,27,18,19,25,21,
22,23,24,55,26,52,48,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,15,16,27,18,24,20,21,
22,23,54,25,26,52,48,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,15,16,27,18,24,20,21,
22,23,54,25,26,52,48,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,15,16,27,23,19,20,21,
22,53,24,25,26,52,48,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,15,16,27,23,19,20,21,
22,53,24,25,26,52,48,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,15,21,17,18,19,20,51,
22,48,24,25,26,27,58,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,15,21,17,18,19,20,51,
22,48,24,25,26,27,58,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,15,21,17,18,19,20,51,
27,23,24,25,26,57,48,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,15,21,17,18,19,20,51,
27,23,24,25,26,57,48,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,15,26,17,18,19,25,21,
22,23,24,55,51,27,48,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,15,26,17,18,19,25,21,
22,23,24,55,51,27,48,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,15,26,17,18,24,20,21,
22,23,54,25,51,27,48,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,15,26,17,18,24,20,21,
22,23,54,25,51,27,48,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,15,26,17,23,19,20,21,
22,53,24,25,51,27,48,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,15,26,17,23,19,20,21,
22,53,24,25,51,27,48,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,15,26,22,18,19,20,21,
52,23,24,25,51,27,48,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,15,26,22,18,19,20,21,
52,23,24,25,51,27,48,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,20,16,17,18,19,50,21,
22,48,24,25,26,27,58,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,20,16,17,18,19,50,21,
22,48,24,25,26,27,58,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,20,16,17,18,19,50,21,
27,23,24,25,26,57,48,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,20,16,17,18,19,50,21,
27,23,24,25,26,57,48,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,20,16,17,18,19,50,26,
22,23,24,25,56,27,48,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,20,16,17,18,19,50,26,
22,23,24,25,56,27,48,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,25,16,17,18,24,20,21,
22,23,54,50,26,27,48,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,25,16,17,18,24,20,21,
22,23,54,50,26,27,48,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,25,16,17,23,19,20,21,
22,53,24,50,26,27,48,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,25,16,17,23,19,20,21,
22,53,24,50,26,27,48,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,25,16,22,18,19,20,21,
52,23,24,50,26,27,48,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,25,16,22,18,19,20,21,
52,23,24,50,26,27,48,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,25,21,17,18,19,20,51,
22,23,24,50,26,27,48,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,28,14,25,21,17,18,19,20,51,
22,23,24,50,26,27,48,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,28,19,15,16,17,18,49,20,21,
27,23,24,25,26,57,48,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,28,19,15,16,17,18,49,20,21,
27,23,24,25,26,57,48,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,28,19,15,16,17,18,49,20,26,
22,23,24,25,56,27,48,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,28,19,15,16,17,18,49,20,26,
22,23,24,25,56,27,48,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,28,19,15,16,17,18,49,25,21,
22,23,24,55,26,27,48,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,28,19,15,16,17,18,49,25,21,
22,23,24,55,26,27,48,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,28,24,15,16,17,23,19,20,21,
22,53,49,25,26,27,48,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,28,24,15,16,17,23,19,20,21,
22,53,49,25,26,27,48,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,28,24,15,16,22,18,19,20,21,
52,23,49,25,26,27,48,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,28,24,15,16,22,18,19,20,21,
52,23,49,25,26,27,48,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,28,24,15,21,17,18,19,20,51,
22,23,49,25,26,27,48,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,12,28,24,15,21,17,18,19,20,51,
22,23,49,25,26,27,48,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,17,48,19,20,26,
22,23,24,25,56,27,53,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,17,48,19,20,26,
22,23,24,25,56,32,28,29,30,31,62,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,17,48,19,20,31,
22,23,24,30,26,27,28,29,60,56,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,17,48,19,20,31,
22,23,29,25,26,27,28,59,30,56,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,17,48,19,20,31,
22,28,24,25,26,27,58,29,30,56,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,17,48,19,20,31,
27,23,24,25,26,57,28,29,30,56,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,17,48,19,25,21,
22,23,24,55,26,27,53,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,17,48,19,25,21,
22,23,24,55,26,32,28,29,30,31,62,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,17,48,19,25,21,
22,23,24,55,31,27,28,29,30,61,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,17,48,19,30,21,
22,23,29,25,26,27,28,59,55,31,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,17,48,19,30,21,
22,28,24,25,26,27,58,29,55,31,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,17,48,19,30,21,
27,23,24,25,26,57,28,29,55,31,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,17,48,19,30,26,
22,23,24,25,56,27,28,29,55,31,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,17,48,24,20,21,
22,23,54,25,26,32,28,29,30,31,62,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,17,48,24,20,21,
22,23,54,25,31,27,28,29,30,61,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,17,48,24,20,21,
22,23,54,30,26,27,28,29,60,31,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,17,48,29,20,21,
22,28,24,25,26,27,58,54,30,31,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,17,48,29,20,21,
27,23,24,25,26,57,28,54,30,31,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,17,48,29,20,26,
22,23,24,25,56,27,28,54,30,31,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,22,18,19,20,21,
52,48,24,25,26,32,28,29,30,31,62,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,22,18,19,20,21,
52,48,24,25,31,27,28,29,30,61,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,22,18,19,20,21,
52,48,24,30,26,27,28,29,60,31,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,22,18,19,20,21,
52,48,29,25,26,27,28,59,30,31,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,27,18,19,20,26,
22,23,24,25,56,52,48,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,27,18,19,25,21,
22,23,24,55,26,52,48,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,27,18,24,20,21,
22,23,54,25,26,52,48,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,27,23,19,20,21,
22,53,24,25,26,52,48,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,32,18,19,20,21,
52,23,24,30,26,27,28,29,60,31,57,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,32,18,19,20,21,
52,23,29,25,26,27,28,59,30,31,57,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,32,18,19,20,21,
52,28,24,25,26,27,58,29,30,31,57,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,32,18,19,20,26,
22,23,24,25,56,52,28,29,30,31,62,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,32,18,19,20,31,
22,23,24,30,26,27,28,29,60,56,52,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,32,18,19,20,31,
22,23,29,25,26,27,28,59,30,56,52,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,32,18,19,20,31,
22,28,24,25,26,27,58,29,30,56,52,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,32,18,19,20,31,
27,23,24,25,26,57,28,29,30,56,52,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,32,18,19,25,21,
22,23,24,55,26,52,28,29,30,31,62,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,32,18,19,25,21,
22,23,24,55,31,27,28,29,30,61,52,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,32,18,19,30,21,
22,23,29,25,26,27,28,59,55,31,52,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,32,18,19,30,21,
22,28,24,25,26,27,58,29,55,31,52,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,32,18,19,30,21,
27,23,24,25,26,57,28,29,55,31,52,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,32,18,19,30,26,
22,23,24,25,56,27,28,29,55,31,52,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,32,18,24,20,21,
22,23,54,25,26,52,28,29,30,31,62,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,32,18,24,20,21,
22,23,54,25,31,27,28,29,30,61,52,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,32,18,24,20,21,
22,23,54,30,26,27,28,29,60,31,52,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,32,18,29,20,21,
22,28,24,25,26,27,58,54,30,31,52,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,32,18,29,20,21,
27,23,24,25,26,57,28,54,30,31,52,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,32,18,29,20,26,
22,23,24,25,56,27,28,54,30,31,52,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,32,18,29,25,21,
22,23,24,55,26,27,28,54,30,31,52,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,32,23,19,20,21,
22,53,24,25,31,27,28,29,30,61,52,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,32,23,19,20,21,
22,53,24,30,26,27,28,29,60,31,52,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,32,23,19,20,21,
22,53,29,25,26,27,28,59,30,31,52,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,32,28,19,20,21,
27,23,24,25,26,57,53,29,30,31,52,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,32,28,19,20,26,
22,23,24,25,56,27,53,29,30,31,52,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,16,32,28,19,25,21,
22,23,24,55,26,27,53,29,30,31,52,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,21,17,18,19,20,51,
22,48,24,25,26,32,28,29,30,31,62,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,21,17,18,19,20,51,
22,48,24,25,31,27,28,29,30,61,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,21,17,18,19,20,51,
22,48,24,30,26,27,28,29,60,31,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,21,17,18,19,20,51,
22,48,29,25,26,27,28,59,30,31,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,21,17,18,19,20,51,
27,23,24,25,26,57,48,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,21,17,18,19,20,51,
32,23,24,25,31,27,28,29,30,61,57,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,21,17,18,19,20,51,
32,23,24,30,26,27,28,29,60,31,57,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,21,17,18,19,20,51,
32,23,29,25,26,27,28,59,30,31,57,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,21,17,18,19,20,51,
32,28,24,25,26,27,58,29,30,31,57,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,26,17,18,19,25,21,
22,23,24,55,51,27,48,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,26,17,18,19,25,21,
22,23,24,55,51,32,28,29,30,31,62,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,26,17,18,24,20,21,
22,23,54,25,51,27,48,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,26,17,18,24,20,21,
22,23,54,25,51,32,28,29,30,31,62,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,26,17,23,19,20,21,
22,53,24,25,51,27,48,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,26,17,23,19,20,21,
22,53,24,25,51,32,28,29,30,31,62,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,26,22,18,19,20,21,
52,23,24,25,51,27,48,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,26,22,18,19,20,21,
52,23,24,25,51,32,28,29,30,31,62,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,31,17,18,19,20,51,
22,23,29,25,26,27,28,59,30,56,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,31,17,18,19,20,51,
22,28,24,25,26,27,58,29,30,56,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,31,17,18,19,20,51,
27,23,24,25,26,57,28,29,30,56,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,31,17,18,19,25,21,
22,23,24,55,51,27,28,29,30,61,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,31,17,18,19,30,21,
22,23,29,25,26,27,28,59,55,51,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,31,17,18,19,30,21,
22,28,24,25,26,27,58,29,55,51,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,31,17,18,19,30,21,
27,23,24,25,26,57,28,29,55,51,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,31,17,18,19,30,26,
22,23,24,25,56,27,28,29,55,51,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,31,17,18,24,20,21,
22,23,54,25,51,27,28,29,30,61,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,31,17,18,24,20,21,
22,23,54,30,26,27,28,29,60,51,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,31,17,18,29,20,21,
22,28,24,25,26,27,58,54,30,51,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,31,17,18,29,20,21,
27,23,24,25,26,57,28,54,30,51,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,31,17,18,29,20,26,
22,23,24,25,56,27,28,54,30,51,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,31,17,18,29,25,21,
22,23,24,55,26,27,28,54,30,51,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,31,17,23,19,20,21,
22,53,24,25,51,27,28,29,30,61,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,31,17,23,19,20,21,
22,53,24,30,26,27,28,29,60,51,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,31,17,23,19,20,21,
22,53,29,25,26,27,28,59,30,51,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,31,17,28,19,20,21,
27,23,24,25,26,57,53,29,30,51,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,31,17,28,19,20,26,
22,23,24,25,56,27,53,29,30,51,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,31,17,28,19,25,21,
22,23,24,55,26,27,53,29,30,51,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,31,17,28,24,20,21,
22,23,54,25,26,27,53,29,30,51,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,31,22,18,19,20,21,
52,23,24,30,26,27,28,29,60,51,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,31,22,18,19,20,21,
52,23,29,25,26,27,28,59,30,51,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,31,22,18,19,20,21,
52,28,24,25,26,27,58,29,30,51,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,31,27,18,19,20,26,
22,23,24,25,56,52,28,29,30,51,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,31,27,18,19,25,21,
22,23,24,55,26,52,28,29,30,51,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,15,31,27,18,24,20,21,
22,23,54,25,26,52,28,29,30,51,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,20,16,17,18,19,50,21,
22,48,24,25,26,32,28,29,30,31,62,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,20,16,17,18,19,50,21,
22,48,24,25,31,27,28,29,30,61,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,20,16,17,18,19,50,21,
22,48,24,30,26,27,28,29,60,31,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,20,16,17,18,19,50,21,
22,48,29,25,26,27,28,59,30,31,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,20,16,17,18,19,50,21,
27,23,24,25,26,57,48,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,20,16,17,18,19,50,21,
32,23,24,25,31,27,28,29,30,61,57,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,20,16,17,18,19,50,21,
32,23,24,30,26,27,28,29,60,31,57,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,20,16,17,18,19,50,21,
32,23,29,25,26,27,28,59,30,31,57,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,20,16,17,18,19,50,21,
32,28,24,25,26,27,58,29,30,31,57,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,20,16,17,18,19,50,26,
22,23,24,25,56,27,48,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,20,16,17,18,19,50,26,
22,23,24,25,56,32,28,29,30,31,62,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,20,16,17,18,19,50,31,
22,23,24,30,26,27,28,29,60,56,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,20,16,17,18,19,50,31,
22,23,29,25,26,27,28,59,30,56,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,20,16,17,18,19,50,31,
22,28,24,25,26,27,58,29,30,56,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,20,16,17,18,19,50,31,
27,23,24,25,26,57,28,29,30,56,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,25,16,17,18,24,20,21,
22,23,54,50,26,27,48,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,25,16,17,18,24,20,21,
22,23,54,50,26,32,28,29,30,31,62,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,25,16,17,18,24,20,21,
22,23,54,50,31,27,28,29,30,61,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,25,16,17,23,19,20,21,
22,53,24,50,26,27,48,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,25,16,17,23,19,20,21,
22,53,24,50,26,32,28,29,30,31,62,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,25,16,17,23,19,20,21,
22,53,24,50,31,27,28,29,30,61,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,25,16,22,18,19,20,21,
52,23,24,50,26,27,48,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,25,16,22,18,19,20,21,
52,23,24,50,26,32,28,29,30,31,62,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,25,16,22,18,19,20,21,
52,23,24,50,31,27,28,29,30,61,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,25,21,17,18,19,20,51,
22,23,24,50,26,32,28,29,30,31,62,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,25,21,17,18,19,20,51,
22,23,24,50,31,27,28,29,30,61,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,30,16,17,18,19,50,21,
22,28,24,25,26,27,58,29,55,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,30,16,17,18,19,50,21,
27,23,24,25,26,57,28,29,55,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,30,16,17,18,24,20,21,
22,23,54,50,26,27,28,29,60,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,30,16,17,18,29,20,21,
22,28,24,25,26,27,58,54,50,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,30,16,17,18,29,20,21,
27,23,24,25,26,57,28,54,50,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,30,16,17,18,29,20,26,
22,23,24,25,56,27,28,54,50,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,30,16,17,18,29,25,21,
22,23,24,55,26,27,28,54,50,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,30,16,17,23,19,20,21,
22,53,24,50,26,27,28,29,60,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,30,16,17,23,19,20,21,
22,53,29,25,26,27,28,59,50,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,30,16,17,28,19,20,21,
27,23,24,25,26,57,53,29,50,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,30,16,17,28,19,20,26,
22,23,24,25,56,27,53,29,50,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,30,16,17,28,19,25,21,
22,23,24,55,26,27,53,29,50,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,30,16,17,28,24,20,21,
22,23,54,25,26,27,53,29,50,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,30,16,22,18,19,20,21,
52,23,24,50,26,27,28,29,60,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,30,16,22,18,19,20,21,
52,23,29,25,26,27,28,59,50,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,30,16,22,18,19,20,21,
52,28,24,25,26,27,58,29,50,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,30,16,27,18,19,20,26,
22,23,24,25,56,52,28,29,50,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,30,16,27,18,19,25,21,
22,23,24,55,26,52,28,29,50,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,30,16,27,18,24,20,21,
22,23,54,25,26,52,28,29,50,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,30,21,17,18,19,20,51,
22,23,29,25,26,27,28,59,50,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,30,21,17,18,19,20,51,
22,28,24,25,26,27,58,29,50,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,30,21,17,18,19,20,51,
27,23,24,25,26,57,28,29,50,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,30,26,17,18,19,25,21,
22,23,24,55,51,27,28,29,50,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,30,26,17,18,24,20,21,
22,23,54,25,51,27,28,29,50,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,14,30,26,17,23,19,20,21,
22,53,24,25,51,27,28,29,50,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,19,15,16,17,18,49,20,21,
22,48,24,30,26,27,28,29,60,31,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,19,15,16,17,18,49,20,21,
22,48,29,25,26,27,28,59,30,31,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,19,15,16,17,18,49,20,21,
27,23,24,25,26,57,48,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,19,15,16,17,18,49,20,21,
32,23,24,25,31,27,28,29,30,61,57,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,19,15,16,17,18,49,20,21,
32,23,24,30,26,27,28,29,60,31,57,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,19,15,16,17,18,49,20,21,
32,23,29,25,26,27,28,59,30,31,57,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,19,15,16,17,18,49,20,21,
32,28,24,25,26,27,58,29,30,31,57,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,19,15,16,17,18,49,20,26,
22,23,24,25,56,27,48,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,19,15,16,17,18,49,20,26,
22,23,24,25,56,32,28,29,30,31,62,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,19,15,16,17,18,49,20,31,
22,23,24,30,26,27,28,29,60,56,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,19,15,16,17,18,49,20,31,
22,23,29,25,26,27,28,59,30,56,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,19,15,16,17,18,49,20,31,
22,28,24,25,26,27,58,29,30,56,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,19,15,16,17,18,49,20,31,
27,23,24,25,26,57,28,29,30,56,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,19,15,16,17,18,49,25,21,
22,23,24,55,26,27,48,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,19,15,16,17,18,49,25,21,
22,23,24,55,26,32,28,29,30,31,62,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,19,15,16,17,18,49,25,21,
22,23,24,55,31,27,28,29,30,61,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,19,15,16,17,18,49,30,21,
22,23,29,25,26,27,28,59,55,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,19,15,16,17,18,49,30,21,
22,28,24,25,26,27,58,29,55,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,19,15,16,17,18,49,30,21,
27,23,24,25,26,57,28,29,55,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,24,15,16,17,23,19,20,21,
22,53,49,25,26,27,48,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,24,15,16,17,23,19,20,21,
22,53,49,25,26,32,28,29,30,31,62,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,24,15,16,17,23,19,20,21,
22,53,49,25,31,27,28,29,30,61,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,24,15,16,17,23,19,20,21,
22,53,49,30,26,27,28,29,60,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,24,15,16,22,18,19,20,21,
52,23,49,25,26,27,48,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,24,15,16,22,18,19,20,21,
52,23,49,25,26,32,28,29,30,31,62,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,24,15,16,22,18,19,20,21,
52,23,49,25,31,27,28,29,30,61,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,24,15,16,22,18,19,20,21,
52,23,49,30,26,27,28,29,60,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,24,15,21,17,18,19,20,51,
22,23,49,25,26,27,48,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,24,15,21,17,18,19,20,51,
22,23,49,25,26,32,28,29,30,31,62,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,24,15,21,17,18,19,20,51,
22,23,49,25,31,27,28,29,30,61,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,24,15,21,17,18,19,20,51,
22,23,49,30,26,27,28,29,60,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,24,20,16,17,18,19,50,21,
22,23,49,25,31,27,28,29,30,61,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,24,20,16,17,18,19,50,21,
22,23,49,30,26,27,28,29,60,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,29,15,16,17,18,49,20,21,
27,23,24,25,26,57,28,54,30,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,29,15,16,17,18,49,20,26,
22,23,24,25,56,27,28,54,30,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,29,15,16,17,28,19,20,21,
27,23,24,25,26,57,53,49,30,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,29,15,16,17,28,19,20,26,
22,23,24,25,56,27,53,49,30,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,29,15,16,17,28,19,25,21,
22,23,24,55,26,27,53,49,30,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,29,15,16,17,28,24,20,21,
22,23,54,25,26,27,53,49,30,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,29,15,16,22,18,19,20,21,
52,28,24,25,26,27,58,49,30,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,29,15,16,27,18,19,20,26,
22,23,24,25,56,52,28,49,30,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,29,15,16,27,18,19,25,21,
22,23,24,55,26,52,28,49,30,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,29,15,16,27,18,24,20,21,
22,23,54,25,26,52,28,49,30,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,29,15,16,27,23,19,20,21,
22,53,24,25,26,52,28,49,30,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,29,15,21,17,18,19,20,51,
22,28,24,25,26,27,58,49,30,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,29,15,21,17,18,19,20,51,
27,23,24,25,26,57,28,49,30,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,29,15,26,17,18,19,25,21,
22,23,24,55,51,27,28,49,30,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,29,15,26,17,18,24,20,21,
22,23,54,25,51,27,28,49,30,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,29,15,26,17,23,19,20,21,
22,53,24,25,51,27,28,49,30,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,29,20,16,17,18,19,50,21,
22,28,24,25,26,27,58,49,30,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,29,20,16,17,18,19,50,21,
27,23,24,25,26,57,28,49,30,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,29,20,16,17,18,19,50,26,
22,23,24,25,56,27,28,49,30,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,29,25,16,17,18,24,20,21,
22,23,54,50,26,27,28,49,30,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,29,25,16,17,23,19,20,21,
22,53,24,50,26,27,28,49,30,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,12,33,29,25,16,22,18,19,20,21,
52,23,24,50,26,27,28,49,30,31,32,48,34,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,19,45,21,
22,23,24,55,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,19,45,21,
22,23,24,55,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,19,45,21,
22,23,24,55,31,27,28,29,30,61,32,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,19,45,21,
22,23,29,25,26,27,28,59,55,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,19,45,21,
22,23,34,25,26,27,33,29,30,31,32,63,59,55,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,19,45,21,
22,23,34,25,26,32,28,29,30,31,62,33,59,55,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,19,45,21,
22,23,34,25,31,27,28,29,30,61,32,33,59,55,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,19,45,21,
22,23,34,30,26,27,28,29,60,31,32,33,59,55,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,19,45,21,
22,28,24,25,26,27,58,29,55,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,19,45,21,
22,28,24,25,26,27,58,34,30,31,32,33,64,55,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,19,45,21,
22,33,24,25,26,32,28,29,30,31,62,58,34,55,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,19,45,21,
22,33,24,25,31,27,28,29,30,61,32,58,34,55,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,19,45,21,
22,33,24,30,26,27,28,29,60,31,32,58,34,55,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,19,45,21,
22,33,29,25,26,27,28,59,30,31,32,58,34,55,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,19,45,21,
27,23,24,25,26,57,28,29,55,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,19,45,21,
27,23,24,25,26,57,28,34,30,31,32,33,64,55,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,19,45,21,
27,23,24,25,26,57,33,29,30,31,32,63,34,55,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,19,45,21,
32,23,24,25,31,27,28,29,30,61,57,33,34,55,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,19,45,21,
32,23,24,30,26,27,28,29,60,31,57,33,34,55,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,19,45,21,
32,23,29,25,26,27,28,59,30,31,57,33,34,55,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,19,45,26,
22,23,24,25,56,27,28,34,30,31,32,33,64,55,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,19,45,26,
22,23,24,25,56,27,33,29,30,31,32,63,34,55,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,19,45,26,
22,23,24,25,56,32,28,29,30,31,62,33,34,55,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,19,45,31,
22,23,24,30,26,27,28,29,60,56,32,33,34,55,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,19,45,31,
22,23,29,25,26,27,28,59,30,56,32,33,34,55,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,19,45,31,
22,28,24,25,26,27,58,29,30,56,32,33,34,55,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,24,20,21,
22,23,54,45,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,24,20,21,
22,23,54,45,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,24,20,21,
22,23,54,45,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,24,20,21,
22,23,54,45,31,27,28,29,30,61,32,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,29,20,21,
22,28,24,25,26,27,58,54,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,29,20,21,
27,23,24,25,26,57,28,54,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,29,20,26,
22,23,24,25,56,27,28,54,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,29,25,21,
22,23,24,55,26,27,28,54,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,34,20,21,
22,23,54,25,26,32,28,29,30,31,62,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,34,20,21,
22,23,54,25,31,27,28,29,30,61,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,34,20,21,
22,23,54,30,26,27,28,29,60,31,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,34,20,21,
22,28,24,25,26,27,58,54,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,34,20,21,
22,33,24,25,26,32,28,29,30,31,62,58,54,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,34,20,21,
22,33,24,25,31,27,28,29,30,61,32,58,54,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,34,20,21,
22,33,24,30,26,27,28,29,60,31,32,58,54,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,34,20,21,
22,33,29,25,26,27,28,59,30,31,32,58,54,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,34,20,21,
27,23,24,25,26,57,28,54,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,34,20,21,
27,23,24,25,26,57,33,29,30,31,32,63,54,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,34,20,21,
32,23,24,25,31,27,28,29,30,61,57,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,34,20,21,
32,23,24,30,26,27,28,29,60,31,57,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,34,20,21,
32,23,29,25,26,27,28,59,30,31,57,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,34,20,21,
32,28,24,25,26,27,58,29,30,31,57,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,34,20,26,
22,23,24,25,56,27,28,54,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,34,20,26,
22,23,24,25,56,27,33,29,30,31,32,63,54,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,34,20,26,
22,23,24,25,56,32,28,29,30,31,62,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,34,20,31,
22,23,24,30,26,27,28,29,60,56,32,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,34,20,31,
22,23,29,25,26,27,28,59,30,56,32,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,34,20,31,
22,28,24,25,26,27,58,29,30,56,32,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,34,25,21,
22,23,24,55,26,27,33,29,30,31,32,63,54,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,34,25,21,
22,23,24,55,26,32,28,29,30,31,62,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,34,25,21,
22,23,24,55,31,27,28,29,30,61,32,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,34,30,21,
22,23,29,25,26,27,28,59,55,31,32,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,34,30,21,
22,28,24,25,26,27,58,29,55,31,32,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,18,34,30,21,
27,23,24,25,26,57,28,29,55,31,32,33,54,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,23,19,20,21,
22,53,24,45,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,23,19,20,21,
22,53,24,45,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,23,19,20,21,
22,53,24,45,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,23,19,20,21,
22,53,24,45,31,27,28,29,30,61,32,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,23,19,20,21,
22,53,29,25,26,27,28,59,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,23,19,20,21,
22,53,34,25,26,27,33,29,30,31,32,63,59,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,23,19,20,21,
22,53,34,25,26,32,28,29,30,31,62,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,23,19,20,21,
22,53,34,25,31,27,28,29,30,61,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,23,19,20,21,
22,53,34,30,26,27,28,29,60,31,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,28,19,20,21,
27,23,24,25,26,57,53,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,28,19,20,21,
27,23,24,25,26,57,53,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,28,19,20,26,
22,23,24,25,56,27,53,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,28,19,20,26,
22,23,24,25,56,27,53,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,28,19,25,21,
22,23,24,55,26,27,53,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,28,19,25,21,
22,23,24,55,26,27,53,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,28,24,20,21,
22,23,54,25,26,27,53,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,28,24,20,21,
22,23,54,25,26,27,53,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,33,19,20,21,
22,53,24,25,31,27,28,29,30,61,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,33,19,20,21,
22,53,24,30,26,27,28,29,60,31,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,33,19,20,21,
22,53,29,25,26,27,28,59,30,31,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,33,19,20,21,
27,23,24,25,26,57,53,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,33,19,20,21,
32,23,24,25,31,27,28,29,30,61,57,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,33,19,20,21,
32,23,24,30,26,27,28,29,60,31,57,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,33,19,20,21,
32,23,29,25,26,27,28,59,30,31,57,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,33,19,20,21,
32,28,24,25,26,27,58,29,30,31,57,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,33,19,20,26,
22,23,24,25,56,27,53,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,33,19,20,26,
22,23,24,25,56,32,28,29,30,31,62,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,33,19,20,31,
22,23,24,30,26,27,28,29,60,56,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,33,19,20,31,
22,23,29,25,26,27,28,59,30,56,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,33,19,20,31,
22,28,24,25,26,27,58,29,30,56,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,33,19,20,31,
27,23,24,25,26,57,28,29,30,56,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,33,19,25,21,
22,23,24,55,26,27,53,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,33,19,25,21,
22,23,24,55,26,32,28,29,30,31,62,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,33,19,25,21,
22,23,24,55,31,27,28,29,30,61,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,33,19,30,21,
22,23,29,25,26,27,28,59,55,31,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,33,19,30,21,
22,28,24,25,26,27,58,29,55,31,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,33,19,30,21,
27,23,24,25,26,57,28,29,55,31,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,33,24,20,21,
22,23,54,25,26,32,28,29,30,31,62,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,33,24,20,21,
22,23,54,25,31,27,28,29,30,61,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,33,24,20,21,
22,23,54,30,26,27,28,29,60,31,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,33,29,20,21,
22,28,24,25,26,27,58,54,30,31,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,33,29,20,21,
27,23,24,25,26,57,28,54,30,31,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,17,13,14,15,16,47,33,29,20,26,
22,23,24,25,56,27,28,54,30,31,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,11,22,13,14,15,21,17,18,19,20,51,
47,23,24,45,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,9,35,11,22,13,14,15,21,17,18,19,20,51,
47,23,24,45,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,9,35,11,22,13,14,15,21,17,18,19,20,51,
47,23,24,45,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,22,13,14,15,21,17,18,19,20,51,
47,23,24,45,31,27,28,29,30,61,32,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,22,13,14,15,21,17,18,19,20,51,
47,23,29,25,26,27,28,59,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,22,13,14,15,21,17,18,19,20,51,
47,23,34,25,26,27,33,29,30,31,32,63,59,45,41},
{2,3,4,5,36,7,8,9,35,11,22,13,14,15,21,17,18,19,20,51,
47,23,34,25,26,32,28,29,30,31,62,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,22,13,14,15,21,17,18,19,20,51,
47,23,34,25,31,27,28,29,30,61,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,22,13,14,15,21,17,18,19,20,51,
47,23,34,30,26,27,28,29,60,31,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,22,13,14,15,21,17,18,19,20,51,
47,28,24,25,26,27,58,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,22,13,14,15,21,17,18,19,20,51,
47,28,24,25,26,27,58,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,22,13,14,15,21,17,18,19,20,51,
47,33,24,25,26,32,28,29,30,31,62,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,22,13,14,15,21,17,18,19,20,51,
47,33,24,25,31,27,28,29,30,61,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,22,13,14,15,21,17,18,19,20,51,
47,33,24,30,26,27,28,29,60,31,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,22,13,14,15,21,17,18,19,20,51,
47,33,29,25,26,27,28,59,30,31,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,22,13,14,20,16,17,18,19,50,21,
47,23,24,45,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,9,35,11,22,13,14,20,16,17,18,19,50,21,
47,23,24,45,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,9,35,11,22,13,14,20,16,17,18,19,50,21,
47,23,24,45,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,22,13,14,20,16,17,18,19,50,21,
47,23,24,45,31,27,28,29,30,61,32,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,22,13,14,20,16,17,18,19,50,21,
47,23,29,25,26,27,28,59,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,22,13,14,20,16,17,18,19,50,21,
47,23,34,25,26,27,33,29,30,31,32,63,59,45,41},
{2,3,4,5,36,7,8,9,35,11,22,13,14,20,16,17,18,19,50,21,
47,23,34,25,26,32,28,29,30,31,62,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,22,13,14,20,16,17,18,19,50,21,
47,23,34,25,31,27,28,29,30,61,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,22,13,14,20,16,17,18,19,50,21,
47,23,34,30,26,27,28,29,60,31,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,22,13,14,20,16,17,18,19,50,21,
47,28,24,25,26,27,58,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,22,13,14,20,16,17,18,19,50,21,
47,28,24,25,26,27,58,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,22,13,14,20,16,17,18,19,50,21,
47,33,24,25,26,32,28,29,30,31,62,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,22,13,14,20,16,17,18,19,50,21,
47,33,24,25,31,27,28,29,30,61,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,22,13,14,20,16,17,18,19,50,21,
47,33,24,30,26,27,28,29,60,31,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,22,13,14,20,16,17,18,19,50,21,
47,33,29,25,26,27,28,59,30,31,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,22,13,19,15,16,17,18,49,20,21,
47,23,24,45,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,9,35,11,22,13,19,15,16,17,18,49,20,21,
47,23,24,45,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,9,35,11,22,13,19,15,16,17,18,49,20,21,
47,23,24,45,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,22,13,19,15,16,17,18,49,20,21,
47,23,24,45,31,27,28,29,30,61,32,33,34,60,41},
{2,3,4,5,36,7,8,9,35,11,22,13,19,15,16,17,18,49,20,21,
47,23,29,25,26,27,28,59,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,22,13,19,15,16,17,18,49,20,21,
47,23,34,25,26,27,33,29,30,31,32,63,59,45,41},
{2,3,4,5,36,7,8,9,35,11,22,13,19,15,16,17,18,49,20,21,
47,23,34,25,26,32,28,29,30,31,62,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,22,13,19,15,16,17,18,49,20,21,
47,23,34,25,31,27,28,29,30,61,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,22,13,19,15,16,17,18,49,20,21,
47,23,34,30,26,27,28,29,60,31,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,22,13,19,15,16,17,18,49,20,21,
47,28,24,25,26,27,58,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,22,13,19,15,16,17,18,49,20,21,
47,28,24,25,26,27,58,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,22,13,19,15,16,17,18,49,20,21,
47,33,24,25,26,32,28,29,30,31,62,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,22,13,19,15,16,17,18,49,20,21,
47,33,24,25,31,27,28,29,30,61,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,22,13,19,15,16,17,18,49,20,21,
47,33,24,30,26,27,28,29,60,31,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,22,13,19,15,16,17,18,49,20,21,
47,33,29,25,26,27,28,59,30,31,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,22,18,14,15,16,17,48,19,20,21,
47,23,34,30,26,27,28,29,60,31,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,11,22,18,14,15,16,17,48,19,20,21,
47,28,24,25,26,27,58,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,22,18,14,15,16,17,48,19,20,21,
47,28,24,25,26,27,58,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,22,18,14,15,16,17,48,19,20,21,
47,33,24,25,26,32,28,29,30,31,62,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,22,18,14,15,16,17,48,19,20,21,
47,33,24,25,31,27,28,29,30,61,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,22,18,14,15,16,17,48,19,20,21,
47,33,24,30,26,27,28,29,60,31,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,15,16,47,18,19,25,21,
22,23,24,55,26,52,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,15,16,47,18,19,25,21,
22,23,24,55,26,52,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,15,16,47,18,19,25,21,
22,23,24,55,26,52,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,15,16,47,18,24,20,21,
22,23,54,25,26,52,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,15,16,47,18,24,20,21,
22,23,54,25,26,52,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,15,16,47,18,24,20,21,
22,23,54,25,26,52,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,15,16,47,23,19,20,21,
22,53,24,25,26,52,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,15,21,17,18,19,20,51,
47,23,24,25,26,57,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,15,21,17,18,19,20,51,
47,23,24,25,26,57,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,15,21,17,18,19,20,51,
47,23,24,25,26,57,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,15,26,17,18,19,25,21,
22,23,24,55,51,47,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,15,26,17,18,19,25,21,
22,23,24,55,51,47,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,15,26,17,18,19,25,21,
22,23,24,55,51,47,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,15,26,17,18,24,20,21,
22,23,54,25,51,47,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,15,26,17,18,24,20,21,
22,23,54,25,51,47,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,15,26,17,18,24,20,21,
22,23,54,25,51,47,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,15,26,17,23,19,20,21,
22,53,24,25,51,47,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,15,26,17,23,19,20,21,
22,53,24,25,51,47,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,15,26,17,23,19,20,21,
22,53,24,25,51,47,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,15,26,22,18,19,20,21,
52,23,24,25,51,47,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,15,26,22,18,19,20,21,
52,23,24,25,51,47,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,15,26,22,18,19,20,21,
52,23,24,25,51,47,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,20,16,17,18,19,50,21,
47,23,24,25,26,57,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,20,16,17,18,19,50,21,
47,23,24,25,26,57,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,20,16,17,18,19,50,21,
47,23,24,25,26,57,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,20,16,17,18,19,50,26,
22,23,24,25,56,47,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,20,16,17,18,19,50,26,
22,23,24,25,56,47,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,20,16,17,18,19,50,26,
22,23,24,25,56,47,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,25,16,17,18,24,20,21,
22,23,54,50,26,47,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,25,16,17,18,24,20,21,
22,23,54,50,26,47,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,25,16,17,18,24,20,21,
22,23,54,50,26,47,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,25,16,17,23,19,20,21,
22,53,24,50,26,47,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,25,16,17,23,19,20,21,
22,53,24,50,26,47,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,25,16,17,23,19,20,21,
22,53,24,50,26,47,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,25,16,22,18,19,20,21,
52,23,24,50,26,47,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,25,16,22,18,19,20,21,
52,23,24,50,26,47,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,25,16,22,18,19,20,21,
52,23,24,50,26,47,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,25,21,17,18,19,20,51,
22,23,24,50,26,47,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,25,21,17,18,19,20,51,
22,23,24,50,26,47,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,14,25,21,17,18,19,20,51,
22,23,24,50,26,47,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,19,15,16,17,18,49,20,21,
47,23,24,25,26,57,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,27,13,19,15,16,17,18,49,20,21,
47,23,24,25,26,57,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,19,15,16,17,18,49,20,21,
47,23,24,25,26,57,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,19,15,16,17,18,49,20,26,
22,23,24,25,56,47,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,27,13,19,15,16,17,18,49,20,26,
22,23,24,25,56,47,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,19,15,16,17,18,49,20,26,
22,23,24,25,56,47,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,19,15,16,17,18,49,25,21,
22,23,24,55,26,47,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,27,13,19,15,16,17,18,49,25,21,
22,23,24,55,26,47,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,19,15,16,17,18,49,25,21,
22,23,24,55,26,47,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,24,15,16,17,23,19,20,21,
22,53,49,25,26,47,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,27,13,24,15,16,17,23,19,20,21,
22,53,49,25,26,47,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,24,15,16,17,23,19,20,21,
22,53,49,25,26,47,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,24,15,16,22,18,19,20,21,
52,23,49,25,26,47,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,27,13,24,15,16,22,18,19,20,21,
52,23,49,25,26,47,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,24,15,16,22,18,19,20,21,
52,23,49,25,26,47,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,24,15,21,17,18,19,20,51,
22,23,49,25,26,47,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,27,13,24,15,21,17,18,19,20,51,
22,23,49,25,26,47,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,27,13,24,15,21,17,18,19,20,51,
22,23,49,25,26,47,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,27,18,14,15,16,17,48,19,20,26,
22,23,24,25,56,47,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,27,18,14,15,16,17,48,19,20,26,
22,23,24,25,56,47,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,27,18,14,15,16,17,48,19,20,26,
22,23,24,25,56,47,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,27,18,14,15,16,17,48,19,25,21,
22,23,24,55,26,47,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,27,18,14,15,16,17,48,19,25,21,
22,23,24,55,26,47,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,27,18,14,15,16,17,48,19,25,21,
22,23,24,55,26,47,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,27,18,14,15,16,17,48,24,20,21,
22,23,54,25,26,47,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,27,18,14,15,16,17,48,24,20,21,
22,23,54,25,26,47,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,27,18,14,15,16,17,48,24,20,21,
22,23,54,25,26,47,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,27,23,14,15,16,22,18,19,20,21,
52,48,24,25,26,47,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,27,23,14,15,16,22,18,19,20,21,
52,48,24,25,26,47,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,27,23,14,15,16,22,18,19,20,21,
52,48,24,25,26,47,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,27,23,14,15,21,17,18,19,20,51,
22,48,24,25,26,47,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,27,23,14,15,21,17,18,19,20,51,
22,48,24,25,26,47,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,27,23,14,15,21,17,18,19,20,51,
22,48,24,25,26,47,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,27,23,14,20,16,17,18,19,50,21,
22,48,24,25,26,47,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,11,27,23,14,20,16,17,18,19,50,21,
22,48,24,25,26,47,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,11,27,23,14,20,16,17,18,19,50,21,
22,48,24,25,26,47,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,16,47,18,19,25,21,
22,23,24,55,26,52,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,16,47,18,19,25,21,
22,23,24,55,31,27,28,29,30,61,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,16,47,18,19,30,21,
22,23,29,25,26,27,28,59,55,31,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,16,47,18,19,30,21,
22,28,24,25,26,27,58,29,55,31,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,16,47,18,19,30,21,
27,23,24,25,26,57,28,29,55,31,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,16,47,18,19,30,26,
22,23,24,25,56,27,28,29,55,31,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,16,47,18,24,20,21,
22,23,54,25,26,52,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,16,47,18,24,20,21,
22,23,54,25,31,27,28,29,30,61,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,16,47,18,24,20,21,
22,23,54,30,26,27,28,29,60,31,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,16,47,18,29,20,21,
22,28,24,25,26,27,58,54,30,31,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,16,47,18,29,20,21,
27,23,24,25,26,57,28,54,30,31,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,16,47,18,29,20,26,
22,23,24,25,56,27,28,54,30,31,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,16,47,23,19,20,21,
22,53,24,25,31,27,28,29,30,61,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,16,47,23,19,20,21,
22,53,24,30,26,27,28,29,60,31,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,16,47,23,19,20,21,
22,53,29,25,26,27,28,59,30,31,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,16,47,28,19,20,21,
27,23,24,25,26,57,53,29,30,31,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,16,47,28,19,20,26,
22,23,24,25,56,27,53,29,30,31,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,16,47,28,19,25,21,
22,23,24,55,26,27,53,29,30,31,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,21,17,18,19,20,51,
47,23,24,25,31,27,28,29,30,61,57,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,21,17,18,19,20,51,
47,23,24,30,26,27,28,29,60,31,57,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,21,17,18,19,20,51,
47,23,29,25,26,27,28,59,30,31,57,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,26,17,18,19,25,21,
22,23,24,55,51,47,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,26,17,18,24,20,21,
22,23,54,25,51,47,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,26,17,23,19,20,21,
22,53,24,25,51,47,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,26,22,18,19,20,21,
52,23,24,25,51,47,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,31,17,18,19,20,51,
22,23,29,25,26,27,28,59,30,56,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,31,17,18,19,20,51,
22,28,24,25,26,27,58,29,30,56,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,31,17,18,19,20,51,
27,23,24,25,26,57,28,29,30,56,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,31,17,18,19,25,21,
22,23,24,55,51,27,28,29,30,61,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,31,17,18,19,30,21,
22,23,29,25,26,27,28,59,55,51,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,31,17,18,19,30,21,
22,28,24,25,26,27,58,29,55,51,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,31,17,18,19,30,21,
27,23,24,25,26,57,28,29,55,51,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,31,17,18,19,30,26,
22,23,24,25,56,27,28,29,55,51,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,31,17,18,24,20,21,
22,23,54,25,51,27,28,29,30,61,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,31,17,18,24,20,21,
22,23,54,30,26,27,28,29,60,51,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,31,17,18,29,20,21,
22,28,24,25,26,27,58,54,30,51,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,31,17,18,29,20,21,
27,23,24,25,26,57,28,54,30,51,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,31,17,18,29,20,26,
22,23,24,25,56,27,28,54,30,51,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,31,17,18,29,25,21,
22,23,24,55,26,27,28,54,30,51,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,31,17,23,19,20,21,
22,53,24,25,51,27,28,29,30,61,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,31,17,23,19,20,21,
22,53,24,30,26,27,28,29,60,51,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,31,17,23,19,20,21,
22,53,29,25,26,27,28,59,30,51,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,31,17,28,19,20,21,
27,23,24,25,26,57,53,29,30,51,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,31,17,28,19,20,26,
22,23,24,25,56,27,53,29,30,51,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,31,17,28,19,25,21,
22,23,24,55,26,27,53,29,30,51,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,31,22,18,19,20,21,
52,23,24,30,26,27,28,29,60,51,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,31,22,18,19,20,21,
52,23,29,25,26,27,28,59,30,51,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,31,22,18,19,20,21,
52,28,24,25,26,27,58,29,30,51,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,31,27,18,19,20,26,
22,23,24,25,56,52,28,29,30,51,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,31,27,18,19,25,21,
22,23,24,55,26,52,28,29,30,51,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,15,31,27,18,24,20,21,
22,23,54,25,26,52,28,29,30,51,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,20,16,17,18,19,50,21,
47,23,24,25,31,27,28,29,30,61,57,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,20,16,17,18,19,50,21,
47,23,24,30,26,27,28,29,60,31,57,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,20,16,17,18,19,50,21,
47,23,29,25,26,27,28,59,30,31,57,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,20,16,17,18,19,50,26,
22,23,24,25,56,47,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,20,16,17,18,19,50,31,
22,23,24,30,26,27,28,29,60,56,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,20,16,17,18,19,50,31,
22,23,29,25,26,27,28,59,30,56,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,20,16,17,18,19,50,31,
22,28,24,25,26,27,58,29,30,56,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,20,16,17,18,19,50,31,
27,23,24,25,26,57,28,29,30,56,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,25,16,17,18,24,20,21,
22,23,54,50,26,47,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,25,16,17,18,24,20,21,
22,23,54,50,31,27,28,29,30,61,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,25,16,17,23,19,20,21,
22,53,24,50,26,47,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,25,16,17,23,19,20,21,
22,53,24,50,31,27,28,29,30,61,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,25,16,22,18,19,20,21,
52,23,24,50,26,47,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,25,16,22,18,19,20,21,
52,23,24,50,31,27,28,29,30,61,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,25,21,17,18,19,20,51,
22,23,24,50,31,27,28,29,30,61,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,30,16,17,18,19,50,21,
22,28,24,25,26,27,58,29,55,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,30,16,17,18,19,50,21,
27,23,24,25,26,57,28,29,55,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,30,16,17,18,24,20,21,
22,23,54,50,26,27,28,29,60,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,30,16,17,18,29,20,21,
22,28,24,25,26,27,58,54,50,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,30,16,17,18,29,20,21,
27,23,24,25,26,57,28,54,50,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,30,16,17,18,29,20,26,
22,23,24,25,56,27,28,54,50,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,30,16,17,18,29,25,21,
22,23,24,55,26,27,28,54,50,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,30,16,17,23,19,20,21,
22,53,24,50,26,27,28,29,60,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,30,16,17,23,19,20,21,
22,53,29,25,26,27,28,59,50,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,30,16,17,28,19,20,21,
27,23,24,25,26,57,53,29,50,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,30,16,17,28,19,20,26,
22,23,24,25,56,27,53,29,50,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,30,16,17,28,19,25,21,
22,23,24,55,26,27,53,29,50,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,30,16,17,28,24,20,21,
22,23,54,25,26,27,53,29,50,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,30,16,22,18,19,20,21,
52,23,24,50,26,27,28,29,60,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,30,16,22,18,19,20,21,
52,23,29,25,26,27,28,59,50,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,30,16,22,18,19,20,21,
52,28,24,25,26,27,58,29,50,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,30,16,27,18,19,20,26,
22,23,24,25,56,52,28,29,50,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,30,16,27,18,19,25,21,
22,23,24,55,26,52,28,29,50,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,30,16,27,18,24,20,21,
22,23,54,25,26,52,28,29,50,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,30,21,17,18,19,20,51,
22,23,29,25,26,27,28,59,50,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,30,21,17,18,19,20,51,
22,28,24,25,26,27,58,29,50,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,30,21,17,18,19,20,51,
27,23,24,25,26,57,28,29,50,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,30,26,17,18,19,25,21,
22,23,24,55,51,27,28,29,50,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,30,26,17,18,24,20,21,
22,23,54,25,51,27,28,29,50,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,14,30,26,17,23,19,20,21,
22,53,24,25,51,27,28,29,50,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,19,15,16,17,18,49,20,21,
47,23,24,25,31,27,28,29,30,61,57,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,19,15,16,17,18,49,20,21,
47,23,24,30,26,27,28,29,60,31,57,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,19,15,16,17,18,49,20,21,
47,23,29,25,26,27,28,59,30,31,57,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,19,15,16,17,18,49,20,26,
22,23,24,25,56,47,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,19,15,16,17,18,49,20,31,
22,23,24,30,26,27,28,29,60,56,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,19,15,16,17,18,49,20,31,
22,23,29,25,26,27,28,59,30,56,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,19,15,16,17,18,49,20,31,
22,28,24,25,26,27,58,29,30,56,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,19,15,16,17,18,49,20,31,
27,23,24,25,26,57,28,29,30,56,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,19,15,16,17,18,49,25,21,
22,23,24,55,26,47,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,19,15,16,17,18,49,25,21,
22,23,24,55,31,27,28,29,30,61,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,19,15,16,17,18,49,30,21,
22,23,29,25,26,27,28,59,55,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,19,15,16,17,18,49,30,21,
22,28,24,25,26,27,58,29,55,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,19,15,16,17,18,49,30,21,
27,23,24,25,26,57,28,29,55,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,24,15,16,17,23,19,20,21,
22,53,49,25,26,47,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,24,15,16,17,23,19,20,21,
22,53,49,25,31,27,28,29,30,61,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,24,15,16,17,23,19,20,21,
22,53,49,30,26,27,28,29,60,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,24,15,16,22,18,19,20,21,
52,23,49,25,26,47,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,24,15,16,22,18,19,20,21,
52,23,49,25,31,27,28,29,30,61,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,24,15,16,22,18,19,20,21,
52,23,49,30,26,27,28,29,60,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,24,15,21,17,18,19,20,51,
22,23,49,25,26,47,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,24,15,21,17,18,19,20,51,
22,23,49,25,31,27,28,29,30,61,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,24,15,21,17,18,19,20,51,
22,23,49,30,26,27,28,29,60,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,24,20,16,17,18,19,50,21,
22,23,49,30,26,27,28,29,60,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,29,15,16,17,18,49,20,21,
27,23,24,25,26,57,28,54,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,29,15,16,17,18,49,20,26,
22,23,24,25,56,27,28,54,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,29,15,16,17,23,19,20,21,
22,53,49,25,26,27,28,59,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,29,15,16,17,28,19,20,21,
27,23,24,25,26,57,53,49,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,29,15,16,17,28,19,20,26,
22,23,24,25,56,27,53,49,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,29,15,16,17,28,19,25,21,
22,23,24,55,26,27,53,49,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,29,15,16,17,28,24,20,21,
22,23,54,25,26,27,53,49,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,29,15,16,22,18,19,20,21,
52,23,49,25,26,27,28,59,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,29,15,16,22,18,19,20,21,
52,28,24,25,26,27,58,49,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,29,15,16,27,18,19,20,26,
22,23,24,25,56,52,28,49,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,29,15,16,27,18,19,25,21,
22,23,24,55,26,52,28,49,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,29,15,16,27,18,24,20,21,
22,23,54,25,26,52,28,49,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,29,15,21,17,18,19,20,51,
22,23,49,25,26,27,28,59,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,29,15,21,17,18,19,20,51,
22,28,24,25,26,27,58,49,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,29,15,21,17,18,19,20,51,
27,23,24,25,26,57,28,49,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,29,15,26,17,18,19,25,21,
22,23,24,55,51,27,28,49,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,29,15,26,17,18,24,20,21,
22,23,54,25,51,27,28,49,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,29,15,26,17,23,19,20,21,
22,53,24,25,51,27,28,49,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,29,20,16,17,18,19,50,21,
22,28,24,25,26,27,58,49,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,29,20,16,17,18,19,50,21,
27,23,24,25,26,57,28,49,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,29,20,16,17,18,19,50,26,
22,23,24,25,56,27,28,49,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,29,25,16,17,18,24,20,21,
22,23,54,50,26,27,28,49,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,29,25,16,17,23,19,20,21,
22,53,24,50,26,27,28,49,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,13,29,25,16,22,18,19,20,21,
52,23,24,50,26,27,28,49,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,18,14,15,16,17,48,19,20,26,
22,23,24,25,56,47,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,18,14,15,16,17,48,19,20,31,
22,23,24,30,26,27,28,29,60,56,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,18,14,15,16,17,48,19,20,31,
22,23,29,25,26,27,28,59,30,56,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,18,14,15,16,17,48,19,20,31,
22,28,24,25,26,27,58,29,30,56,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,18,14,15,16,17,48,19,20,31,
27,23,24,25,26,57,28,29,30,56,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,18,14,15,16,17,48,19,25,21,
22,23,24,55,26,47,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,18,14,15,16,17,48,19,25,21,
22,23,24,55,31,27,28,29,30,61,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,18,14,15,16,17,48,19,30,21,
22,23,29,25,26,27,28,59,55,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,18,14,15,16,17,48,19,30,21,
22,28,24,25,26,27,58,29,55,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,18,14,15,16,17,48,19,30,21,
27,23,24,25,26,57,28,29,55,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,18,14,15,16,17,48,24,20,21,
22,23,54,25,26,47,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,18,14,15,16,17,48,24,20,21,
22,23,54,25,31,27,28,29,30,61,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,18,14,15,16,17,48,24,20,21,
22,23,54,30,26,27,28,29,60,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,18,14,15,16,17,48,29,20,21,
22,28,24,25,26,27,58,54,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,18,14,15,16,17,48,29,20,21,
27,23,24,25,26,57,28,54,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,18,14,15,16,17,48,29,20,26,
22,23,24,25,56,27,28,54,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,23,14,15,16,22,18,19,20,21,
52,48,24,25,26,47,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,23,14,15,16,22,18,19,20,21,
52,48,24,25,31,27,28,29,30,61,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,23,14,15,16,22,18,19,20,21,
52,48,24,30,26,27,28,29,60,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,23,14,15,16,22,18,19,20,21,
52,48,29,25,26,27,28,59,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,23,14,15,21,17,18,19,20,51,
22,48,24,25,26,47,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,23,14,15,21,17,18,19,20,51,
22,48,24,25,31,27,28,29,30,61,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,23,14,15,21,17,18,19,20,51,
22,48,24,30,26,27,28,29,60,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,23,14,15,21,17,18,19,20,51,
22,48,29,25,26,27,28,59,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,23,14,20,16,17,18,19,50,21,
22,48,24,25,26,47,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,23,14,20,16,17,18,19,50,21,
22,48,24,25,31,27,28,29,30,61,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,23,14,20,16,17,18,19,50,21,
22,48,24,30,26,27,28,29,60,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,23,14,20,16,17,18,19,50,21,
22,48,29,25,26,27,28,59,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,23,19,15,16,17,18,49,20,21,
22,48,29,25,26,27,28,59,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,28,14,15,16,17,48,19,20,26,
22,23,24,25,56,27,53,29,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,28,14,15,16,17,48,19,25,21,
22,23,24,55,26,27,53,29,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,28,14,15,16,27,18,19,20,26,
22,23,24,25,56,52,48,29,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,28,14,15,16,27,18,19,25,21,
22,23,24,55,26,52,48,29,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,28,14,15,16,27,18,24,20,21,
22,23,54,25,26,52,48,29,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,28,14,15,16,27,23,19,20,21,
22,53,24,25,26,52,48,29,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,28,14,15,21,17,18,19,20,51,
27,23,24,25,26,57,48,29,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,28,14,15,26,17,18,19,25,21,
22,23,24,55,51,27,48,29,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,28,14,15,26,17,18,24,20,21,
22,23,54,25,51,27,48,29,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,28,14,15,26,17,23,19,20,21,
22,53,24,25,51,27,48,29,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,28,14,20,16,17,18,19,50,21,
27,23,24,25,26,57,48,29,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,28,14,20,16,17,18,19,50,26,
22,23,24,25,56,27,48,29,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,28,14,25,16,17,18,24,20,21,
22,23,54,50,26,27,48,29,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,28,14,25,16,17,23,19,20,21,
22,53,24,50,26,27,48,29,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,28,14,25,16,22,18,19,20,21,
52,23,24,50,26,27,48,29,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,28,19,15,16,17,18,49,20,21,
27,23,24,25,26,57,48,29,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,28,19,15,16,17,18,49,20,26,
22,23,24,25,56,27,48,29,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,28,19,15,16,17,18,49,25,21,
22,23,24,55,26,27,48,29,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,28,24,15,16,17,23,19,20,21,
22,53,49,25,26,27,48,29,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,28,24,15,16,22,18,19,20,21,
52,23,49,25,26,27,48,29,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,11,32,28,24,15,21,17,18,19,20,51,
22,23,49,25,26,27,48,29,30,31,47,33,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,19,45,26,
22,23,24,25,56,27,28,34,30,31,32,33,64,55,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,19,45,26,
22,23,24,25,56,27,33,29,30,31,32,63,34,55,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,19,45,26,
22,23,24,25,56,32,28,29,30,31,62,33,34,55,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,19,45,31,
22,23,24,30,26,27,28,29,60,56,32,33,34,55,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,19,45,31,
22,23,29,25,26,27,28,59,30,56,32,33,34,55,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,19,45,31,
22,28,24,25,26,27,58,29,30,56,32,33,34,55,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,24,20,21,
22,23,54,45,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,24,20,21,
22,23,54,45,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,24,20,21,
22,23,54,45,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,29,20,21,
22,28,24,25,26,27,58,54,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,29,20,21,
27,23,24,25,26,57,28,54,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,29,20,26,
22,23,24,25,56,27,28,54,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,29,25,21,
22,23,24,55,26,27,28,54,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,34,20,21,
22,23,54,25,26,32,28,29,30,31,62,33,59,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,34,20,21,
22,23,54,25,31,27,28,29,30,61,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,34,20,21,
22,23,54,30,26,27,28,29,60,31,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,34,20,21,
22,28,24,25,26,27,58,54,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,34,20,21,
22,33,24,25,26,32,28,29,30,31,62,58,54,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,34,20,21,
22,33,24,25,31,27,28,29,30,61,32,58,54,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,34,20,21,
22,33,24,30,26,27,28,29,60,31,32,58,54,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,34,20,21,
22,33,29,25,26,27,28,59,30,31,32,58,54,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,34,20,21,
27,23,24,25,26,57,28,54,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,34,20,21,
27,23,24,25,26,57,33,29,30,31,32,63,54,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,34,20,21,
32,23,24,25,31,27,28,29,30,61,57,33,54,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,34,20,21,
32,23,24,30,26,27,28,29,60,31,57,33,54,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,34,20,21,
32,23,29,25,26,27,28,59,30,31,57,33,54,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,34,20,26,
22,23,24,25,56,27,28,54,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,34,20,26,
22,23,24,25,56,27,33,29,30,31,32,63,54,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,34,20,26,
22,23,24,25,56,32,28,29,30,31,62,33,54,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,34,20,31,
22,23,24,30,26,27,28,29,60,56,32,33,54,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,34,20,31,
22,23,29,25,26,27,28,59,30,56,32,33,54,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,34,20,31,
22,28,24,25,26,27,58,29,30,56,32,33,54,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,34,25,21,
22,23,24,55,26,27,33,29,30,31,32,63,54,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,34,25,21,
22,23,24,55,26,32,28,29,30,31,62,33,54,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,34,25,21,
22,23,24,55,31,27,28,29,30,61,32,33,54,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,34,30,21,
22,23,29,25,26,27,28,59,55,31,32,33,54,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,34,30,21,
22,28,24,25,26,27,58,29,55,31,32,33,54,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,18,34,30,21,
27,23,24,25,26,57,28,29,55,31,32,33,54,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,23,19,20,21,
22,53,24,45,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,23,19,20,21,
22,53,24,45,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,23,19,20,21,
22,53,24,45,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,23,19,20,21,
22,53,29,25,26,27,28,59,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,23,19,20,21,
22,53,34,25,26,27,33,29,30,31,32,63,59,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,23,19,20,21,
22,53,34,25,26,32,28,29,30,31,62,33,59,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,23,19,20,21,
22,53,34,25,31,27,28,29,30,61,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,23,19,20,21,
22,53,34,30,26,27,28,29,60,31,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,28,19,20,21,
27,23,24,25,26,57,53,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,28,19,20,21,
27,23,24,25,26,57,53,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,28,19,20,26,
22,23,24,25,56,27,53,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,28,19,20,26,
22,23,24,25,56,27,53,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,28,19,25,21,
22,23,24,55,26,27,53,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,28,19,25,21,
22,23,24,55,26,27,53,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,28,24,20,21,
22,23,54,25,26,27,53,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,33,19,20,21,
22,53,24,25,31,27,28,29,30,61,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,33,19,20,21,
22,53,24,30,26,27,28,29,60,31,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,33,19,20,21,
27,23,24,25,26,57,53,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,33,19,20,21,
32,23,24,25,31,27,28,29,30,61,57,53,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,33,19,20,21,
32,23,24,30,26,27,28,29,60,31,57,53,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,33,19,20,21,
32,23,29,25,26,27,28,59,30,31,57,53,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,33,19,20,21,
32,28,24,25,26,27,58,29,30,31,57,53,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,33,19,20,26,
22,23,24,25,56,27,53,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,33,19,20,26,
22,23,24,25,56,32,28,29,30,31,62,53,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,33,19,20,31,
22,23,24,30,26,27,28,29,60,56,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,33,19,20,31,
22,23,29,25,26,27,28,59,30,56,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,33,19,20,31,
22,28,24,25,26,27,58,29,30,56,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,33,19,25,21,
22,23,24,55,26,27,53,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,33,19,25,21,
22,23,24,55,26,32,28,29,30,31,62,53,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,33,19,25,21,
22,23,24,55,31,27,28,29,30,61,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,33,19,30,21,
22,23,29,25,26,27,28,59,55,31,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,33,19,30,21,
22,28,24,25,26,27,58,29,55,31,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,33,19,30,21,
27,23,24,25,26,57,28,29,55,31,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,33,24,20,21,
22,23,54,25,26,32,28,29,30,31,62,53,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,33,24,20,21,
22,23,54,25,31,27,28,29,30,61,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,33,24,20,21,
22,23,54,30,26,27,28,29,60,31,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,33,29,20,21,
22,28,24,25,26,27,58,54,30,31,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,33,29,20,21,
27,23,24,25,26,57,28,54,30,31,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,17,33,29,20,26,
22,23,24,25,56,27,28,54,30,31,32,53,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,22,18,19,20,21,
52,23,24,45,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,22,18,19,20,21,
52,23,24,45,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,22,18,19,20,21,
52,23,24,45,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,22,18,19,20,21,
52,23,29,25,26,27,28,59,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,22,18,19,20,21,
52,23,34,25,26,27,33,29,30,31,32,63,59,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,22,18,19,20,21,
52,23,34,25,26,32,28,29,30,31,62,33,59,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,22,18,19,20,21,
52,23,34,25,31,27,28,29,30,61,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,22,18,19,20,21,
52,23,34,30,26,27,28,29,60,31,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,22,18,19,20,21,
52,28,24,25,26,27,58,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,22,18,19,20,21,
52,28,24,25,26,27,58,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,22,18,19,20,21,
52,33,24,25,26,32,28,29,30,31,62,58,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,22,18,19,20,21,
52,33,24,25,31,27,28,29,30,61,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,22,18,19,20,21,
52,33,24,30,26,27,28,29,60,31,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,27,18,19,20,26,
22,23,24,25,56,52,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,27,18,19,20,26,
22,23,24,25,56,52,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,27,18,19,20,26,
22,23,24,25,56,52,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,27,18,19,25,21,
22,23,24,55,26,52,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,27,18,19,25,21,
22,23,24,55,26,52,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,27,18,19,25,21,
22,23,24,55,26,52,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,27,18,24,20,21,
22,23,54,25,26,52,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,27,18,24,20,21,
22,23,54,25,26,52,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,27,18,24,20,21,
22,23,54,25,26,52,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,32,18,19,20,21,
52,23,24,30,26,27,28,29,60,31,57,33,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,32,18,19,20,21,
52,23,29,25,26,27,28,59,30,31,57,33,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,32,18,19,20,26,
22,23,24,25,56,52,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,32,18,19,20,31,
22,23,24,30,26,27,28,29,60,56,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,32,18,19,20,31,
22,23,29,25,26,27,28,59,30,56,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,32,18,19,20,31,
22,28,24,25,26,27,58,29,30,56,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,32,18,19,20,31,
27,23,24,25,26,57,28,29,30,56,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,32,18,19,25,21,
22,23,24,55,26,52,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,32,18,19,25,21,
22,23,24,55,31,27,28,29,30,61,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,32,18,19,30,21,
22,23,29,25,26,27,28,59,55,31,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,32,18,19,30,21,
22,28,24,25,26,27,58,29,55,31,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,32,18,19,30,21,
27,23,24,25,26,57,28,29,55,31,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,32,18,24,20,21,
22,23,54,25,26,52,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,32,18,24,20,21,
22,23,54,25,31,27,28,29,30,61,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,32,18,24,20,21,
22,23,54,30,26,27,28,29,60,31,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,32,18,29,20,21,
22,28,24,25,26,27,58,54,30,31,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,32,18,29,20,21,
27,23,24,25,26,57,28,54,30,31,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,32,18,29,20,26,
22,23,24,25,56,27,28,54,30,31,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,32,23,19,20,21,
22,53,24,25,31,27,28,29,30,61,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,32,23,19,20,21,
22,53,24,30,26,27,28,29,60,31,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,32,23,19,20,21,
22,53,29,25,26,27,28,59,30,31,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,32,28,19,20,21,
27,23,24,25,26,57,53,29,30,31,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,32,28,19,20,26,
22,23,24,25,56,27,53,29,30,31,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,16,12,13,14,15,46,32,28,19,25,21,
22,23,24,55,26,27,53,29,30,31,52,33,34,45,41},
{2,3,4,5,36,7,8,9,35,21,12,13,14,20,16,17,18,19,50,46,
22,23,24,45,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,9,35,21,12,13,14,20,16,17,18,19,50,46,
22,23,24,45,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,9,35,21,12,13,14,20,16,17,18,19,50,46,
22,23,24,45,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,9,35,21,12,13,14,20,16,17,18,19,50,46,
22,23,29,25,26,27,28,59,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,21,12,13,14,20,16,17,18,19,50,46,
22,23,34,25,26,27,33,29,30,31,32,63,59,45,41},
{2,3,4,5,36,7,8,9,35,21,12,13,14,20,16,17,18,19,50,46,
22,23,34,25,26,32,28,29,30,31,62,33,59,45,41},
{2,3,4,5,36,7,8,9,35,21,12,13,14,20,16,17,18,19,50,46,
22,23,34,25,31,27,28,29,30,61,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,21,12,13,14,20,16,17,18,19,50,46,
22,23,34,30,26,27,28,29,60,31,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,21,12,13,14,20,16,17,18,19,50,46,
22,28,24,25,26,27,58,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,21,12,13,14,20,16,17,18,19,50,46,
22,28,24,25,26,27,58,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,21,12,13,14,20,16,17,18,19,50,46,
22,33,24,25,26,32,28,29,30,31,62,58,34,45,41},
{2,3,4,5,36,7,8,9,35,21,12,13,14,20,16,17,18,19,50,46,
22,33,24,25,31,27,28,29,30,61,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,21,12,13,14,20,16,17,18,19,50,46,
22,33,24,30,26,27,28,29,60,31,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,21,12,13,14,20,16,17,18,19,50,46,
27,23,24,25,26,57,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,21,12,13,14,20,16,17,18,19,50,46,
27,23,24,25,26,57,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,21,12,13,14,20,16,17,18,19,50,46,
27,23,24,25,26,57,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,21,12,13,14,20,16,17,18,19,50,46,
32,23,24,25,31,27,28,29,30,61,57,33,34,45,41},
{2,3,4,5,36,7,8,9,35,21,12,13,14,20,16,17,18,19,50,46,
32,23,24,30,26,27,28,29,60,31,57,33,34,45,41},
{2,3,4,5,36,7,8,9,35,21,12,13,14,20,16,17,18,19,50,46,
32,23,29,25,26,27,28,59,30,31,57,33,34,45,41},
{2,3,4,5,36,7,8,9,35,21,12,13,19,15,16,17,18,49,20,46,
22,23,24,45,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,9,35,21,12,13,19,15,16,17,18,49,20,46,
22,23,24,45,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,9,35,21,12,13,19,15,16,17,18,49,20,46,
22,23,24,45,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,9,35,21,12,13,19,15,16,17,18,49,20,46,
22,23,29,25,26,27,28,59,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,21,12,13,19,15,16,17,18,49,20,46,
22,23,34,25,26,27,33,29,30,31,32,63,59,45,41},
{2,3,4,5,36,7,8,9,35,21,12,13,19,15,16,17,18,49,20,46,
22,23,34,25,26,32,28,29,30,31,62,33,59,45,41},
{2,3,4,5,36,7,8,9,35,21,12,13,19,15,16,17,18,49,20,46,
22,23,34,25,31,27,28,29,30,61,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,21,12,13,19,15,16,17,18,49,20,46,
22,23,34,30,26,27,28,29,60,31,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,21,12,13,19,15,16,17,18,49,20,46,
22,28,24,25,26,27,58,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,21,12,13,19,15,16,17,18,49,20,46,
22,28,24,25,26,27,58,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,21,12,13,19,15,16,17,18,49,20,46,
22,33,24,25,26,32,28,29,30,31,62,58,34,45,41},
{2,3,4,5,36,7,8,9,35,21,12,13,19,15,16,17,18,49,20,46,
22,33,24,25,31,27,28,29,30,61,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,21,12,13,19,15,16,17,18,49,20,46,
22,33,24,30,26,27,28,29,60,31,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,21,12,13,19,15,16,17,18,49,20,46,
27,23,24,25,26,57,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,21,12,13,19,15,16,17,18,49,20,46,
27,23,24,25,26,57,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,21,12,13,19,15,16,17,18,49,20,46,
27,23,24,25,26,57,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,21,12,13,19,15,16,17,18,49,20,46,
32,23,24,25,31,27,28,29,30,61,57,33,34,45,41},
{2,3,4,5,36,7,8,9,35,21,12,13,19,15,16,17,18,49,20,46,
32,23,24,30,26,27,28,29,60,31,57,33,34,45,41},
{2,3,4,5,36,7,8,9,35,21,12,13,19,15,16,17,18,49,20,46,
32,23,29,25,26,27,28,59,30,31,57,33,34,45,41},
{2,3,4,5,36,7,8,9,35,21,12,18,14,15,16,17,48,19,20,46,
22,23,24,45,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,9,35,21,12,18,14,15,16,17,48,19,20,46,
22,23,24,45,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,9,35,21,12,18,14,15,16,17,48,19,20,46,
22,23,24,45,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,9,35,21,12,18,14,15,16,17,48,19,20,46,
22,23,29,25,26,27,28,59,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,21,12,18,14,15,16,17,48,19,20,46,
22,23,34,25,26,27,33,29,30,31,32,63,59,45,41},
{2,3,4,5,36,7,8,9,35,21,12,18,14,15,16,17,48,19,20,46,
22,23,34,25,26,32,28,29,30,31,62,33,59,45,41},
{2,3,4,5,36,7,8,9,35,21,12,18,14,15,16,17,48,19,20,46,
22,23,34,25,31,27,28,29,30,61,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,21,12,18,14,15,16,17,48,19,20,46,
22,23,34,30,26,27,28,29,60,31,32,33,59,45,41},
{2,3,4,5,36,7,8,9,35,21,12,18,14,15,16,17,48,19,20,46,
22,28,24,25,26,27,58,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,21,12,18,14,15,16,17,48,19,20,46,
22,28,24,25,26,27,58,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,21,12,18,14,15,16,17,48,19,20,46,
22,33,24,25,26,32,28,29,30,31,62,58,34,45,41},
{2,3,4,5,36,7,8,9,35,21,12,18,14,15,16,17,48,19,20,46,
22,33,24,25,31,27,28,29,30,61,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,21,12,18,14,15,16,17,48,19,20,46,
22,33,24,30,26,27,28,29,60,31,32,58,34,45,41},
{2,3,4,5,36,7,8,9,35,21,12,18,14,15,16,17,48,19,20,46,
27,23,24,25,26,57,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,21,12,18,14,15,16,17,48,19,20,46,
27,23,24,25,26,57,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,21,12,18,14,15,16,17,48,19,20,46,
27,23,24,25,26,57,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,21,12,18,14,15,16,17,48,19,20,46,
32,23,24,25,31,27,28,29,30,61,57,33,34,45,41},
{2,3,4,5,36,7,8,9,35,21,12,18,14,15,16,17,48,19,20,46,
32,23,24,30,26,27,28,29,60,31,57,33,34,45,41},
{2,3,4,5,36,7,8,9,35,21,12,18,14,15,16,17,48,19,20,46,
32,23,29,25,26,27,28,59,30,31,57,33,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,14,15,46,17,18,24,20,21,
22,23,54,25,51,27,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,26,12,13,14,15,46,17,18,24,20,21,
22,23,54,25,51,27,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,14,15,46,17,18,24,20,21,
22,23,54,25,51,27,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,14,15,46,17,18,24,20,21,
22,23,54,25,51,32,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,14,15,46,17,23,19,20,21,
22,53,24,25,51,27,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,26,12,13,14,15,46,17,23,19,20,21,
22,53,24,25,51,27,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,14,15,46,17,23,19,20,21,
22,53,24,25,51,27,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,14,15,46,17,23,19,20,21,
22,53,24,25,51,32,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,14,20,16,17,18,19,50,46,
22,23,24,25,56,27,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,14,20,16,17,18,19,50,46,
22,23,24,25,56,27,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,14,20,16,17,18,19,50,46,
22,23,24,25,56,32,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,14,25,16,17,18,24,20,21,
22,23,54,50,46,27,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,26,12,13,14,25,16,17,18,24,20,21,
22,23,54,50,46,27,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,14,25,16,17,18,24,20,21,
22,23,54,50,46,27,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,14,25,16,17,18,24,20,21,
22,23,54,50,46,32,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,14,25,16,17,23,19,20,21,
22,53,24,50,46,27,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,26,12,13,14,25,16,17,23,19,20,21,
22,53,24,50,46,27,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,14,25,16,17,23,19,20,21,
22,53,24,50,46,27,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,14,25,16,17,23,19,20,21,
22,53,24,50,46,32,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,14,25,16,22,18,19,20,21,
52,23,24,50,46,27,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,26,12,13,14,25,16,22,18,19,20,21,
52,23,24,50,46,27,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,14,25,16,22,18,19,20,21,
52,23,24,50,46,27,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,14,25,16,22,18,19,20,21,
52,23,24,50,46,32,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,14,25,21,17,18,19,20,51,
22,23,24,50,46,27,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,26,12,13,14,25,21,17,18,19,20,51,
22,23,24,50,46,27,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,14,25,21,17,18,19,20,51,
22,23,24,50,46,27,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,14,25,21,17,18,19,20,51,
22,23,24,50,46,32,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,19,15,16,17,18,49,20,46,
22,23,24,25,56,27,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,19,15,16,17,18,49,20,46,
22,23,24,25,56,27,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,19,15,16,17,18,49,20,46,
22,23,24,25,56,32,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,19,15,16,17,18,49,25,21,
22,23,24,55,46,27,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,26,12,13,19,15,16,17,18,49,25,21,
22,23,24,55,46,27,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,19,15,16,17,18,49,25,21,
22,23,24,55,46,27,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,19,15,16,17,18,49,25,21,
22,23,24,55,46,32,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,24,15,16,17,23,19,20,21,
22,53,49,25,46,27,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,26,12,13,24,15,16,17,23,19,20,21,
22,53,49,25,46,27,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,24,15,16,17,23,19,20,21,
22,53,49,25,46,27,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,24,15,16,17,23,19,20,21,
22,53,49,25,46,32,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,24,15,16,22,18,19,20,21,
52,23,49,25,46,27,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,26,12,13,24,15,16,22,18,19,20,21,
52,23,49,25,46,27,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,24,15,16,22,18,19,20,21,
52,23,49,25,46,27,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,24,15,16,22,18,19,20,21,
52,23,49,25,46,32,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,24,15,21,17,18,19,20,51,
22,23,49,25,46,27,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,26,12,13,24,15,21,17,18,19,20,51,
22,23,49,25,46,27,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,24,15,21,17,18,19,20,51,
22,23,49,25,46,27,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,13,24,15,21,17,18,19,20,51,
22,23,49,25,46,32,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,18,14,15,16,17,48,19,20,46,
22,23,24,25,56,27,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,26,12,18,14,15,16,17,48,19,20,46,
22,23,24,25,56,27,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,18,14,15,16,17,48,19,20,46,
22,23,24,25,56,32,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,18,14,15,16,17,48,19,25,21,
22,23,24,55,46,27,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,26,12,18,14,15,16,17,48,19,25,21,
22,23,24,55,46,27,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,26,12,18,14,15,16,17,48,19,25,21,
22,23,24,55,46,27,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,18,14,15,16,17,48,19,25,21,
22,23,24,55,46,32,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,18,14,15,16,17,48,24,20,21,
22,23,54,25,46,27,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,26,12,18,14,15,16,17,48,24,20,21,
22,23,54,25,46,27,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,26,12,18,14,15,16,17,48,24,20,21,
22,23,54,25,46,27,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,18,14,15,16,17,48,24,20,21,
22,23,54,25,46,32,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,23,14,15,16,22,18,19,20,21,
52,48,24,25,46,27,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,26,12,23,14,15,16,22,18,19,20,21,
52,48,24,25,46,27,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,26,12,23,14,15,16,22,18,19,20,21,
52,48,24,25,46,27,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,23,14,15,16,22,18,19,20,21,
52,48,24,25,46,32,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,23,14,15,21,17,18,19,20,51,
22,48,24,25,46,27,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,26,12,23,14,15,21,17,18,19,20,51,
22,48,24,25,46,27,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,26,12,23,14,15,21,17,18,19,20,51,
22,48,24,25,46,27,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,23,14,15,21,17,18,19,20,51,
22,48,24,25,46,32,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,23,14,20,16,17,18,19,50,21,
22,48,24,25,46,27,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,26,12,23,14,20,16,17,18,19,50,21,
22,48,24,25,46,27,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,26,12,23,14,20,16,17,18,19,50,21,
22,48,24,25,46,27,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,26,12,23,14,20,16,17,18,19,50,21,
22,48,24,25,46,32,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,26,17,13,14,15,16,47,18,19,25,21,
22,23,24,55,46,27,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,26,17,13,14,15,16,47,18,19,25,21,
22,23,24,55,46,27,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,26,17,13,14,15,16,47,18,19,25,21,
22,23,24,55,46,27,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,26,17,13,14,15,16,47,18,19,25,21,
22,23,24,55,46,32,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,26,17,13,14,15,16,47,18,24,20,21,
22,23,54,25,46,27,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,26,17,13,14,15,16,47,18,24,20,21,
22,23,54,25,46,27,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,26,17,13,14,15,16,47,18,24,20,21,
22,23,54,25,46,27,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,26,17,13,14,15,16,47,18,24,20,21,
22,23,54,25,46,32,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,26,17,13,14,15,16,47,23,19,20,21,
22,53,24,25,46,27,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,26,17,13,14,15,16,47,23,19,20,21,
22,53,24,25,46,27,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,26,17,13,14,15,16,47,23,19,20,21,
22,53,24,25,46,27,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,26,17,13,14,15,16,47,23,19,20,21,
22,53,24,25,46,32,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,26,22,13,14,15,21,17,18,19,20,51,
47,23,24,25,46,27,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,26,22,13,14,15,21,17,18,19,20,51,
47,23,24,25,46,27,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,26,22,13,14,15,21,17,18,19,20,51,
47,23,24,25,46,27,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,26,22,13,14,15,21,17,18,19,20,51,
47,23,24,25,46,32,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,26,22,13,14,20,16,17,18,19,50,21,
47,23,24,25,46,27,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,26,22,13,14,20,16,17,18,19,50,21,
47,23,24,25,46,27,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,26,22,13,14,20,16,17,18,19,50,21,
47,23,24,25,46,27,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,26,22,13,14,20,16,17,18,19,50,21,
47,23,24,25,46,32,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,26,22,13,19,15,16,17,18,49,20,21,
47,23,24,25,46,27,28,29,45,31,32,33,34,65,41},
{2,3,4,5,36,7,8,9,35,26,22,13,19,15,16,17,18,49,20,21,
47,23,24,25,46,27,28,34,30,31,32,33,64,45,41},
{2,3,4,5,36,7,8,9,35,26,22,13,19,15,16,17,18,49,20,21,
47,23,24,25,46,27,33,29,30,31,32,63,34,45,41},
{2,3,4,5,36,7,8,9,35,26,22,13,19,15,16,17,18,49,20,21,
47,23,24,25,46,32,28,29,30,31,62,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,15,46,17,18,24,20,21,
22,23,54,30,26,27,28,29,60,51,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,15,46,17,18,29,20,21,
22,28,24,25,26,27,58,54,30,51,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,15,46,17,18,29,20,21,
27,23,24,25,26,57,28,54,30,51,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,15,46,17,18,29,20,26,
22,23,24,25,56,27,28,54,30,51,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,15,46,17,23,19,20,21,
22,53,24,30,26,27,28,29,60,51,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,15,46,17,23,19,20,21,
22,53,29,25,26,27,28,59,30,51,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,15,46,17,28,19,20,21,
27,23,24,25,26,57,53,29,30,51,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,15,46,17,28,19,20,26,
22,23,24,25,56,27,53,29,30,51,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,15,46,17,28,19,25,21,
22,23,24,55,26,27,53,29,30,51,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,15,46,22,18,19,20,21,
52,23,24,30,26,27,28,29,60,51,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,15,46,22,18,19,20,21,
52,23,29,25,26,27,28,59,30,51,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,15,46,22,18,19,20,21,
52,28,24,25,26,27,58,29,30,51,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,15,46,27,18,19,20,26,
22,23,24,25,56,52,28,29,30,51,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,15,46,27,18,19,25,21,
22,23,24,55,26,52,28,29,30,51,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,15,46,27,18,24,20,21,
22,23,54,25,26,52,28,29,30,51,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,20,16,17,18,19,50,46,
22,23,24,30,26,27,28,29,60,56,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,20,16,17,18,19,50,46,
22,23,29,25,26,27,28,59,30,56,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,20,16,17,18,19,50,46,
22,28,24,25,26,27,58,29,30,56,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,30,16,17,18,19,50,21,
22,28,24,25,26,27,58,29,55,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,30,16,17,18,19,50,21,
27,23,24,25,26,57,28,29,55,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,30,16,17,18,24,20,21,
22,23,54,50,26,27,28,29,60,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,30,16,17,18,29,20,21,
22,28,24,25,26,27,58,54,50,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,30,16,17,18,29,20,21,
27,23,24,25,26,57,28,54,50,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,30,16,17,18,29,20,26,
22,23,24,25,56,27,28,54,50,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,30,16,17,18,29,25,21,
22,23,24,55,26,27,28,54,50,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,30,16,17,23,19,20,21,
22,53,24,50,26,27,28,29,60,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,30,16,17,23,19,20,21,
22,53,29,25,26,27,28,59,50,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,30,16,17,28,19,20,21,
27,23,24,25,26,57,53,29,50,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,30,16,17,28,19,20,26,
22,23,24,25,56,27,53,29,50,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,30,16,17,28,19,25,21,
22,23,24,55,26,27,53,29,50,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,30,16,22,18,19,20,21,
52,23,24,50,26,27,28,29,60,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,30,16,22,18,19,20,21,
52,23,29,25,26,27,28,59,50,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,30,16,22,18,19,20,21,
52,28,24,25,26,27,58,29,50,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,30,16,27,18,19,20,26,
22,23,24,25,56,52,28,29,50,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,30,16,27,18,19,25,21,
22,23,24,55,26,52,28,29,50,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,30,16,27,18,24,20,21,
22,23,54,25,26,52,28,29,50,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,30,21,17,18,19,20,51,
22,23,29,25,26,27,28,59,50,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,30,21,17,18,19,20,51,
22,28,24,25,26,27,58,29,50,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,30,21,17,18,19,20,51,
27,23,24,25,26,57,28,29,50,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,30,26,17,18,19,25,21,
22,23,24,55,51,27,28,29,50,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,30,26,17,18,24,20,21,
22,23,54,25,51,27,28,29,50,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,14,30,26,17,23,19,20,21,
22,53,24,25,51,27,28,29,50,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,19,15,16,17,18,49,20,46,
22,23,24,30,26,27,28,29,60,56,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,19,15,16,17,18,49,20,46,
22,23,29,25,26,27,28,59,30,56,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,19,15,16,17,18,49,20,46,
22,28,24,25,26,27,58,29,30,56,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,19,15,16,17,18,49,30,21,
22,23,29,25,26,27,28,59,55,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,19,15,16,17,18,49,30,21,
22,28,24,25,26,27,58,29,55,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,19,15,16,17,18,49,30,21,
27,23,24,25,26,57,28,29,55,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,24,15,16,17,23,19,20,21,
22,53,49,30,26,27,28,29,60,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,24,15,16,22,18,19,20,21,
52,23,49,30,26,27,28,29,60,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,24,15,21,17,18,19,20,51,
22,23,49,30,26,27,28,29,60,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,29,15,16,17,18,49,20,21,
27,23,24,25,26,57,28,54,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,29,15,16,17,18,49,20,26,
22,23,24,25,56,27,28,54,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,29,15,16,17,23,19,20,21,
22,53,49,25,26,27,28,59,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,29,15,16,17,28,19,20,21,
27,23,24,25,26,57,53,49,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,29,15,16,17,28,19,20,26,
22,23,24,25,56,27,53,49,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,29,15,16,17,28,19,25,21,
22,23,24,55,26,27,53,49,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,29,15,16,17,28,24,20,21,
22,23,54,25,26,27,53,49,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,29,15,16,22,18,19,20,21,
52,23,49,25,26,27,28,59,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,29,15,16,22,18,19,20,21,
52,28,24,25,26,27,58,49,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,29,15,16,27,18,19,20,26,
22,23,24,25,56,52,28,49,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,29,15,16,27,18,19,25,21,
22,23,24,55,26,52,28,49,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,29,15,16,27,18,24,20,21,
22,23,54,25,26,52,28,49,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,29,15,21,17,18,19,20,51,
22,23,49,25,26,27,28,59,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,29,15,21,17,18,19,20,51,
22,28,24,25,26,27,58,49,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,29,15,21,17,18,19,20,51,
27,23,24,25,26,57,28,49,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,29,15,26,17,18,19,25,21,
22,23,24,55,51,27,28,49,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,29,15,26,17,18,24,20,21,
22,23,54,25,51,27,28,49,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,29,15,26,17,23,19,20,21,
22,53,24,25,51,27,28,49,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,29,20,16,17,18,19,50,21,
22,28,24,25,26,27,58,49,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,29,20,16,17,18,19,50,21,
27,23,24,25,26,57,28,49,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,29,20,16,17,18,19,50,26,
22,23,24,25,56,27,28,49,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,29,25,16,17,18,24,20,21,
22,23,54,50,26,27,28,49,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,29,25,16,17,23,19,20,21,
22,53,24,50,26,27,28,49,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,13,29,25,16,22,18,19,20,21,
52,23,24,50,26,27,28,49,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,18,14,15,16,17,48,19,20,46,
22,23,24,30,26,27,28,29,60,56,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,18,14,15,16,17,48,19,20,46,
22,23,29,25,26,27,28,59,30,56,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,18,14,15,16,17,48,19,20,46,
22,28,24,25,26,27,58,29,30,56,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,18,14,15,16,17,48,19,30,21,
22,23,29,25,26,27,28,59,55,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,18,14,15,16,17,48,19,30,21,
22,28,24,25,26,27,58,29,55,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,18,14,15,16,17,48,19,30,21,
27,23,24,25,26,57,28,29,55,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,18,14,15,16,17,48,24,20,21,
22,23,54,30,26,27,28,29,60,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,18,14,15,16,17,48,29,20,21,
22,28,24,25,26,27,58,54,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,18,14,15,16,17,48,29,20,21,
27,23,24,25,26,57,28,54,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,18,14,15,16,17,48,29,20,26,
22,23,24,25,56,27,28,54,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,23,14,15,16,22,18,19,20,21,
52,48,24,30,26,27,28,29,60,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,23,14,15,16,22,18,19,20,21,
52,48,29,25,26,27,28,59,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,23,14,15,21,17,18,19,20,51,
22,48,24,30,26,27,28,29,60,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,23,14,15,21,17,18,19,20,51,
22,48,29,25,26,27,28,59,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,23,14,20,16,17,18,19,50,21,
22,48,24,30,26,27,28,29,60,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,23,14,20,16,17,18,19,50,21,
22,48,29,25,26,27,28,59,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,28,14,15,16,17,48,19,20,26,
22,23,24,25,56,27,53,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,28,14,15,16,17,48,19,25,21,
22,23,24,55,26,27,53,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,28,14,15,16,22,18,19,20,21,
52,48,24,25,26,27,58,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,28,14,15,16,27,18,19,20,26,
22,23,24,25,56,52,48,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,28,14,15,16,27,18,19,25,21,
22,23,24,55,26,52,48,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,28,14,15,16,27,18,24,20,21,
22,23,54,25,26,52,48,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,28,14,15,21,17,18,19,20,51,
22,48,24,25,26,27,58,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,28,14,15,21,17,18,19,20,51,
27,23,24,25,26,57,48,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,28,14,15,26,17,18,19,25,21,
22,23,24,55,51,27,48,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,28,14,15,26,17,18,24,20,21,
22,23,54,25,51,27,48,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,28,14,15,26,17,23,19,20,21,
22,53,24,25,51,27,48,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,28,14,20,16,17,18,19,50,21,
22,48,24,25,26,27,58,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,28,14,20,16,17,18,19,50,21,
27,23,24,25,26,57,48,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,28,14,20,16,17,18,19,50,26,
22,23,24,25,56,27,48,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,28,14,25,16,17,18,24,20,21,
22,23,54,50,26,27,48,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,28,14,25,16,17,23,19,20,21,
22,53,24,50,26,27,48,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,28,14,25,16,22,18,19,20,21,
52,23,24,50,26,27,48,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,28,19,15,16,17,18,49,20,21,
27,23,24,25,26,57,48,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,28,19,15,16,17,18,49,20,26,
22,23,24,25,56,27,48,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,28,19,15,16,17,18,49,25,21,
22,23,24,55,26,27,48,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,28,24,15,16,17,23,19,20,21,
22,53,49,25,26,27,48,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,28,24,15,16,22,18,19,20,21,
52,23,49,25,26,27,48,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,12,28,24,15,21,17,18,19,20,51,
22,23,49,25,26,27,48,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,17,13,14,15,16,47,18,19,30,21,
22,23,29,25,26,27,28,59,55,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,17,13,14,15,16,47,18,19,30,21,
22,28,24,25,26,27,58,29,55,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,17,13,14,15,16,47,18,19,30,21,
27,23,24,25,26,57,28,29,55,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,17,13,14,15,16,47,18,24,20,21,
22,23,54,30,26,27,28,29,60,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,17,13,14,15,16,47,18,29,20,21,
22,28,24,25,26,27,58,54,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,17,13,14,15,16,47,18,29,20,21,
27,23,24,25,26,57,28,54,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,17,13,14,15,16,47,18,29,20,26,
22,23,24,25,56,27,28,54,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,17,13,14,15,16,47,23,19,20,21,
22,53,24,30,26,27,28,29,60,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,17,13,14,15,16,47,23,19,20,21,
22,53,29,25,26,27,28,59,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,17,13,14,15,16,47,28,19,20,21,
27,23,24,25,26,57,53,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,17,13,14,15,16,47,28,19,20,26,
22,23,24,25,56,27,53,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,17,13,14,15,16,47,28,19,25,21,
22,23,24,55,26,27,53,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,22,13,14,15,21,17,18,19,20,51,
47,23,24,30,26,27,28,29,60,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,22,13,14,15,21,17,18,19,20,51,
47,23,29,25,26,27,28,59,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,22,13,14,15,21,17,18,19,20,51,
47,28,24,25,26,27,58,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,22,13,14,20,16,17,18,19,50,21,
47,23,24,30,26,27,28,29,60,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,22,13,14,20,16,17,18,19,50,21,
47,23,29,25,26,27,28,59,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,22,13,14,20,16,17,18,19,50,21,
47,28,24,25,26,27,58,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,22,13,19,15,16,17,18,49,20,21,
47,23,24,30,26,27,28,29,60,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,22,13,19,15,16,17,18,49,20,21,
47,23,29,25,26,27,28,59,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,22,13,19,15,16,17,18,49,20,21,
47,28,24,25,26,27,58,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,27,13,14,15,16,47,18,19,25,21,
22,23,24,55,26,52,28,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,27,13,14,15,16,47,18,24,20,21,
22,23,54,25,26,52,28,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,27,13,14,15,26,17,18,19,25,21,
22,23,24,55,51,47,28,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,27,13,14,15,26,17,18,24,20,21,
22,23,54,25,51,47,28,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,27,13,14,15,26,17,23,19,20,21,
22,53,24,25,51,47,28,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,27,13,14,20,16,17,18,19,50,26,
22,23,24,25,56,47,28,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,27,13,14,25,16,17,18,24,20,21,
22,23,54,50,26,47,28,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,27,13,14,25,16,17,23,19,20,21,
22,53,24,50,26,47,28,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,27,13,14,25,16,22,18,19,20,21,
52,23,24,50,26,47,28,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,27,13,19,15,16,17,18,49,20,26,
22,23,24,25,56,47,28,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,27,13,19,15,16,17,18,49,25,21,
22,23,24,55,26,47,28,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,27,13,24,15,16,17,23,19,20,21,
22,53,49,25,26,47,28,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,27,13,24,15,16,22,18,19,20,21,
52,23,49,25,26,47,28,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,27,13,24,15,21,17,18,19,20,51,
22,23,49,25,26,47,28,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,27,18,14,15,16,17,48,19,20,26,
22,23,24,25,56,47,28,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,27,18,14,15,16,17,48,19,25,21,
22,23,24,55,26,47,28,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,27,18,14,15,16,17,48,24,20,21,
22,23,54,25,26,47,28,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,27,23,14,15,16,22,18,19,20,21,
52,48,24,25,26,47,28,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,27,23,14,15,21,17,18,19,20,51,
22,48,24,25,26,47,28,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,9,35,31,27,23,14,20,16,17,18,19,50,21,
22,48,24,25,26,47,28,29,30,46,32,33,34,45,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,20,51,
22,23,29,25,26,27,28,59,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,20,51,
22,23,34,25,26,27,33,29,30,31,32,63,59,35,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,20,51,
22,23,34,25,26,32,28,29,30,31,62,33,59,35,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,20,51,
22,23,34,25,31,27,28,29,30,61,32,33,59,35,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,20,51,
22,28,24,25,26,27,58,29,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,20,51,
22,28,24,25,26,27,58,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,20,51,
22,33,24,25,26,32,28,29,30,31,62,58,34,35,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,20,51,
22,33,24,25,31,27,28,29,30,61,32,58,34,35,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,20,51,
22,33,24,30,26,27,28,29,60,31,32,58,34,35,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,20,51,
27,23,24,25,26,57,28,29,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,20,51,
27,23,24,25,26,57,28,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,20,51,
27,23,24,25,26,57,33,29,30,31,32,63,34,35,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,20,51,
32,23,24,25,31,27,28,29,30,61,57,33,34,35,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,20,51,
32,23,24,30,26,27,28,29,60,31,57,33,34,35,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,20,51,
32,23,29,25,26,27,28,59,30,31,57,33,34,35,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,25,21,
22,23,24,55,51,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,25,21,
22,23,24,55,51,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,25,21,
22,23,24,55,51,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,35,21,
22,23,24,55,26,27,33,29,30,31,32,63,34,60,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,35,21,
22,23,24,55,26,32,28,29,30,31,62,33,34,60,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,35,21,
22,23,29,25,26,27,28,59,55,31,32,33,34,65,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,35,21,
22,23,34,25,26,27,33,29,30,31,32,63,59,55,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,35,21,
22,23,34,25,26,32,28,29,30,31,62,33,59,55,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,35,21,
22,23,34,25,31,27,28,29,30,61,32,33,59,55,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,35,21,
22,28,24,25,26,27,58,29,55,31,32,33,34,65,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,35,21,
22,28,24,25,26,27,58,34,30,31,32,33,64,55,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,35,21,
22,33,24,25,26,32,28,29,30,31,62,58,34,55,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,35,21,
22,33,24,25,31,27,28,29,30,61,32,58,34,55,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,35,21,
22,33,24,30,26,27,28,29,60,31,32,58,34,55,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,35,21,
27,23,24,25,26,57,28,29,55,31,32,33,34,65,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,35,21,
27,23,24,25,26,57,28,34,30,31,32,33,64,55,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,35,21,
27,23,24,25,26,57,33,29,30,31,32,63,34,55,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,35,21,
32,23,24,25,31,27,28,29,30,61,57,33,34,55,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,35,21,
32,23,24,30,26,27,28,29,60,31,57,33,34,55,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,35,21,
32,23,29,25,26,27,28,59,30,31,57,33,34,55,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,35,26,
22,23,24,25,56,27,28,34,30,31,32,33,64,55,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,35,26,
22,23,24,25,56,27,33,29,30,31,32,63,34,55,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,35,26,
22,23,24,25,56,32,28,29,30,31,62,33,34,55,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,35,31,
22,23,24,30,26,27,28,29,60,56,32,33,34,55,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,35,31,
22,23,29,25,26,27,28,59,30,56,32,33,34,55,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,19,35,31,
22,28,24,25,26,27,58,29,30,56,32,33,34,55,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,24,20,21,
22,23,54,25,51,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,24,20,21,
22,23,54,25,51,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,24,20,21,
22,23,54,25,51,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,24,20,21,
22,23,54,35,26,27,28,34,30,31,32,33,64,60,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,24,20,21,
22,23,54,35,26,27,33,29,30,31,32,63,34,60,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,24,20,21,
22,23,54,35,26,32,28,29,30,31,62,33,34,60,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,29,20,21,
22,28,24,25,26,27,58,54,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,29,20,21,
27,23,24,25,26,57,28,54,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,29,20,26,
22,23,24,25,56,27,28,54,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,34,20,21,
22,23,54,25,26,32,28,29,30,31,62,33,59,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,34,20,21,
22,23,54,25,31,27,28,29,30,61,32,33,59,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,34,20,21,
22,28,24,25,26,27,58,54,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,34,20,21,
22,33,24,25,26,32,28,29,30,31,62,58,54,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,34,20,21,
22,33,24,25,31,27,28,29,30,61,32,58,54,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,34,20,21,
22,33,24,30,26,27,28,29,60,31,32,58,54,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,34,20,21,
27,23,24,25,26,57,28,54,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,34,20,21,
27,23,24,25,26,57,33,29,30,31,32,63,54,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,34,20,21,
32,23,24,25,31,27,28,29,30,61,57,33,54,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,34,20,21,
32,23,24,30,26,27,28,29,60,31,57,33,54,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,34,20,21,
32,23,29,25,26,27,28,59,30,31,57,33,54,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,34,20,26,
22,23,24,25,56,27,28,54,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,34,20,26,
22,23,24,25,56,27,33,29,30,31,32,63,54,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,34,20,26,
22,23,24,25,56,32,28,29,30,31,62,33,54,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,34,20,31,
22,23,24,30,26,27,28,29,60,56,32,33,54,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,34,20,31,
22,23,29,25,26,27,28,59,30,56,32,33,54,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,34,20,31,
22,28,24,25,26,27,58,29,30,56,32,33,54,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,34,25,21,
22,23,24,55,26,27,33,29,30,31,32,63,54,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,34,25,21,
22,23,24,55,26,32,28,29,30,31,62,33,54,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,34,25,21,
22,23,24,55,31,27,28,29,30,61,32,33,54,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,34,30,21,
22,23,29,25,26,27,28,59,55,31,32,33,54,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,34,30,21,
22,28,24,25,26,27,58,29,55,31,32,33,54,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,18,34,30,21,
27,23,24,25,26,57,28,29,55,31,32,33,54,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,23,19,20,21,
22,53,24,25,51,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,23,19,20,21,
22,53,24,25,51,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,23,19,20,21,
22,53,24,25,51,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,23,19,20,21,
22,53,24,35,26,27,28,34,30,31,32,33,64,60,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,23,19,20,21,
22,53,24,35,26,27,33,29,30,31,32,63,34,60,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,23,19,20,21,
22,53,24,35,26,32,28,29,30,31,62,33,34,60,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,23,19,20,21,
22,53,29,25,26,27,28,59,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,23,19,20,21,
22,53,34,25,26,27,33,29,30,31,32,63,59,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,23,19,20,21,
22,53,34,25,26,32,28,29,30,31,62,33,59,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,23,19,20,21,
22,53,34,25,31,27,28,29,30,61,32,33,59,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,28,19,20,21,
27,23,24,25,26,57,53,29,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,28,19,20,21,
27,23,24,25,26,57,53,34,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,28,19,20,26,
22,23,24,25,56,27,53,29,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,28,19,20,26,
22,23,24,25,56,27,53,34,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,28,19,25,21,
22,23,24,55,26,27,53,29,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,28,19,25,21,
22,23,24,55,26,27,53,34,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,33,19,20,21,
22,53,24,30,26,27,28,29,60,31,32,58,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,33,19,20,21,
27,23,24,25,26,57,53,29,30,31,32,63,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,33,19,20,21,
32,23,24,25,31,27,28,29,30,61,57,53,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,33,19,20,21,
32,23,24,30,26,27,28,29,60,31,57,53,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,33,19,20,21,
32,23,29,25,26,27,28,59,30,31,57,53,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,33,19,20,26,
22,23,24,25,56,27,53,29,30,31,32,63,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,33,19,20,26,
22,23,24,25,56,32,28,29,30,31,62,53,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,33,19,20,31,
22,23,24,30,26,27,28,29,60,56,32,53,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,33,19,20,31,
22,23,29,25,26,27,28,59,30,56,32,53,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,33,19,20,31,
22,28,24,25,26,27,58,29,30,56,32,53,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,33,19,25,21,
22,23,24,55,26,27,53,29,30,31,32,63,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,33,19,25,21,
22,23,24,55,26,32,28,29,30,31,62,53,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,33,19,25,21,
22,23,24,55,31,27,28,29,30,61,32,53,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,33,19,30,21,
22,23,29,25,26,27,28,59,55,31,32,53,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,33,19,30,21,
22,28,24,25,26,27,58,29,55,31,32,53,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,33,19,30,21,
27,23,24,25,26,57,28,29,55,31,32,53,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,33,24,20,21,
22,23,54,25,26,32,28,29,30,31,62,53,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,33,24,20,21,
22,23,54,25,31,27,28,29,30,61,32,53,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,33,24,20,21,
22,23,54,30,26,27,28,29,60,31,32,53,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,33,29,20,21,
22,28,24,25,26,27,58,54,30,31,32,53,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,33,29,20,21,
27,23,24,25,26,57,28,54,30,31,32,53,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,17,33,29,20,26,
22,23,24,25,56,27,28,54,30,31,32,53,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,22,18,19,20,21,
52,23,24,35,26,27,28,34,30,31,32,33,64,60,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,22,18,19,20,21,
52,23,24,35,26,27,33,29,30,31,32,63,34,60,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,22,18,19,20,21,
52,23,24,35,26,32,28,29,30,31,62,33,34,60,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,22,18,19,20,21,
52,23,29,25,26,27,28,59,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,22,18,19,20,21,
52,23,34,25,26,27,33,29,30,31,32,63,59,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,22,18,19,20,21,
52,23,34,25,26,32,28,29,30,31,62,33,59,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,22,18,19,20,21,
52,23,34,25,31,27,28,29,30,61,32,33,59,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,22,18,19,20,21,
52,28,24,25,26,27,58,29,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,22,18,19,20,21,
52,28,24,25,26,27,58,34,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,22,18,19,20,21,
52,33,24,25,26,32,28,29,30,31,62,58,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,22,18,19,20,21,
52,33,24,25,31,27,28,29,30,61,32,58,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,22,18,19,20,21,
52,33,24,30,26,27,28,29,60,31,32,58,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,27,18,19,20,26,
22,23,24,25,56,52,28,29,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,27,18,19,20,26,
22,23,24,25,56,52,28,34,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,27,18,19,20,26,
22,23,24,25,56,52,33,29,30,31,32,63,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,27,18,19,25,21,
22,23,24,55,26,52,28,29,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,27,18,19,25,21,
22,23,24,55,26,52,28,34,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,27,18,19,25,21,
22,23,24,55,26,52,33,29,30,31,32,63,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,27,18,24,20,21,
22,23,54,25,26,52,28,29,35,31,32,33,34,65,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,27,18,24,20,21,
22,23,54,25,26,52,28,34,30,31,32,33,64,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,27,18,24,20,21,
22,23,54,25,26,52,33,29,30,31,32,63,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,32,18,19,20,21,
52,23,29,25,26,27,28,59,30,31,57,33,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,32,18,19,20,31,
22,23,24,30,26,27,28,29,60,56,52,33,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,32,18,19,20,31,
22,23,29,25,26,27,28,59,30,56,52,33,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,32,18,19,20,31,
22,28,24,25,26,27,58,29,30,56,52,33,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,32,18,19,25,21,
22,23,24,55,31,27,28,29,30,61,52,33,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,32,18,19,30,21,
22,23,29,25,26,27,28,59,55,31,52,33,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,32,18,19,30,21,
22,28,24,25,26,27,58,29,55,31,52,33,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,32,18,19,30,21,
27,23,24,25,26,57,28,29,55,31,52,33,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,32,18,24,20,21,
22,23,54,25,31,27,28,29,30,61,52,33,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,32,18,24,20,21,
22,23,54,30,26,27,28,29,60,31,52,33,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,32,18,29,20,21,
22,28,24,25,26,27,58,54,30,31,52,33,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,32,18,29,20,21,
27,23,24,25,26,57,28,54,30,31,52,33,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,32,18,29,20,26,
22,23,24,25,56,27,28,54,30,31,52,33,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,32,23,19,20,21,
22,53,24,25,31,27,28,29,30,61,52,33,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,32,23,19,20,21,
22,53,24,30,26,27,28,29,60,31,52,33,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,32,23,19,20,21,
22,53,29,25,26,27,28,59,30,31,52,33,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,32,28,19,20,21,
27,23,24,25,26,57,53,29,30,31,52,33,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,32,28,19,20,26,
22,23,24,25,56,27,53,29,30,31,52,33,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,15,41,32,28,19,25,21,
22,23,24,55,26,27,53,29,30,31,52,33,34,35,51},
{2,3,4,5,36,7,8,14,10,11,12,13,44,20,16,17,18,19,50,41,
22,23,24,25,56,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,14,10,11,12,13,44,20,16,17,18,19,50,41,
22,23,24,35,26,27,28,34,30,31,32,33,64,60,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,20,16,17,18,19,50,41,
22,23,24,35,26,27,33,29,30,31,32,63,34,60,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,20,16,17,18,19,50,41,
22,23,24,35,26,32,28,29,30,31,62,33,34,60,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,20,16,17,18,19,50,41,
22,23,29,25,26,27,28,59,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,20,16,17,18,19,50,41,
22,23,34,25,26,27,33,29,30,31,32,63,59,35,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,20,16,17,18,19,50,41,
22,23,34,25,26,32,28,29,30,31,62,33,59,35,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,20,16,17,18,19,50,41,
22,23,34,25,31,27,28,29,30,61,32,33,59,35,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,20,16,17,18,19,50,41,
22,28,24,25,26,27,58,29,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,20,16,17,18,19,50,41,
22,28,24,25,26,27,58,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,20,16,17,18,19,50,41,
22,33,24,25,26,32,28,29,30,31,62,58,34,35,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,20,16,17,18,19,50,41,
22,33,24,25,31,27,28,29,30,61,32,58,34,35,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,20,16,17,18,19,50,41,
22,33,24,30,26,27,28,29,60,31,32,58,34,35,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,20,16,17,18,19,50,41,
27,23,24,25,26,57,28,29,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,20,16,17,18,19,50,41,
27,23,24,25,26,57,28,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,20,16,17,18,19,50,41,
27,23,24,25,26,57,33,29,30,31,32,63,34,35,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,20,16,17,18,19,50,41,
32,23,24,25,31,27,28,29,30,61,57,33,34,35,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,20,16,17,18,19,50,41,
32,23,24,30,26,27,28,29,60,31,57,33,34,35,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,20,16,17,18,19,50,41,
32,23,29,25,26,27,28,59,30,31,57,33,34,35,56},
{2,3,4,5,36,7,8,14,10,11,12,13,44,25,16,17,18,24,20,21,
22,23,54,50,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,14,10,11,12,13,44,25,16,17,18,24,20,21,
22,23,54,50,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,14,10,11,12,13,44,25,16,17,18,24,20,21,
22,23,54,50,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,14,10,11,12,13,44,25,16,17,23,19,20,21,
22,53,24,50,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,14,10,11,12,13,44,25,16,17,23,19,20,21,
22,53,24,50,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,14,10,11,12,13,44,25,16,17,23,19,20,21,
22,53,24,50,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,14,10,11,12,13,44,25,16,22,18,19,20,21,
52,23,24,50,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,14,10,11,12,13,44,25,16,22,18,19,20,21,
52,23,24,50,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,14,10,11,12,13,44,25,16,22,18,19,20,21,
52,23,24,50,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,19,50,21,
22,33,24,25,26,32,28,29,30,31,62,58,34,55,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,19,50,21,
22,33,24,25,31,27,28,29,30,61,32,58,34,55,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,19,50,21,
22,33,24,30,26,27,28,29,60,31,32,58,34,55,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,19,50,21,
27,23,24,25,26,57,28,29,55,31,32,33,34,65,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,19,50,21,
27,23,24,25,26,57,28,34,30,31,32,33,64,55,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,19,50,21,
27,23,24,25,26,57,33,29,30,31,32,63,34,55,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,19,50,21,
32,23,24,25,31,27,28,29,30,61,57,33,34,55,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,19,50,21,
32,23,24,30,26,27,28,29,60,31,57,33,34,55,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,19,50,21,
32,23,29,25,26,27,28,59,30,31,57,33,34,55,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,19,50,26,
22,23,24,25,56,27,28,34,30,31,32,33,64,55,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,19,50,26,
22,23,24,25,56,27,33,29,30,31,32,63,34,55,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,19,50,26,
22,23,24,25,56,32,28,29,30,31,62,33,34,55,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,19,50,31,
22,23,24,30,26,27,28,29,60,56,32,33,34,55,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,19,50,31,
22,23,29,25,26,27,28,59,30,56,32,33,34,55,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,19,50,31,
22,28,24,25,26,27,58,29,30,56,32,33,34,55,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,24,20,21,
22,23,54,50,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,24,20,21,
22,23,54,50,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,24,20,21,
22,23,54,50,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,29,20,21,
22,28,24,25,26,27,58,54,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,29,20,21,
27,23,24,25,26,57,28,54,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,29,20,26,
22,23,24,25,56,27,28,54,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,34,20,21,
22,23,54,25,31,27,28,29,30,61,32,33,59,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,34,20,21,
22,28,24,25,26,27,58,54,30,31,32,33,64,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,34,20,21,
22,33,24,25,26,32,28,29,30,31,62,58,54,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,34,20,21,
22,33,24,25,31,27,28,29,30,61,32,58,54,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,34,20,21,
22,33,24,30,26,27,28,29,60,31,32,58,54,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,34,20,21,
27,23,24,25,26,57,28,54,30,31,32,33,64,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,34,20,21,
27,23,24,25,26,57,33,29,30,31,32,63,54,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,34,20,21,
32,23,24,25,31,27,28,29,30,61,57,33,54,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,34,20,21,
32,23,24,30,26,27,28,29,60,31,57,33,54,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,34,20,21,
32,23,29,25,26,27,28,59,30,31,57,33,54,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,34,20,26,
22,23,24,25,56,27,28,54,30,31,32,33,64,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,34,20,26,
22,23,24,25,56,27,33,29,30,31,32,63,54,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,34,20,26,
22,23,24,25,56,32,28,29,30,31,62,33,54,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,34,20,31,
22,23,24,30,26,27,28,29,60,56,32,33,54,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,34,20,31,
22,23,29,25,26,27,28,59,30,56,32,33,54,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,34,20,31,
22,28,24,25,26,27,58,29,30,56,32,33,54,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,34,25,21,
22,23,24,55,26,27,33,29,30,31,32,63,54,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,34,25,21,
22,23,24,55,26,32,28,29,30,31,62,33,54,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,34,25,21,
22,23,24,55,31,27,28,29,30,61,32,33,54,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,34,30,21,
22,23,29,25,26,27,28,59,55,31,32,33,54,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,34,30,21,
22,28,24,25,26,27,58,29,55,31,32,33,54,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,18,34,30,21,
27,23,24,25,26,57,28,29,55,31,32,33,54,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,23,19,20,21,
22,53,24,50,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,23,19,20,21,
22,53,24,50,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,23,19,20,21,
22,53,24,50,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,23,19,20,21,
22,53,29,25,26,27,28,59,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,23,19,20,21,
22,53,34,25,26,27,33,29,30,31,32,63,59,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,23,19,20,21,
22,53,34,25,26,32,28,29,30,31,62,33,59,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,23,19,20,21,
22,53,34,25,31,27,28,29,30,61,32,33,59,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,28,19,20,21,
27,23,24,25,26,57,53,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,28,19,20,21,
27,23,24,25,26,57,53,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,28,19,20,26,
22,23,24,25,56,27,53,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,28,19,20,26,
22,23,24,25,56,27,53,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,28,19,25,21,
22,23,24,55,26,27,53,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,28,19,25,21,
22,23,24,55,26,27,53,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,33,19,20,21,
22,53,24,30,26,27,28,29,60,31,32,58,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,33,19,20,21,
27,23,24,25,26,57,53,29,30,31,32,63,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,33,19,20,21,
32,23,24,25,31,27,28,29,30,61,57,53,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,33,19,20,21,
32,23,24,30,26,27,28,29,60,31,57,53,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,33,19,20,21,
32,23,29,25,26,27,28,59,30,31,57,53,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,33,19,20,26,
22,23,24,25,56,27,53,29,30,31,32,63,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,33,19,20,26,
22,23,24,25,56,32,28,29,30,31,62,53,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,33,19,20,31,
22,23,24,30,26,27,28,29,60,56,32,53,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,33,19,20,31,
22,23,29,25,26,27,28,59,30,56,32,53,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,33,19,20,31,
22,28,24,25,26,27,58,29,30,56,32,53,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,33,19,25,21,
22,23,24,55,26,27,53,29,30,31,32,63,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,33,19,25,21,
22,23,24,55,26,32,28,29,30,31,62,53,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,33,19,25,21,
22,23,24,55,31,27,28,29,30,61,32,53,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,33,19,30,21,
22,23,29,25,26,27,28,59,55,31,32,53,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,33,19,30,21,
22,28,24,25,26,27,58,29,55,31,32,53,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,33,19,30,21,
27,23,24,25,26,57,28,29,55,31,32,53,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,33,24,20,21,
22,23,54,25,26,32,28,29,30,31,62,53,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,33,24,20,21,
22,23,54,25,31,27,28,29,30,61,32,53,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,33,24,20,21,
22,23,54,30,26,27,28,29,60,31,32,53,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,33,29,20,21,
22,28,24,25,26,27,58,54,30,31,32,53,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,33,29,20,21,
27,23,24,25,26,57,28,54,30,31,32,53,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,17,33,29,20,26,
22,23,24,25,56,27,28,54,30,31,32,53,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,22,18,19,20,21,
52,23,24,50,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,22,18,19,20,21,
52,23,24,50,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,22,18,19,20,21,
52,23,24,50,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,22,18,19,20,21,
52,23,29,25,26,27,28,59,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,22,18,19,20,21,
52,23,34,25,26,27,33,29,30,31,32,63,59,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,22,18,19,20,21,
52,23,34,25,26,32,28,29,30,31,62,33,59,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,22,18,19,20,21,
52,23,34,25,31,27,28,29,30,61,32,33,59,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,22,18,19,20,21,
52,28,24,25,26,27,58,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,22,18,19,20,21,
52,28,24,25,26,27,58,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,22,18,19,20,21,
52,33,24,25,26,32,28,29,30,31,62,58,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,22,18,19,20,21,
52,33,24,25,31,27,28,29,30,61,32,58,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,22,18,19,20,21,
52,33,24,30,26,27,28,29,60,31,32,58,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,27,18,19,20,26,
22,23,24,25,56,52,28,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,27,18,19,20,26,
22,23,24,25,56,52,28,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,27,18,19,20,26,
22,23,24,25,56,52,33,29,30,31,32,63,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,27,18,19,25,21,
22,23,24,55,26,52,28,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,27,18,19,25,21,
22,23,24,55,26,52,28,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,27,18,19,25,21,
22,23,24,55,26,52,33,29,30,31,32,63,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,27,18,24,20,21,
22,23,54,25,26,52,28,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,27,18,24,20,21,
22,23,54,25,26,52,28,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,27,18,24,20,21,
22,23,54,25,26,52,33,29,30,31,32,63,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,32,18,19,20,21,
52,23,29,25,26,27,28,59,30,31,57,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,32,18,19,20,26,
22,23,24,25,56,52,28,29,30,31,62,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,32,18,19,20,31,
22,23,24,30,26,27,28,29,60,56,52,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,32,18,19,20,31,
22,23,29,25,26,27,28,59,30,56,52,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,32,18,19,20,31,
22,28,24,25,26,27,58,29,30,56,52,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,32,18,19,25,21,
22,23,24,55,26,52,28,29,30,31,62,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,32,18,19,25,21,
22,23,24,55,31,27,28,29,30,61,52,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,32,18,19,30,21,
22,23,29,25,26,27,28,59,55,31,52,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,32,18,19,30,21,
22,28,24,25,26,27,58,29,55,31,52,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,32,18,19,30,21,
27,23,24,25,26,57,28,29,55,31,52,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,32,18,24,20,21,
22,23,54,25,26,52,28,29,30,31,62,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,32,18,24,20,21,
22,23,54,25,31,27,28,29,30,61,52,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,32,18,24,20,21,
22,23,54,30,26,27,28,29,60,31,52,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,32,18,29,20,21,
22,28,24,25,26,27,58,54,30,31,52,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,32,18,29,20,21,
27,23,24,25,26,57,28,54,30,31,52,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,32,18,29,20,26,
22,23,24,25,56,27,28,54,30,31,52,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,32,23,19,20,21,
22,53,24,30,26,27,28,29,60,31,52,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,32,23,19,20,21,
22,53,29,25,26,27,28,59,30,31,52,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,32,28,19,20,21,
27,23,24,25,26,57,53,29,30,31,52,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,32,28,19,20,26,
22,23,24,25,56,27,53,29,30,31,52,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,16,32,28,19,25,21,
22,23,24,55,26,27,53,29,30,31,52,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,21,17,18,19,20,51,
22,23,34,25,26,27,33,29,30,31,32,63,59,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,21,17,18,19,20,51,
22,23,34,25,26,32,28,29,30,31,62,33,59,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,21,17,18,19,20,51,
22,23,34,25,31,27,28,29,30,61,32,33,59,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,21,17,18,19,20,51,
22,28,24,25,26,27,58,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,21,17,18,19,20,51,
22,28,24,25,26,27,58,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,21,17,18,19,20,51,
22,33,24,25,26,32,28,29,30,31,62,58,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,21,17,18,19,20,51,
22,33,24,25,31,27,28,29,30,61,32,58,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,21,17,18,19,20,51,
22,33,24,30,26,27,28,29,60,31,32,58,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,21,17,18,19,20,51,
27,23,24,25,26,57,28,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,21,17,18,19,20,51,
27,23,24,25,26,57,28,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,21,17,18,19,20,51,
27,23,24,25,26,57,33,29,30,31,32,63,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,21,17,18,19,20,51,
32,23,24,25,31,27,28,29,30,61,57,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,21,17,18,19,20,51,
32,23,24,30,26,27,28,29,60,31,57,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,21,17,18,19,20,51,
32,23,29,25,26,27,28,59,30,31,57,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,26,17,18,19,25,21,
22,23,24,55,51,27,28,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,26,17,18,19,25,21,
22,23,24,55,51,27,28,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,26,17,18,19,25,21,
22,23,24,55,51,27,33,29,30,31,32,63,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,26,17,18,19,25,21,
22,23,24,55,51,32,28,29,30,31,62,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,26,17,18,24,20,21,
22,23,54,25,51,27,28,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,26,17,18,24,20,21,
22,23,54,25,51,27,28,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,26,17,18,24,20,21,
22,23,54,25,51,27,33,29,30,31,32,63,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,26,17,18,24,20,21,
22,23,54,25,51,32,28,29,30,31,62,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,26,17,23,19,20,21,
22,53,24,25,51,27,28,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,26,17,23,19,20,21,
22,53,24,25,51,27,28,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,26,17,23,19,20,21,
22,53,24,25,51,27,33,29,30,31,32,63,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,26,17,23,19,20,21,
22,53,24,25,51,32,28,29,30,31,62,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,31,17,18,19,20,51,
22,28,24,25,26,27,58,29,30,56,32,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,31,17,18,19,30,21,
22,23,29,25,26,27,28,59,55,51,32,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,31,17,18,19,30,21,
22,28,24,25,26,27,58,29,55,51,32,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,31,17,18,19,30,21,
27,23,24,25,26,57,28,29,55,51,32,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,31,17,18,24,20,21,
22,23,54,30,26,27,28,29,60,51,32,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,31,17,18,29,20,21,
22,28,24,25,26,27,58,54,30,51,32,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,31,17,18,29,20,21,
27,23,24,25,26,57,28,54,30,51,32,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,31,17,18,29,20,26,
22,23,24,25,56,27,28,54,30,51,32,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,31,17,23,19,20,21,
22,53,24,30,26,27,28,29,60,51,32,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,31,17,23,19,20,21,
22,53,29,25,26,27,28,59,30,51,32,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,31,17,28,19,20,21,
27,23,24,25,26,57,53,29,30,51,32,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,31,17,28,19,20,26,
22,23,24,25,56,27,53,29,30,51,32,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,31,17,28,19,25,21,
22,23,24,55,26,27,53,29,30,51,32,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,31,22,18,19,20,21,
52,23,29,25,26,27,28,59,30,51,32,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,31,22,18,19,20,21,
52,28,24,25,26,27,58,29,30,51,32,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,31,27,18,19,20,26,
22,23,24,25,56,52,28,29,30,51,32,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,31,27,18,19,25,21,
22,23,24,55,26,52,28,29,30,51,32,33,34,50,41},
{2,3,4,5,36,7,8,14,10,11,12,13,44,35,31,27,18,24,20,21,
22,23,54,25,26,52,28,29,30,51,32,33,34,50,41},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,20,41,
22,23,24,25,56,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,20,41,
22,23,24,35,26,27,28,34,30,31,32,33,64,60,56},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,20,41,
22,23,24,35,26,27,33,29,30,31,32,63,34,60,56},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,20,41,
22,23,24,35,26,32,28,29,30,31,62,33,34,60,56},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,20,41,
22,23,29,25,26,27,28,59,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,20,41,
22,23,34,25,26,27,33,29,30,31,32,63,59,35,56},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,20,41,
22,23,34,25,26,32,28,29,30,31,62,33,59,35,56},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,20,41,
22,23,34,25,31,27,28,29,30,61,32,33,59,35,56},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,20,41,
22,28,24,25,26,27,58,29,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,20,41,
22,28,24,25,26,27,58,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,20,41,
22,33,24,25,26,32,28,29,30,31,62,58,34,35,56},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,20,41,
22,33,24,25,31,27,28,29,30,61,32,58,34,35,56},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,20,41,
22,33,24,30,26,27,28,29,60,31,32,58,34,35,56},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,20,41,
27,23,24,25,26,57,28,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,20,41,
27,23,24,25,26,57,33,29,30,31,32,63,34,35,56},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,20,41,
32,23,24,25,31,27,28,29,30,61,57,33,34,35,56},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,20,41,
32,23,24,30,26,27,28,29,60,31,57,33,34,35,56},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,20,41,
32,23,29,25,26,27,28,59,30,31,57,33,34,35,56},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,25,21,
22,23,24,55,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,25,21,
22,23,24,55,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,25,21,
22,23,24,55,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,35,21,
22,23,24,55,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,35,21,
22,23,29,25,26,27,28,59,55,31,32,33,34,65,41},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,35,21,
22,23,34,25,26,27,33,29,30,31,32,63,59,55,41},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,35,21,
22,23,34,25,26,32,28,29,30,31,62,33,59,55,41},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,35,21,
22,23,34,25,31,27,28,29,30,61,32,33,59,55,41},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,35,21,
22,28,24,25,26,27,58,29,55,31,32,33,34,65,41},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,35,21,
22,28,24,25,26,27,58,34,30,31,32,33,64,55,41},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,35,21,
22,33,24,25,26,32,28,29,30,31,62,58,34,55,41},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,35,21,
22,33,24,25,31,27,28,29,30,61,32,58,34,55,41},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,35,21,
22,33,24,30,26,27,28,29,60,31,32,58,34,55,41},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,35,21,
27,23,24,25,26,57,28,29,55,31,32,33,34,65,41},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,35,21,
27,23,24,25,26,57,28,34,30,31,32,33,64,55,41},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,35,21,
27,23,24,25,26,57,33,29,30,31,32,63,34,55,41},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,35,21,
32,23,24,25,31,27,28,29,30,61,57,33,34,55,41},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,35,21,
32,23,24,30,26,27,28,29,60,31,57,33,34,55,41},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,35,21,
32,23,29,25,26,27,28,59,30,31,57,33,34,55,41},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,35,26,
22,23,24,25,56,27,33,29,30,31,32,63,34,55,41},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,35,26,
22,23,24,25,56,32,28,29,30,31,62,33,34,55,41},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,35,31,
22,23,24,30,26,27,28,29,60,56,32,33,34,55,41},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,35,31,
22,23,29,25,26,27,28,59,30,56,32,33,34,55,41},
{2,3,4,5,36,7,8,19,10,11,12,18,14,15,16,17,48,44,35,31,
22,28,24,25,26,27,58,29,30,56,32,33,34,55,41},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,20,41,
22,23,24,25,56,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,20,41,
22,23,24,35,26,27,28,34,30,31,32,33,64,60,56},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,20,41,
22,23,24,35,26,27,33,29,30,31,32,63,34,60,56},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,20,41,
22,23,24,35,26,32,28,29,30,31,62,33,34,60,56},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,20,41,
22,23,29,25,26,27,28,59,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,20,41,
22,23,34,25,26,27,33,29,30,31,32,63,59,35,56},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,20,41,
22,23,34,25,26,32,28,29,30,31,62,33,59,35,56},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,20,41,
22,23,34,25,31,27,28,29,30,61,32,33,59,35,56},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,20,41,
22,28,24,25,26,27,58,29,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,20,41,
22,28,24,25,26,27,58,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,20,41,
22,33,24,25,26,32,28,29,30,31,62,58,34,35,56},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,20,41,
22,33,24,25,31,27,28,29,30,61,32,58,34,35,56},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,20,41,
22,33,24,30,26,27,28,29,60,31,32,58,34,35,56},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,20,41,
27,23,24,25,26,57,28,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,20,41,
27,23,24,25,26,57,33,29,30,31,32,63,34,35,56},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,20,41,
32,23,24,25,31,27,28,29,30,61,57,33,34,35,56},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,20,41,
32,23,24,30,26,27,28,29,60,31,57,33,34,35,56},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,20,41,
32,23,29,25,26,27,28,59,30,31,57,33,34,35,56},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,25,21,
22,23,24,55,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,25,21,
22,23,24,55,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,25,21,
22,23,24,55,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,35,21,
22,23,24,55,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,35,21,
22,23,29,25,26,27,28,59,55,31,32,33,34,65,41},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,35,21,
22,23,34,25,26,27,33,29,30,31,32,63,59,55,41},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,35,21,
22,23,34,25,26,32,28,29,30,31,62,33,59,55,41},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,35,21,
22,23,34,25,31,27,28,29,30,61,32,33,59,55,41},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,35,21,
22,28,24,25,26,27,58,29,55,31,32,33,34,65,41},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,35,21,
22,28,24,25,26,27,58,34,30,31,32,33,64,55,41},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,35,21,
22,33,24,25,26,32,28,29,30,31,62,58,34,55,41},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,35,21,
22,33,24,25,31,27,28,29,30,61,32,58,34,55,41},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,35,21,
22,33,24,30,26,27,28,29,60,31,32,58,34,55,41},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,35,21,
27,23,24,25,26,57,28,29,55,31,32,33,34,65,41},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,35,21,
27,23,24,25,26,57,28,34,30,31,32,33,64,55,41},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,35,21,
27,23,24,25,26,57,33,29,30,31,32,63,34,55,41},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,35,21,
32,23,24,25,31,27,28,29,30,61,57,33,34,55,41},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,35,21,
32,23,24,30,26,27,28,29,60,31,57,33,34,55,41},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,35,21,
32,23,29,25,26,27,28,59,30,31,57,33,34,55,41},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,35,26,
22,23,24,25,56,27,33,29,30,31,32,63,34,55,41},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,35,26,
22,23,24,25,56,32,28,29,30,31,62,33,34,55,41},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,35,31,
22,23,24,30,26,27,28,29,60,56,32,33,34,55,41},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,35,31,
22,23,29,25,26,27,28,59,30,56,32,33,34,55,41},
{2,3,4,5,36,7,8,19,10,11,17,13,14,15,16,47,18,44,35,31,
22,28,24,25,26,27,58,29,30,56,32,33,34,55,41},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,20,41,
22,23,24,25,56,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,20,41,
22,23,24,35,26,27,28,34,30,31,32,33,64,60,56},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,20,41,
22,23,24,35,26,27,33,29,30,31,32,63,34,60,56},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,20,41,
22,23,24,35,26,32,28,29,30,31,62,33,34,60,56},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,20,41,
22,23,29,25,26,27,28,59,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,20,41,
22,23,34,25,26,27,33,29,30,31,32,63,59,35,56},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,20,41,
22,23,34,25,26,32,28,29,30,31,62,33,59,35,56},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,20,41,
22,23,34,25,31,27,28,29,30,61,32,33,59,35,56},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,20,41,
22,28,24,25,26,27,58,29,35,31,32,33,34,65,56},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,20,41,
22,28,24,25,26,27,58,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,20,41,
22,33,24,25,26,32,28,29,30,31,62,58,34,35,56},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,20,41,
22,33,24,25,31,27,28,29,30,61,32,58,34,35,56},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,20,41,
22,33,24,30,26,27,28,29,60,31,32,58,34,35,56},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,20,41,
27,23,24,25,26,57,28,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,20,41,
27,23,24,25,26,57,33,29,30,31,32,63,34,35,56},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,20,41,
32,23,24,25,31,27,28,29,30,61,57,33,34,35,56},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,20,41,
32,23,24,30,26,27,28,29,60,31,57,33,34,35,56},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,20,41,
32,23,29,25,26,27,28,59,30,31,57,33,34,35,56},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,25,21,
22,23,24,55,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,25,21,
22,23,24,55,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,25,21,
22,23,24,55,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,35,21,
22,23,24,55,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,35,21,
22,23,29,25,26,27,28,59,55,31,32,33,34,65,41},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,35,21,
22,23,34,25,26,27,33,29,30,31,32,63,59,55,41},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,35,21,
22,23,34,25,26,32,28,29,30,31,62,33,59,55,41},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,35,21,
22,23,34,25,31,27,28,29,30,61,32,33,59,55,41},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,35,21,
22,28,24,25,26,27,58,29,55,31,32,33,34,65,41},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,35,21,
22,28,24,25,26,27,58,34,30,31,32,33,64,55,41},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,35,21,
22,33,24,25,26,32,28,29,30,31,62,58,34,55,41},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,35,21,
22,33,24,25,31,27,28,29,30,61,32,58,34,55,41},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,35,21,
22,33,24,30,26,27,28,29,60,31,32,58,34,55,41},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,35,21,
27,23,24,25,26,57,28,29,55,31,32,33,34,65,41},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,35,21,
27,23,24,25,26,57,28,34,30,31,32,33,64,55,41},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,35,21,
27,23,24,25,26,57,33,29,30,31,32,63,34,55,41},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,35,21,
32,23,24,25,31,27,28,29,30,61,57,33,34,55,41},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,35,21,
32,23,24,30,26,27,28,29,60,31,57,33,34,55,41},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,35,21,
32,23,29,25,26,27,28,59,30,31,57,33,34,55,41},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,35,26,
22,23,24,25,56,27,33,29,30,31,32,63,34,55,41},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,35,26,
22,23,24,25,56,32,28,29,30,31,62,33,34,55,41},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,35,31,
22,23,24,30,26,27,28,29,60,56,32,33,34,55,41},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,35,31,
22,23,29,25,26,27,28,59,30,56,32,33,34,55,41},
{2,3,4,5,36,7,8,19,10,16,12,13,14,15,46,17,18,44,35,31,
22,28,24,25,26,27,58,29,30,56,32,33,34,55,41},
{2,3,4,5,36,7,8,24,10,11,12,13,44,15,21,17,18,19,20,51,
22,23,49,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,24,10,11,12,13,44,15,21,17,18,19,20,51,
22,23,49,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,24,10,11,12,13,44,15,21,17,18,19,20,51,
22,23,49,25,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,24,10,11,12,13,44,15,21,17,18,19,20,51,
22,23,49,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,24,10,11,12,13,44,15,21,17,18,19,20,51,
22,23,49,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,24,10,11,12,13,44,15,21,17,18,19,20,51,
22,23,49,35,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,24,10,11,12,18,14,15,16,17,48,44,20,21,
22,23,54,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,24,10,11,12,18,14,15,16,17,48,44,20,21,
22,23,54,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,24,10,11,12,18,14,15,16,17,48,44,20,21,
22,23,54,25,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,24,10,11,12,18,14,15,16,17,48,44,20,21,
22,23,54,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,24,10,11,12,18,14,15,16,17,48,44,20,21,
22,23,54,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,24,10,11,12,18,14,15,16,17,48,44,20,21,
22,23,54,35,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,24,10,11,12,23,14,15,16,22,18,19,20,21,
52,48,44,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,24,10,11,12,23,14,15,16,22,18,19,20,21,
52,48,44,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,24,10,11,12,23,14,15,16,22,18,19,20,21,
52,48,44,25,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,24,10,11,12,23,14,15,16,22,18,19,20,21,
52,48,44,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,24,10,11,12,23,14,15,16,22,18,19,20,21,
52,48,44,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,24,10,11,12,23,14,15,16,22,18,19,20,21,
52,48,44,35,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,24,10,11,12,23,14,15,21,17,18,19,20,51,
22,48,44,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,24,10,11,12,23,14,15,21,17,18,19,20,51,
22,48,44,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,24,10,11,12,23,14,15,21,17,18,19,20,51,
22,48,44,25,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,24,10,11,12,23,14,15,21,17,18,19,20,51,
22,48,44,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,24,10,11,12,23,14,15,21,17,18,19,20,51,
22,48,44,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,24,10,11,12,23,14,15,21,17,18,19,20,51,
22,48,44,35,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,24,10,11,12,23,14,20,16,17,18,19,50,21,
22,48,44,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,24,10,11,12,23,14,20,16,17,18,19,50,21,
22,48,44,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,24,10,11,12,23,14,20,16,17,18,19,50,21,
22,48,44,25,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,24,10,11,12,23,14,20,16,17,18,19,50,21,
22,48,44,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,24,10,11,12,23,14,20,16,17,18,19,50,21,
22,48,44,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,24,10,11,12,23,14,20,16,17,18,19,50,21,
22,48,44,35,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,24,10,11,17,13,14,15,16,47,18,44,20,21,
22,23,54,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,24,10,11,17,13,14,15,16,47,18,44,20,21,
22,23,54,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,24,10,11,17,13,14,15,16,47,18,44,20,21,
22,23,54,25,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,24,10,11,17,13,14,15,16,47,18,44,20,21,
22,23,54,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,24,10,11,17,13,14,15,16,47,18,44,20,21,
22,23,54,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,24,10,11,17,13,14,15,16,47,18,44,20,21,
22,23,54,35,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,24,10,11,17,13,14,15,16,47,23,19,20,21,
22,53,44,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,24,10,11,17,13,14,15,16,47,23,19,20,21,
22,53,44,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,24,10,11,17,13,14,15,16,47,23,19,20,21,
22,53,44,25,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,24,10,11,17,13,14,15,16,47,23,19,20,21,
22,53,44,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,24,10,11,17,13,14,15,16,47,23,19,20,21,
22,53,44,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,24,10,11,17,13,14,15,16,47,23,19,20,21,
22,53,44,35,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,24,10,11,22,13,14,15,21,17,18,19,20,51,
47,23,44,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,24,10,11,22,13,14,15,21,17,18,19,20,51,
47,23,44,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,24,10,11,22,13,14,15,21,17,18,19,20,51,
47,23,44,25,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,24,10,11,22,13,14,15,21,17,18,19,20,51,
47,23,44,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,24,10,11,22,13,14,15,21,17,18,19,20,51,
47,23,44,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,24,10,11,22,13,14,15,21,17,18,19,20,51,
47,23,44,35,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,24,10,11,22,13,14,20,16,17,18,19,50,21,
47,23,44,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,24,10,11,22,13,14,20,16,17,18,19,50,21,
47,23,44,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,24,10,11,22,13,14,20,16,17,18,19,50,21,
47,23,44,25,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,24,10,11,22,13,14,20,16,17,18,19,50,21,
47,23,44,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,24,10,11,22,13,14,20,16,17,18,19,50,21,
47,23,44,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,24,10,11,22,13,14,20,16,17,18,19,50,21,
47,23,44,35,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,24,10,11,22,13,19,15,16,17,18,49,20,21,
47,23,44,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,24,10,11,22,13,19,15,16,17,18,49,20,21,
47,23,44,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,24,10,11,22,13,19,15,16,17,18,49,20,21,
47,23,44,25,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,24,10,11,22,13,19,15,16,17,18,49,20,21,
47,23,44,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,24,10,11,22,13,19,15,16,17,18,49,20,21,
47,23,44,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,24,10,11,22,13,19,15,16,17,18,49,20,21,
47,23,44,35,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,24,10,16,12,13,14,15,46,17,18,44,20,21,
22,23,54,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,24,10,16,12,13,14,15,46,17,18,44,20,21,
22,23,54,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,24,10,16,12,13,14,15,46,17,18,44,20,21,
22,23,54,25,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,24,10,16,12,13,14,15,46,17,18,44,20,21,
22,23,54,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,24,10,16,12,13,14,15,46,17,18,44,20,21,
22,23,54,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,24,10,16,12,13,14,15,46,17,18,44,20,21,
22,23,54,35,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,24,10,16,12,13,14,15,46,17,23,19,20,21,
22,53,44,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,24,10,16,12,13,14,15,46,17,23,19,20,21,
22,53,44,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,24,10,16,12,13,14,15,46,17,23,19,20,21,
22,53,44,25,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,24,10,16,12,13,14,15,46,17,23,19,20,21,
22,53,44,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,24,10,16,12,13,14,15,46,17,23,19,20,21,
22,53,44,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,24,10,16,12,13,14,15,46,17,23,19,20,21,
22,53,44,35,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,24,10,16,12,13,14,15,46,22,18,19,20,21,
52,23,44,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,24,10,16,12,13,14,15,46,22,18,19,20,21,
52,23,44,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,24,10,16,12,13,14,15,46,22,18,19,20,21,
52,23,44,25,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,24,10,16,12,13,14,15,46,22,18,19,20,21,
52,23,44,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,24,10,16,12,13,14,15,46,22,18,19,20,21,
52,23,44,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,24,10,16,12,13,14,15,46,22,18,19,20,21,
52,23,44,35,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,24,10,21,12,13,14,20,16,17,18,19,50,46,
22,23,44,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,24,10,21,12,13,14,20,16,17,18,19,50,46,
22,23,44,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,24,10,21,12,13,14,20,16,17,18,19,50,46,
22,23,44,25,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,24,10,21,12,13,14,20,16,17,18,19,50,46,
22,23,44,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,24,10,21,12,13,14,20,16,17,18,19,50,46,
22,23,44,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,24,10,21,12,13,14,20,16,17,18,19,50,46,
22,23,44,35,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,24,10,21,12,13,19,15,16,17,18,49,20,46,
22,23,44,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,24,10,21,12,13,19,15,16,17,18,49,20,46,
22,23,44,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,24,10,21,12,13,19,15,16,17,18,49,20,46,
22,23,44,25,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,24,10,21,12,13,19,15,16,17,18,49,20,46,
22,23,44,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,24,10,21,12,13,19,15,16,17,18,49,20,46,
22,23,44,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,24,10,21,12,13,19,15,16,17,18,49,20,46,
22,23,44,35,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,24,10,21,12,18,14,15,16,17,48,19,20,46,
22,23,44,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,24,10,21,12,18,14,15,16,17,48,19,20,46,
22,23,44,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,24,10,21,12,18,14,15,16,17,48,19,20,46,
22,23,44,25,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,24,10,21,12,18,14,15,16,17,48,19,20,46,
22,23,44,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,24,10,21,12,18,14,15,16,17,48,19,20,46,
22,23,44,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,24,10,21,12,18,14,15,16,17,48,19,20,46,
22,23,44,35,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,24,15,11,12,13,14,45,16,22,18,19,20,21,
52,23,44,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,24,15,11,12,13,14,45,16,22,18,19,20,21,
52,23,44,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,24,15,11,12,13,14,45,16,22,18,19,20,21,
52,23,44,25,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,24,15,11,12,13,14,45,16,22,18,19,20,21,
52,23,44,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,24,15,11,12,13,14,45,16,22,18,19,20,21,
52,23,44,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,24,15,11,12,13,14,45,16,22,18,19,20,21,
52,23,44,35,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,24,15,11,12,13,14,45,21,17,18,19,20,51,
22,23,44,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,24,15,11,12,13,14,45,21,17,18,19,20,51,
22,23,44,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,24,15,11,12,13,14,45,21,17,18,19,20,51,
22,23,44,25,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,24,15,11,12,13,14,45,21,17,18,19,20,51,
22,23,44,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,24,15,11,12,13,14,45,21,17,18,19,20,51,
22,23,44,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,24,15,11,12,13,14,45,21,17,18,19,20,51,
22,23,44,35,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,24,20,11,12,13,19,15,16,17,18,49,45,21,
22,23,44,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,24,20,11,12,13,19,15,16,17,18,49,45,21,
22,23,44,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,24,20,11,12,13,19,15,16,17,18,49,45,21,
22,23,44,25,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,24,20,11,12,13,19,15,16,17,18,49,45,21,
22,23,44,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,24,20,11,12,13,19,15,16,17,18,49,45,21,
22,23,44,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,24,20,11,12,13,19,15,16,17,18,49,45,21,
22,23,44,35,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,24,20,11,12,18,14,15,16,17,48,19,45,21,
22,23,44,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,24,20,11,12,18,14,15,16,17,48,19,45,21,
22,23,44,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,24,20,11,12,18,14,15,16,17,48,19,45,21,
22,23,44,25,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,24,20,11,12,18,14,15,16,17,48,19,45,21,
22,23,44,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,24,20,11,12,18,14,15,16,17,48,19,45,21,
22,23,44,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,24,20,11,12,18,14,15,16,17,48,19,45,21,
22,23,44,35,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,24,20,11,17,13,14,15,16,47,18,19,45,21,
22,23,44,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,8,24,20,11,17,13,14,15,16,47,18,19,45,21,
22,23,44,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,8,24,20,11,17,13,14,15,16,47,18,19,45,21,
22,23,44,25,41,27,33,29,30,31,32,63,34,35,61},
{2,3,4,5,36,7,8,24,20,11,17,13,14,15,16,47,18,19,45,21,
22,23,44,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,8,24,20,11,17,13,14,15,16,47,18,19,45,21,
22,23,44,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,8,24,20,11,17,13,14,15,16,47,18,19,45,21,
22,23,44,35,26,32,28,29,30,31,62,33,34,60,41},
{2,3,4,5,36,7,8,29,10,11,12,13,44,15,21,17,18,19,20,51,
22,23,49,25,26,27,28,59,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,13,44,15,21,17,18,19,20,51,
22,28,24,25,26,27,58,49,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,13,44,15,21,17,18,19,20,51,
27,23,24,25,26,57,28,49,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,13,44,15,26,17,18,19,25,21,
22,23,24,55,51,27,28,49,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,13,44,15,26,17,18,24,20,21,
22,23,54,25,51,27,28,49,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,13,44,15,26,17,23,19,20,21,
22,53,24,25,51,27,28,49,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,13,44,20,16,17,18,19,50,21,
27,23,24,25,26,57,28,49,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,13,44,20,16,17,18,19,50,26,
22,23,24,25,56,27,28,49,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,13,44,25,16,17,18,24,20,21,
22,23,54,50,26,27,28,49,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,13,44,25,16,17,23,19,20,21,
22,53,24,50,26,27,28,49,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,13,44,25,16,22,18,19,20,21,
52,23,24,50,26,27,28,49,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,18,14,15,16,17,48,44,20,21,
22,28,24,25,26,27,58,54,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,18,14,15,16,17,48,44,20,21,
27,23,24,25,26,57,28,54,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,18,14,15,16,17,48,44,20,26,
22,23,24,25,56,27,28,54,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,23,14,15,16,22,18,19,20,21,
52,48,44,25,26,27,28,59,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,23,14,15,21,17,18,19,20,51,
22,48,44,25,26,27,28,59,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,23,14,20,16,17,18,19,50,21,
22,48,44,25,26,27,28,59,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,28,14,15,16,17,48,19,25,21,
22,23,24,55,26,27,53,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,28,14,15,16,22,18,19,20,21,
52,48,24,25,26,27,58,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,28,14,15,16,27,18,19,20,26,
22,23,24,25,56,52,48,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,28,14,15,16,27,18,19,25,21,
22,23,24,55,26,52,48,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,28,14,15,16,27,18,24,20,21,
22,23,54,25,26,52,48,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,28,14,15,21,17,18,19,20,51,
22,48,24,25,26,27,58,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,28,14,15,21,17,18,19,20,51,
27,23,24,25,26,57,48,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,28,14,15,26,17,18,19,25,21,
22,23,24,55,51,27,48,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,28,14,15,26,17,18,24,20,21,
22,23,54,25,51,27,48,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,28,14,15,26,17,23,19,20,21,
22,53,24,25,51,27,48,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,28,14,20,16,17,18,19,50,21,
22,48,24,25,26,27,58,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,28,14,20,16,17,18,19,50,21,
27,23,24,25,26,57,48,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,28,14,20,16,17,18,19,50,26,
22,23,24,25,56,27,48,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,28,14,25,16,17,18,24,20,21,
22,23,54,50,26,27,48,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,28,14,25,16,17,23,19,20,21,
22,53,24,50,26,27,48,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,28,14,25,16,22,18,19,20,21,
52,23,24,50,26,27,48,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,28,19,15,16,17,18,49,20,26,
22,23,24,25,56,27,48,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,28,19,15,16,17,18,49,25,21,
22,23,24,55,26,27,48,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,28,24,15,16,17,23,19,20,21,
22,53,49,25,26,27,48,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,28,24,15,16,22,18,19,20,21,
52,23,49,25,26,27,48,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,12,28,24,15,21,17,18,19,20,51,
22,23,49,25,26,27,48,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,17,13,14,15,16,47,18,44,20,21,
22,28,24,25,26,27,58,54,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,17,13,14,15,16,47,18,44,20,21,
27,23,24,25,26,57,28,54,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,17,13,14,15,16,47,18,44,20,26,
22,23,24,25,56,27,28,54,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,17,13,14,15,16,47,23,19,20,21,
22,53,44,25,26,27,28,59,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,17,13,14,15,16,47,28,19,20,21,
27,23,24,25,26,57,53,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,17,13,14,15,16,47,28,19,20,26,
22,23,24,25,56,27,53,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,17,13,14,15,16,47,28,19,25,21,
22,23,24,55,26,27,53,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,22,13,14,15,21,17,18,19,20,51,
47,23,44,25,26,27,28,59,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,22,13,14,15,21,17,18,19,20,51,
47,28,24,25,26,27,58,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,22,13,14,20,16,17,18,19,50,21,
47,23,44,25,26,27,28,59,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,22,13,14,20,16,17,18,19,50,21,
47,28,24,25,26,27,58,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,22,13,19,15,16,17,18,49,20,21,
47,23,44,25,26,27,28,59,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,22,13,19,15,16,17,18,49,20,21,
47,28,24,25,26,27,58,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,27,13,14,15,16,47,18,24,20,21,
22,23,54,25,26,52,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,27,13,14,15,21,17,18,19,20,51,
47,23,24,25,26,57,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,27,13,14,15,26,17,18,19,25,21,
22,23,24,55,51,47,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,27,13,14,15,26,17,18,24,20,21,
22,23,54,25,51,47,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,27,13,14,15,26,17,23,19,20,21,
22,53,24,25,51,47,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,27,13,14,20,16,17,18,19,50,21,
47,23,24,25,26,57,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,27,13,14,20,16,17,18,19,50,26,
22,23,24,25,56,47,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,27,13,14,25,16,17,18,24,20,21,
22,23,54,50,26,47,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,27,13,14,25,16,17,23,19,20,21,
22,53,24,50,26,47,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,27,13,14,25,16,22,18,19,20,21,
52,23,24,50,26,47,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,27,13,19,15,16,17,18,49,20,21,
47,23,24,25,26,57,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,27,13,19,15,16,17,18,49,20,26,
22,23,24,25,56,47,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,27,13,19,15,16,17,18,49,25,21,
22,23,24,55,26,47,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,27,13,24,15,16,17,23,19,20,21,
22,53,49,25,26,47,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,27,13,24,15,16,22,18,19,20,21,
52,23,49,25,26,47,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,27,13,24,15,21,17,18,19,20,51,
22,23,49,25,26,47,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,27,18,14,15,16,17,48,19,25,21,
22,23,24,55,26,47,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,27,18,14,15,16,17,48,24,20,21,
22,23,54,25,26,47,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,27,23,14,15,16,22,18,19,20,21,
52,48,24,25,26,47,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,27,23,14,15,21,17,18,19,20,51,
22,48,24,25,26,47,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,11,27,23,14,20,16,17,18,19,50,21,
22,48,24,25,26,47,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,16,12,13,14,15,46,17,18,44,20,21,
22,28,24,25,26,27,58,54,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,16,12,13,14,15,46,17,18,44,20,21,
27,23,24,25,26,57,28,54,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,16,12,13,14,15,46,17,18,44,20,26,
22,23,24,25,56,27,28,54,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,16,12,13,14,15,46,17,23,19,20,21,
22,53,44,25,26,27,28,59,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,16,12,13,14,15,46,17,28,19,20,21,
27,23,24,25,26,57,53,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,16,12,13,14,15,46,17,28,19,20,26,
22,23,24,25,56,27,53,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,16,12,13,14,15,46,17,28,19,25,21,
22,23,24,55,26,27,53,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,16,12,13,14,15,46,22,18,19,20,21,
52,23,44,25,26,27,28,59,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,16,12,13,14,15,46,22,18,19,20,21,
52,28,24,25,26,27,58,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,16,12,13,14,15,46,27,18,19,20,26,
22,23,24,25,56,52,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,16,12,13,14,15,46,27,18,19,25,21,
22,23,24,55,26,52,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,16,12,13,14,15,46,27,18,24,20,21,
22,23,54,25,26,52,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,21,12,13,14,20,16,17,18,19,50,46,
22,23,44,25,26,27,28,59,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,21,12,13,14,20,16,17,18,19,50,46,
22,28,24,25,26,27,58,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,21,12,13,14,20,16,17,18,19,50,46,
27,23,24,25,26,57,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,21,12,13,19,15,16,17,18,49,20,46,
22,23,44,25,26,27,28,59,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,21,12,13,19,15,16,17,18,49,20,46,
22,28,24,25,26,27,58,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,21,12,13,19,15,16,17,18,49,20,46,
27,23,24,25,26,57,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,21,12,18,14,15,16,17,48,19,20,46,
22,23,44,25,26,27,28,59,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,21,12,18,14,15,16,17,48,19,20,46,
22,28,24,25,26,27,58,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,21,12,18,14,15,16,17,48,19,20,46,
27,23,24,25,26,57,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,26,12,13,14,15,46,17,23,19,20,21,
22,53,24,25,51,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,26,12,13,14,25,16,17,18,24,20,21,
22,23,54,50,46,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,26,12,13,14,25,16,17,23,19,20,21,
22,53,24,50,46,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,26,12,13,14,25,16,22,18,19,20,21,
52,23,24,50,46,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,26,12,13,19,15,16,17,18,49,25,21,
22,23,24,55,46,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,26,12,13,24,15,16,17,23,19,20,21,
22,53,49,25,46,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,26,12,13,24,15,16,22,18,19,20,21,
52,23,49,25,46,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,26,12,13,24,15,21,17,18,19,20,51,
22,23,49,25,46,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,26,12,18,14,15,16,17,48,19,25,21,
22,23,24,55,46,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,26,12,18,14,15,16,17,48,24,20,21,
22,23,54,25,46,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,26,12,23,14,15,16,22,18,19,20,21,
52,48,24,25,46,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,26,12,23,14,15,21,17,18,19,20,51,
22,48,24,25,46,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,26,12,23,14,20,16,17,18,19,50,21,
22,48,24,25,46,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,26,17,13,14,15,16,47,18,24,20,21,
22,23,54,25,46,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,26,22,13,14,15,21,17,18,19,20,51,
47,23,24,25,46,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,26,22,13,14,20,16,17,18,19,50,21,
47,23,24,25,46,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,10,26,22,13,19,15,16,17,18,49,20,21,
47,23,24,25,46,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,15,11,12,13,14,45,16,22,18,19,20,21,
52,23,44,25,26,27,28,59,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,15,11,12,13,14,45,16,22,18,19,20,21,
52,28,24,25,26,27,58,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,15,11,12,13,14,45,16,27,18,19,20,26,
22,23,24,25,56,52,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,15,11,12,13,14,45,16,27,18,19,25,21,
22,23,24,55,26,52,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,15,11,12,13,14,45,16,27,18,24,20,21,
22,23,54,25,26,52,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,15,11,12,13,14,45,21,17,18,19,20,51,
22,28,24,25,26,27,58,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,15,11,12,13,14,45,21,17,18,19,20,51,
27,23,24,25,26,57,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,15,11,12,13,14,45,26,17,18,19,25,21,
22,23,24,55,51,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,15,11,12,13,14,45,26,17,18,24,20,21,
22,23,54,25,51,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,15,11,12,13,14,45,26,17,23,19,20,21,
22,53,24,25,51,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,20,11,12,13,19,15,16,17,18,49,45,21,
22,23,44,25,26,27,28,59,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,20,11,12,13,19,15,16,17,18,49,45,21,
22,28,24,25,26,27,58,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,20,11,12,13,19,15,16,17,18,49,45,21,
27,23,24,25,26,57,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,20,11,12,18,14,15,16,17,48,19,45,21,
22,23,44,25,26,27,28,59,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,20,11,12,18,14,15,16,17,48,19,45,21,
22,28,24,25,26,27,58,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,20,11,12,18,14,15,16,17,48,19,45,21,
27,23,24,25,26,57,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,20,11,17,13,14,15,16,47,18,19,45,21,
22,23,44,25,26,27,28,59,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,20,11,17,13,14,15,16,47,18,19,45,21,
22,28,24,25,26,27,58,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,20,11,17,13,14,15,16,47,18,19,45,21,
27,23,24,25,26,57,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,25,11,12,13,14,45,16,22,18,19,20,21,
52,23,24,50,26,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,25,11,12,13,24,15,16,17,23,19,20,21,
22,53,49,45,26,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,25,11,12,13,24,15,16,22,18,19,20,21,
52,23,49,45,26,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,25,11,12,13,24,15,21,17,18,19,20,51,
22,23,49,45,26,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,25,11,12,18,14,15,16,17,48,24,20,21,
22,23,54,45,26,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,25,11,12,23,14,15,16,22,18,19,20,21,
52,48,24,45,26,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,25,11,12,23,14,15,21,17,18,19,20,51,
22,48,24,45,26,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,25,11,12,23,14,20,16,17,18,19,50,21,
22,48,24,45,26,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,25,11,17,13,14,15,16,47,18,24,20,21,
22,23,54,45,26,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,25,11,17,13,14,15,16,47,23,19,20,21,
22,53,24,45,26,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,25,11,22,13,14,15,21,17,18,19,20,51,
47,23,24,45,26,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,25,11,22,13,14,20,16,17,18,19,50,21,
47,23,24,45,26,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,25,11,22,13,19,15,16,17,18,49,20,21,
47,23,24,45,26,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,25,16,12,13,14,15,46,17,23,19,20,21,
22,53,24,45,26,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,25,21,12,13,14,20,16,17,18,19,50,46,
22,23,24,45,26,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,25,21,12,13,19,15,16,17,18,49,20,46,
22,23,24,45,26,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,29,25,21,12,18,14,15,16,17,48,19,20,46,
22,23,24,45,26,27,28,44,35,31,32,33,34,65,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,21,17,18,19,20,51,
22,23,49,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,21,17,18,19,20,51,
22,23,49,25,26,32,28,29,30,31,62,33,59,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,21,17,18,19,20,51,
22,23,49,25,31,27,28,29,30,61,32,33,59,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,21,17,18,19,20,51,
22,28,24,25,26,27,58,49,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,21,17,18,19,20,51,
22,33,24,25,26,32,28,29,30,31,62,58,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,21,17,18,19,20,51,
22,33,24,25,31,27,28,29,30,61,32,58,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,21,17,18,19,20,51,
22,33,24,30,26,27,28,29,60,31,32,58,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,21,17,18,19,20,51,
27,23,24,25,26,57,28,49,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,21,17,18,19,20,51,
27,23,24,25,26,57,33,29,30,31,32,63,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,21,17,18,19,20,51,
32,23,24,25,31,27,28,29,30,61,57,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,21,17,18,19,20,51,
32,23,24,30,26,27,28,29,60,31,57,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,21,17,18,19,20,51,
32,23,29,25,26,27,28,59,30,31,57,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,26,17,18,19,25,21,
22,23,24,55,51,27,28,49,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,26,17,18,19,25,21,
22,23,24,55,51,27,33,29,30,31,32,63,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,26,17,18,19,25,21,
22,23,24,55,51,32,28,29,30,31,62,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,26,17,18,24,20,21,
22,23,54,25,51,27,28,49,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,26,17,18,24,20,21,
22,23,54,25,51,27,33,29,30,31,32,63,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,26,17,18,24,20,21,
22,23,54,25,51,32,28,29,30,31,62,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,26,17,23,19,20,21,
22,53,24,25,51,27,28,49,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,26,17,23,19,20,21,
22,53,24,25,51,27,33,29,30,31,32,63,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,26,17,23,19,20,21,
22,53,24,25,51,32,28,29,30,31,62,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,31,17,18,19,20,51,
22,28,24,25,26,27,58,29,30,56,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,31,17,18,19,30,21,
22,23,29,25,26,27,28,59,55,51,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,31,17,18,19,30,21,
22,28,24,25,26,27,58,29,55,51,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,31,17,18,19,30,21,
27,23,24,25,26,57,28,29,55,51,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,31,17,18,24,20,21,
22,23,54,30,26,27,28,29,60,51,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,31,17,18,29,20,21,
22,28,24,25,26,27,58,54,30,51,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,31,17,18,29,20,21,
27,23,24,25,26,57,28,54,30,51,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,31,17,18,29,20,26,
22,23,24,25,56,27,28,54,30,51,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,31,17,23,19,20,21,
22,53,24,30,26,27,28,29,60,51,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,31,17,23,19,20,21,
22,53,29,25,26,27,28,59,30,51,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,31,17,28,19,20,21,
27,23,24,25,26,57,53,29,30,51,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,31,17,28,19,20,26,
22,23,24,25,56,27,53,29,30,51,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,31,17,28,19,25,21,
22,23,24,55,26,27,53,29,30,51,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,31,22,18,19,20,21,
52,23,29,25,26,27,28,59,30,51,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,31,27,18,19,20,26,
22,23,24,25,56,52,28,29,30,51,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,31,27,18,19,25,21,
22,23,24,55,26,52,28,29,30,51,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,15,31,27,18,24,20,21,
22,23,54,25,26,52,28,29,30,51,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,20,16,17,18,19,50,21,
27,23,24,25,26,57,28,49,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,20,16,17,18,19,50,21,
27,23,24,25,26,57,33,29,30,31,32,63,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,20,16,17,18,19,50,21,
32,23,24,25,31,27,28,29,30,61,57,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,20,16,17,18,19,50,21,
32,23,24,30,26,27,28,29,60,31,57,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,20,16,17,18,19,50,21,
32,23,29,25,26,27,28,59,30,31,57,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,20,16,17,18,19,50,26,
22,23,24,25,56,27,33,29,30,31,32,63,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,20,16,17,18,19,50,26,
22,23,24,25,56,32,28,29,30,31,62,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,20,16,17,18,19,50,31,
22,23,24,30,26,27,28,29,60,56,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,20,16,17,18,19,50,31,
22,23,29,25,26,27,28,59,30,56,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,20,16,17,18,19,50,31,
22,28,24,25,26,27,58,29,30,56,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,25,16,17,18,24,20,21,
22,23,54,50,26,27,28,49,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,25,16,17,18,24,20,21,
22,23,54,50,26,27,33,29,30,31,32,63,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,25,16,17,18,24,20,21,
22,23,54,50,26,32,28,29,30,31,62,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,25,16,17,23,19,20,21,
22,53,24,50,26,27,28,49,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,25,16,17,23,19,20,21,
22,53,24,50,26,27,33,29,30,31,32,63,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,25,16,17,23,19,20,21,
22,53,24,50,26,32,28,29,30,31,62,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,25,16,22,18,19,20,21,
52,23,24,50,26,27,28,49,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,25,16,22,18,19,20,21,
52,23,24,50,26,27,33,29,30,31,32,63,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,25,16,22,18,19,20,21,
52,23,24,50,26,32,28,29,30,31,62,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,30,16,17,18,19,50,21,
27,23,24,25,26,57,28,29,55,31,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,30,16,17,18,29,20,21,
22,28,24,25,26,27,58,54,50,31,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,30,16,17,18,29,20,21,
27,23,24,25,26,57,28,54,50,31,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,30,16,17,18,29,20,26,
22,23,24,25,56,27,28,54,50,31,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,30,16,17,23,19,20,21,
22,53,29,25,26,27,28,59,50,31,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,30,16,17,28,19,20,21,
27,23,24,25,26,57,53,29,50,31,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,30,16,17,28,19,20,26,
22,23,24,25,56,27,53,29,50,31,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,30,16,17,28,19,25,21,
22,23,24,55,26,27,53,29,50,31,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,30,16,22,18,19,20,21,
52,23,29,25,26,27,28,59,50,31,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,30,16,22,18,19,20,21,
52,28,24,25,26,27,58,29,50,31,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,30,16,27,18,19,20,26,
22,23,24,25,56,52,28,29,50,31,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,30,16,27,18,19,25,21,
22,23,24,55,26,52,28,29,50,31,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,30,16,27,18,24,20,21,
22,23,54,25,26,52,28,29,50,31,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,30,21,17,18,19,20,51,
22,28,24,25,26,27,58,29,50,31,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,30,26,17,18,19,25,21,
22,23,24,55,51,27,28,29,50,31,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,30,26,17,18,24,20,21,
22,23,54,25,51,27,28,29,50,31,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,13,44,30,26,17,23,19,20,21,
22,53,24,25,51,27,28,29,50,31,32,33,49,35,41},
{2,3,4,5,36,7,8,34,10,11,12,18,14,15,16,17,48,44,20,21,
22,23,54,25,31,27,28,29,30,61,32,33,59,35,41},
{2,3,4,5,36,7,8,34,10,11,12,18,14,15,16,17,48,44,20,21,
22,28,24,25,26,27,58,54,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,12,18,14,15,16,17,48,44,20,21,
22,33,24,25,26,32,28,29,30,31,62,58,54,35,41},
{2,3,4,5,36,7,8,34,10,11,12,18,14,15,16,17,48,44,20,21,
22,33,24,25,31,27,28,29,30,61,32,58,54,35,41},
{2,3,4,5,36,7,8,34,10,11,12,18,14,15,16,17,48,44,20,21,
22,33,24,30,26,27,28,29,60,31,32,58,54,35,41},
{2,3,4,5,36,7,8,34,10,11,12,18,14,15,16,17,48,44,20,21,
27,23,24,25,26,57,28,54,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,12,18,14,15,16,17,48,44,20,21,
27,23,24,25,26,57,33,29,30,31,32,63,54,35,41},
{2,3,4,5,36,7,8,34,10,11,12,18,14,15,16,17,48,44,20,21,
32,23,24,25,31,27,28,29,30,61,57,33,54,35,41},
{2,3,4,5,36,7,8,34,10,11,12,18,14,15,16,17,48,44,20,21,
32,23,24,30,26,27,28,29,60,31,57,33,54,35,41},
{2,3,4,5,36,7,8,34,10,11,12,18,14,15,16,17,48,44,20,21,
32,23,29,25,26,27,28,59,30,31,57,33,54,35,41},
{2,3,4,5,36,7,8,34,10,11,12,18,14,15,16,17,48,44,20,26,
22,23,24,25,56,27,33,29,30,31,32,63,54,35,41},
{2,3,4,5,36,7,8,34,10,11,12,18,14,15,16,17,48,44,20,26,
22,23,24,25,56,32,28,29,30,31,62,33,54,35,41},
{2,3,4,5,36,7,8,34,10,11,12,18,14,15,16,17,48,44,20,31,
22,23,24,30,26,27,28,29,60,56,32,33,54,35,41},
{2,3,4,5,36,7,8,34,10,11,12,18,14,15,16,17,48,44,20,31,
22,23,29,25,26,27,28,59,30,56,32,33,54,35,41},
{2,3,4,5,36,7,8,34,10,11,12,18,14,15,16,17,48,44,20,31,
22,28,24,25,26,27,58,29,30,56,32,33,54,35,41},
{2,3,4,5,36,7,8,34,10,11,12,18,14,15,16,17,48,44,25,21,
22,23,24,55,26,32,28,29,30,31,62,33,54,35,41},
{2,3,4,5,36,7,8,34,10,11,12,18,14,15,16,17,48,44,30,21,
22,23,29,25,26,27,28,59,55,31,32,33,54,35,41},
{2,3,4,5,36,7,8,34,10,11,12,18,14,15,16,17,48,44,30,21,
22,28,24,25,26,27,58,29,55,31,32,33,54,35,41},
{2,3,4,5,36,7,8,34,10,11,12,18,14,15,16,17,48,44,30,21,
27,23,24,25,26,57,28,29,55,31,32,33,54,35,41},
{2,3,4,5,36,7,8,34,10,11,12,23,14,15,16,22,18,19,20,21,
52,48,44,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,7,8,34,10,11,12,23,14,15,16,22,18,19,20,21,
52,48,44,25,26,32,28,29,30,31,62,33,59,35,41},
{2,3,4,5,36,7,8,34,10,11,12,23,14,15,16,22,18,19,20,21,
52,48,44,25,31,27,28,29,30,61,32,33,59,35,41},
{2,3,4,5,36,7,8,34,10,11,12,23,14,15,21,17,18,19,20,51,
22,48,44,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,7,8,34,10,11,12,23,14,15,21,17,18,19,20,51,
22,48,44,25,26,32,28,29,30,31,62,33,59,35,41},
{2,3,4,5,36,7,8,34,10,11,12,23,14,15,21,17,18,19,20,51,
22,48,44,25,31,27,28,29,30,61,32,33,59,35,41},
{2,3,4,5,36,7,8,34,10,11,12,23,14,20,16,17,18,19,50,21,
22,48,44,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,7,8,34,10,11,12,23,14,20,16,17,18,19,50,21,
22,48,44,25,26,32,28,29,30,31,62,33,59,35,41},
{2,3,4,5,36,7,8,34,10,11,12,23,14,20,16,17,18,19,50,21,
22,48,44,25,31,27,28,29,30,61,32,33,59,35,41},
{2,3,4,5,36,7,8,34,10,11,12,28,14,15,16,17,48,19,25,21,
22,23,24,55,26,27,53,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,12,28,14,15,16,22,18,19,20,21,
52,48,24,25,26,27,58,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,12,28,14,15,16,27,18,19,20,26,
22,23,24,25,56,52,48,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,12,28,14,15,16,27,18,19,25,21,
22,23,24,55,26,52,48,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,12,28,14,15,16,27,18,24,20,21,
22,23,54,25,26,52,48,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,12,28,14,15,21,17,18,19,20,51,
22,48,24,25,26,27,58,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,12,28,14,15,21,17,18,19,20,51,
27,23,24,25,26,57,48,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,12,28,14,15,26,17,18,19,25,21,
22,23,24,55,51,27,48,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,12,28,14,15,26,17,18,24,20,21,
22,23,54,25,51,27,48,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,12,28,14,15,26,17,23,19,20,21,
22,53,24,25,51,27,48,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,12,28,14,20,16,17,18,19,50,21,
27,23,24,25,26,57,48,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,12,28,14,20,16,17,18,19,50,26,
22,23,24,25,56,27,48,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,12,28,14,25,16,17,18,24,20,21,
22,23,54,50,26,27,48,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,12,28,14,25,16,17,23,19,20,21,
22,53,24,50,26,27,48,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,12,28,14,25,16,22,18,19,20,21,
52,23,24,50,26,27,48,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,12,28,19,15,16,17,18,49,20,26,
22,23,24,25,56,27,48,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,12,28,24,15,16,17,23,19,20,21,
22,53,49,25,26,27,48,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,12,28,24,15,16,22,18,19,20,21,
52,23,49,25,26,27,48,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,12,28,24,15,21,17,18,19,20,51,
22,23,49,25,26,27,48,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,17,48,19,25,21,
22,23,24,55,26,32,28,29,30,31,62,53,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,17,48,19,25,21,
22,23,24,55,31,27,28,29,30,61,32,53,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,17,48,19,30,21,
22,23,29,25,26,27,28,59,55,31,32,53,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,17,48,19,30,21,
22,28,24,25,26,27,58,29,55,31,32,53,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,17,48,19,30,21,
27,23,24,25,26,57,28,29,55,31,32,53,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,17,48,24,20,21,
22,23,54,25,31,27,28,29,30,61,32,53,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,17,48,29,20,21,
22,28,24,25,26,27,58,54,30,31,32,53,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,17,48,29,20,21,
27,23,24,25,26,57,28,54,30,31,32,53,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,17,48,29,20,26,
22,23,24,25,56,27,28,54,30,31,32,53,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,22,18,19,20,21,
52,48,24,25,26,32,28,29,30,31,62,58,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,22,18,19,20,21,
52,48,24,25,31,27,28,29,30,61,32,58,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,22,18,19,20,21,
52,48,24,30,26,27,28,29,60,31,32,58,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,27,18,19,20,26,
22,23,24,25,56,52,48,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,27,18,19,25,21,
22,23,24,55,26,52,48,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,27,18,24,20,21,
22,23,54,25,26,52,48,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,32,18,19,20,21,
52,23,29,25,26,27,28,59,30,31,57,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,32,18,19,20,26,
22,23,24,25,56,52,28,29,30,31,62,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,32,18,19,20,31,
22,23,24,30,26,27,28,29,60,56,52,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,32,18,19,20,31,
22,23,29,25,26,27,28,59,30,56,52,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,32,18,19,20,31,
22,28,24,25,26,27,58,29,30,56,52,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,32,18,19,25,21,
22,23,24,55,26,52,28,29,30,31,62,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,32,18,19,25,21,
22,23,24,55,31,27,28,29,30,61,52,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,32,18,19,30,21,
22,23,29,25,26,27,28,59,55,31,52,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,32,18,19,30,21,
22,28,24,25,26,27,58,29,55,31,52,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,32,18,19,30,21,
27,23,24,25,26,57,28,29,55,31,52,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,32,18,24,20,21,
22,23,54,25,31,27,28,29,30,61,52,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,32,18,24,20,21,
22,23,54,30,26,27,28,29,60,31,52,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,32,18,29,20,21,
22,28,24,25,26,27,58,54,30,31,52,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,32,18,29,20,21,
27,23,24,25,26,57,28,54,30,31,52,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,32,18,29,20,26,
22,23,24,25,56,27,28,54,30,31,52,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,32,23,19,20,21,
22,53,24,30,26,27,28,29,60,31,52,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,32,28,19,20,21,
27,23,24,25,26,57,53,29,30,31,52,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,32,28,19,20,26,
22,23,24,25,56,27,53,29,30,31,52,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,16,32,28,19,25,21,
22,23,24,55,26,27,53,29,30,31,52,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,21,17,18,19,20,51,
22,48,24,25,26,32,28,29,30,31,62,58,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,21,17,18,19,20,51,
22,48,24,25,31,27,28,29,30,61,32,58,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,21,17,18,19,20,51,
22,48,24,30,26,27,28,29,60,31,32,58,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,21,17,18,19,20,51,
27,23,24,25,26,57,48,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,21,17,18,19,20,51,
32,23,24,25,31,27,28,29,30,61,57,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,21,17,18,19,20,51,
32,23,24,30,26,27,28,29,60,31,57,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,21,17,18,19,20,51,
32,23,29,25,26,27,28,59,30,31,57,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,26,17,18,19,25,21,
22,23,24,55,51,27,48,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,26,17,18,19,25,21,
22,23,24,55,51,32,28,29,30,31,62,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,26,17,18,24,20,21,
22,23,54,25,51,27,48,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,26,17,18,24,20,21,
22,23,54,25,51,32,28,29,30,31,62,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,26,17,23,19,20,21,
22,53,24,25,51,27,48,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,26,17,23,19,20,21,
22,53,24,25,51,32,28,29,30,31,62,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,31,17,18,19,20,51,
22,28,24,25,26,27,58,29,30,56,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,31,17,18,19,25,21,
22,23,24,55,51,27,28,29,30,61,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,31,17,18,19,30,21,
22,23,29,25,26,27,28,59,55,51,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,31,17,18,19,30,21,
22,28,24,25,26,27,58,29,55,51,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,31,17,18,19,30,21,
27,23,24,25,26,57,28,29,55,51,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,31,17,18,24,20,21,
22,23,54,25,51,27,28,29,30,61,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,31,17,18,24,20,21,
22,23,54,30,26,27,28,29,60,51,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,31,17,18,29,20,21,
22,28,24,25,26,27,58,54,30,51,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,31,17,18,29,20,21,
27,23,24,25,26,57,28,54,30,51,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,31,17,18,29,20,26,
22,23,24,25,56,27,28,54,30,51,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,31,17,23,19,20,21,
22,53,24,30,26,27,28,29,60,51,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,31,17,23,19,20,21,
22,53,29,25,26,27,28,59,30,51,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,31,17,28,19,20,21,
27,23,24,25,26,57,53,29,30,51,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,31,17,28,19,20,26,
22,23,24,25,56,27,53,29,30,51,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,31,17,28,19,25,21,
22,23,24,55,26,27,53,29,30,51,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,31,22,18,19,20,21,
52,23,29,25,26,27,28,59,30,51,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,31,27,18,19,20,26,
22,23,24,25,56,52,28,29,30,51,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,31,27,18,19,25,21,
22,23,24,55,26,52,28,29,30,51,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,15,31,27,18,24,20,21,
22,23,54,25,26,52,28,29,30,51,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,20,16,17,18,19,50,21,
22,48,24,25,31,27,28,29,30,61,32,58,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,20,16,17,18,19,50,21,
22,48,24,30,26,27,28,29,60,31,32,58,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,20,16,17,18,19,50,21,
27,23,24,25,26,57,48,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,20,16,17,18,19,50,21,
32,23,24,25,31,27,28,29,30,61,57,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,20,16,17,18,19,50,21,
32,23,24,30,26,27,28,29,60,31,57,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,20,16,17,18,19,50,21,
32,23,29,25,26,27,28,59,30,31,57,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,20,16,17,18,19,50,26,
22,23,24,25,56,27,48,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,20,16,17,18,19,50,26,
22,23,24,25,56,32,28,29,30,31,62,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,20,16,17,18,19,50,31,
22,23,24,30,26,27,28,29,60,56,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,20,16,17,18,19,50,31,
22,23,29,25,26,27,28,59,30,56,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,20,16,17,18,19,50,31,
22,28,24,25,26,27,58,29,30,56,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,25,16,17,18,24,20,21,
22,23,54,50,26,27,48,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,25,16,17,18,24,20,21,
22,23,54,50,26,32,28,29,30,31,62,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,25,16,17,18,24,20,21,
22,23,54,50,31,27,28,29,30,61,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,25,16,17,23,19,20,21,
22,53,24,50,26,27,48,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,25,16,17,23,19,20,21,
22,53,24,50,26,32,28,29,30,31,62,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,25,16,17,23,19,20,21,
22,53,24,50,31,27,28,29,30,61,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,25,16,22,18,19,20,21,
52,23,24,50,26,27,48,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,25,16,22,18,19,20,21,
52,23,24,50,26,32,28,29,30,31,62,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,25,16,22,18,19,20,21,
52,23,24,50,31,27,28,29,30,61,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,30,16,17,18,19,50,21,
27,23,24,25,26,57,28,29,55,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,30,16,17,18,29,20,21,
22,28,24,25,26,27,58,54,50,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,30,16,17,18,29,20,21,
27,23,24,25,26,57,28,54,50,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,30,16,17,18,29,20,26,
22,23,24,25,56,27,28,54,50,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,30,16,17,23,19,20,21,
22,53,29,25,26,27,28,59,50,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,30,16,17,28,19,20,21,
27,23,24,25,26,57,53,29,50,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,30,16,17,28,19,20,26,
22,23,24,25,56,27,53,29,50,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,30,16,17,28,19,25,21,
22,23,24,55,26,27,53,29,50,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,30,16,22,18,19,20,21,
52,23,29,25,26,27,28,59,50,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,30,16,22,18,19,20,21,
52,28,24,25,26,27,58,29,50,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,30,16,27,18,19,20,26,
22,23,24,25,56,52,28,29,50,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,30,16,27,18,19,25,21,
22,23,24,55,26,52,28,29,50,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,30,16,27,18,24,20,21,
22,23,54,25,26,52,28,29,50,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,30,21,17,18,19,20,51,
22,28,24,25,26,27,58,29,50,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,30,26,17,18,19,25,21,
22,23,24,55,51,27,28,29,50,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,14,30,26,17,18,24,20,21,
22,23,54,25,51,27,28,29,50,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,19,15,16,17,18,49,20,26,
22,23,24,25,56,27,48,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,19,15,16,17,18,49,20,26,
22,23,24,25,56,32,28,29,30,31,62,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,19,15,16,17,18,49,20,31,
22,23,24,30,26,27,28,29,60,56,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,19,15,16,17,18,49,20,31,
22,23,29,25,26,27,28,59,30,56,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,19,15,16,17,18,49,20,31,
22,28,24,25,26,27,58,29,30,56,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,19,15,16,17,18,49,25,21,
22,23,24,55,26,32,28,29,30,31,62,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,19,15,16,17,18,49,25,21,
22,23,24,55,31,27,28,29,30,61,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,19,15,16,17,18,49,30,21,
22,23,29,25,26,27,28,59,55,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,19,15,16,17,18,49,30,21,
22,28,24,25,26,27,58,29,55,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,19,15,16,17,18,49,30,21,
27,23,24,25,26,57,28,29,55,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,24,15,16,17,23,19,20,21,
22,53,49,25,26,27,48,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,24,15,16,17,23,19,20,21,
22,53,49,25,26,32,28,29,30,31,62,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,24,15,16,17,23,19,20,21,
22,53,49,25,31,27,28,29,30,61,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,24,15,16,22,18,19,20,21,
52,23,49,25,26,27,48,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,24,15,16,22,18,19,20,21,
52,23,49,25,26,32,28,29,30,31,62,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,24,15,16,22,18,19,20,21,
52,23,49,25,31,27,28,29,30,61,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,24,15,21,17,18,19,20,51,
22,23,49,25,26,32,28,29,30,31,62,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,24,15,21,17,18,19,20,51,
22,23,49,25,31,27,28,29,30,61,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,29,15,16,17,28,19,20,21,
27,23,24,25,26,57,53,49,30,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,29,15,16,17,28,19,20,26,
22,23,24,25,56,27,53,49,30,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,29,15,16,17,28,19,25,21,
22,23,24,55,26,27,53,49,30,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,29,15,16,22,18,19,20,21,
52,28,24,25,26,27,58,49,30,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,29,15,16,27,18,19,20,26,
22,23,24,25,56,52,28,49,30,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,29,15,16,27,18,19,25,21,
22,23,24,55,26,52,28,49,30,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,29,15,16,27,18,24,20,21,
22,23,54,25,26,52,28,49,30,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,29,15,21,17,18,19,20,51,
22,28,24,25,26,27,58,49,30,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,29,15,21,17,18,19,20,51,
27,23,24,25,26,57,28,49,30,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,29,15,26,17,18,19,25,21,
22,23,24,55,51,27,28,49,30,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,29,15,26,17,18,24,20,21,
22,23,54,25,51,27,28,49,30,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,29,15,26,17,23,19,20,21,
22,53,24,25,51,27,28,49,30,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,29,20,16,17,18,19,50,21,
27,23,24,25,26,57,28,49,30,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,29,25,16,17,18,24,20,21,
22,23,54,50,26,27,28,49,30,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,12,33,29,25,16,17,23,19,20,21,
22,53,24,50,26,27,28,49,30,31,32,48,44,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,18,44,20,21,
22,23,54,25,31,27,28,29,30,61,32,33,59,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,18,44,20,21,
22,28,24,25,26,27,58,54,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,18,44,20,21,
22,33,24,25,26,32,28,29,30,31,62,58,54,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,18,44,20,21,
22,33,24,25,31,27,28,29,30,61,32,58,54,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,18,44,20,21,
22,33,24,30,26,27,28,29,60,31,32,58,54,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,18,44,20,21,
27,23,24,25,26,57,28,54,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,18,44,20,21,
27,23,24,25,26,57,33,29,30,31,32,63,54,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,18,44,20,21,
32,23,24,25,31,27,28,29,30,61,57,33,54,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,18,44,20,21,
32,23,24,30,26,27,28,29,60,31,57,33,54,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,18,44,20,21,
32,23,29,25,26,27,28,59,30,31,57,33,54,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,18,44,20,26,
22,23,24,25,56,27,33,29,30,31,32,63,54,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,18,44,20,26,
22,23,24,25,56,32,28,29,30,31,62,33,54,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,18,44,20,31,
22,23,24,30,26,27,28,29,60,56,32,33,54,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,18,44,20,31,
22,23,29,25,26,27,28,59,30,56,32,33,54,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,18,44,20,31,
22,28,24,25,26,27,58,29,30,56,32,33,54,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,18,44,25,21,
22,23,24,55,26,32,28,29,30,31,62,33,54,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,18,44,30,21,
22,23,29,25,26,27,28,59,55,31,32,33,54,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,18,44,30,21,
22,28,24,25,26,27,58,29,55,31,32,33,54,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,23,19,20,21,
22,53,44,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,23,19,20,21,
22,53,44,25,26,32,28,29,30,31,62,33,59,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,23,19,20,21,
22,53,44,25,31,27,28,29,30,61,32,33,59,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,28,19,20,21,
27,23,24,25,26,57,53,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,28,19,20,26,
22,23,24,25,56,27,53,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,28,19,25,21,
22,23,24,55,26,27,53,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,33,19,20,21,
22,53,24,30,26,27,28,29,60,31,32,58,44,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,33,19,20,21,
27,23,24,25,26,57,53,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,33,19,20,21,
32,23,24,25,31,27,28,29,30,61,57,53,44,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,33,19,20,21,
32,23,24,30,26,27,28,29,60,31,57,53,44,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,33,19,20,21,
32,23,29,25,26,27,28,59,30,31,57,53,44,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,33,19,20,26,
22,23,24,25,56,27,53,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,33,19,20,26,
22,23,24,25,56,32,28,29,30,31,62,53,44,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,33,19,20,31,
22,23,24,30,26,27,28,29,60,56,32,53,44,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,33,19,20,31,
22,23,29,25,26,27,28,59,30,56,32,53,44,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,33,19,20,31,
22,28,24,25,26,27,58,29,30,56,32,53,44,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,33,19,25,21,
22,23,24,55,26,32,28,29,30,31,62,53,44,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,33,19,25,21,
22,23,24,55,31,27,28,29,30,61,32,53,44,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,33,19,30,21,
22,23,29,25,26,27,28,59,55,31,32,53,44,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,33,19,30,21,
22,28,24,25,26,27,58,29,55,31,32,53,44,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,33,19,30,21,
27,23,24,25,26,57,28,29,55,31,32,53,44,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,33,24,20,21,
22,23,54,25,31,27,28,29,30,61,32,53,44,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,33,29,20,21,
22,28,24,25,26,27,58,54,30,31,32,53,44,35,41},
{2,3,4,5,36,7,8,34,10,11,17,13,14,15,16,47,33,29,20,21,
27,23,24,25,26,57,28,54,30,31,32,53,44,35,41},
{2,3,4,5,36,7,8,34,10,11,22,13,14,15,21,17,18,19,20,51,
47,23,44,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,7,8,34,10,11,22,13,14,15,21,17,18,19,20,51,
47,23,44,25,26,32,28,29,30,31,62,33,59,35,41},
{2,3,4,5,36,7,8,34,10,11,22,13,14,15,21,17,18,19,20,51,
47,23,44,25,31,27,28,29,30,61,32,33,59,35,41},
{2,3,4,5,36,7,8,34,10,11,22,13,14,15,21,17,18,19,20,51,
47,28,24,25,26,27,58,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,22,13,14,15,21,17,18,19,20,51,
47,33,24,25,26,32,28,29,30,31,62,58,44,35,41},
{2,3,4,5,36,7,8,34,10,11,22,13,14,15,21,17,18,19,20,51,
47,33,24,25,31,27,28,29,30,61,32,58,44,35,41},
{2,3,4,5,36,7,8,34,10,11,22,13,14,15,21,17,18,19,20,51,
47,33,24,30,26,27,28,29,60,31,32,58,44,35,41},
{2,3,4,5,36,7,8,34,10,11,22,13,14,20,16,17,18,19,50,21,
47,23,44,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,7,8,34,10,11,22,13,14,20,16,17,18,19,50,21,
47,23,44,25,26,32,28,29,30,31,62,33,59,35,41},
{2,3,4,5,36,7,8,34,10,11,22,13,14,20,16,17,18,19,50,21,
47,23,44,25,31,27,28,29,30,61,32,33,59,35,41},
{2,3,4,5,36,7,8,34,10,11,22,13,14,20,16,17,18,19,50,21,
47,28,24,25,26,27,58,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,22,13,14,20,16,17,18,19,50,21,
47,33,24,25,26,32,28,29,30,31,62,58,44,35,41},
{2,3,4,5,36,7,8,34,10,11,22,13,14,20,16,17,18,19,50,21,
47,33,24,25,31,27,28,29,30,61,32,58,44,35,41},
{2,3,4,5,36,7,8,34,10,11,22,13,14,20,16,17,18,19,50,21,
47,33,24,30,26,27,28,29,60,31,32,58,44,35,41},
{2,3,4,5,36,7,8,34,10,11,22,13,19,15,16,17,18,49,20,21,
47,23,44,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,7,8,34,10,11,22,13,19,15,16,17,18,49,20,21,
47,23,44,25,26,32,28,29,30,31,62,33,59,35,41},
{2,3,4,5,36,7,8,34,10,11,22,13,19,15,16,17,18,49,20,21,
47,23,44,25,31,27,28,29,30,61,32,33,59,35,41},
{2,3,4,5,36,7,8,34,10,11,22,13,19,15,16,17,18,49,20,21,
47,28,24,25,26,27,58,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,22,13,19,15,16,17,18,49,20,21,
47,33,24,25,26,32,28,29,30,31,62,58,44,35,41},
{2,3,4,5,36,7,8,34,10,11,22,13,19,15,16,17,18,49,20,21,
47,33,24,25,31,27,28,29,30,61,32,58,44,35,41},
{2,3,4,5,36,7,8,34,10,11,22,13,19,15,16,17,18,49,20,21,
47,33,24,30,26,27,28,29,60,31,32,58,44,35,41},
{2,3,4,5,36,7,8,34,10,11,27,13,14,15,16,47,18,24,20,21,
22,23,54,25,26,52,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,27,13,14,15,16,47,18,24,20,21,
22,23,54,25,26,52,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,27,13,14,15,21,17,18,19,20,51,
47,23,24,25,26,57,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,27,13,14,15,21,17,18,19,20,51,
47,23,24,25,26,57,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,27,13,14,15,26,17,18,19,25,21,
22,23,24,55,51,47,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,27,13,14,15,26,17,18,19,25,21,
22,23,24,55,51,47,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,27,13,14,15,26,17,18,24,20,21,
22,23,54,25,51,47,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,27,13,14,15,26,17,18,24,20,21,
22,23,54,25,51,47,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,27,13,14,15,26,17,23,19,20,21,
22,53,24,25,51,47,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,27,13,14,15,26,17,23,19,20,21,
22,53,24,25,51,47,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,27,13,14,20,16,17,18,19,50,21,
47,23,24,25,26,57,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,27,13,14,20,16,17,18,19,50,21,
47,23,24,25,26,57,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,27,13,14,20,16,17,18,19,50,26,
22,23,24,25,56,47,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,27,13,14,20,16,17,18,19,50,26,
22,23,24,25,56,47,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,27,13,14,25,16,17,18,24,20,21,
22,23,54,50,26,47,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,27,13,14,25,16,17,18,24,20,21,
22,23,54,50,26,47,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,27,13,14,25,16,17,23,19,20,21,
22,53,24,50,26,47,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,27,13,14,25,16,17,23,19,20,21,
22,53,24,50,26,47,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,27,13,14,25,16,22,18,19,20,21,
52,23,24,50,26,47,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,27,13,14,25,16,22,18,19,20,21,
52,23,24,50,26,47,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,27,13,19,15,16,17,18,49,20,26,
22,23,24,25,56,47,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,27,13,19,15,16,17,18,49,20,26,
22,23,24,25,56,47,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,27,13,19,15,16,17,18,49,25,21,
22,23,24,55,26,47,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,27,13,19,15,16,17,18,49,25,21,
22,23,24,55,26,47,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,27,13,24,15,16,17,23,19,20,21,
22,53,49,25,26,47,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,27,13,24,15,16,17,23,19,20,21,
22,53,49,25,26,47,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,27,13,24,15,16,22,18,19,20,21,
52,23,49,25,26,47,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,27,13,24,15,16,22,18,19,20,21,
52,23,49,25,26,47,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,27,13,24,15,21,17,18,19,20,51,
22,23,49,25,26,47,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,27,13,24,15,21,17,18,19,20,51,
22,23,49,25,26,47,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,27,18,14,15,16,17,48,19,25,21,
22,23,24,55,26,47,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,27,18,14,15,16,17,48,19,25,21,
22,23,24,55,26,47,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,27,23,14,15,16,22,18,19,20,21,
52,48,24,25,26,47,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,27,23,14,15,16,22,18,19,20,21,
52,48,24,25,26,47,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,27,23,14,15,21,17,18,19,20,51,
22,48,24,25,26,47,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,11,27,23,14,15,21,17,18,19,20,51,
22,48,24,25,26,47,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,16,47,18,24,20,21,
22,23,54,25,31,27,28,29,30,61,52,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,16,47,18,24,20,21,
22,23,54,30,26,27,28,29,60,31,52,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,16,47,18,29,20,21,
22,28,24,25,26,27,58,54,30,31,52,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,16,47,18,29,20,21,
27,23,24,25,26,57,28,54,30,31,52,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,16,47,18,29,20,26,
22,23,24,25,56,27,28,54,30,31,52,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,16,47,23,19,20,21,
22,53,24,30,26,27,28,29,60,31,52,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,16,47,28,19,20,21,
27,23,24,25,26,57,53,29,30,31,52,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,16,47,28,19,20,26,
22,23,24,25,56,27,53,29,30,31,52,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,21,17,18,19,20,51,
47,23,24,25,31,27,28,29,30,61,57,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,21,17,18,19,20,51,
47,23,24,30,26,27,28,29,60,31,57,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,21,17,18,19,20,51,
47,23,29,25,26,27,28,59,30,31,57,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,26,17,18,19,25,21,
22,23,24,55,51,47,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,26,17,18,24,20,21,
22,23,54,25,51,47,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,26,17,23,19,20,21,
22,53,24,25,51,47,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,31,17,18,19,20,51,
22,28,24,25,26,27,58,29,30,56,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,31,17,18,19,25,21,
22,23,24,55,51,27,28,29,30,61,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,31,17,18,19,30,21,
22,23,29,25,26,27,28,59,55,51,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,31,17,18,19,30,21,
22,28,24,25,26,27,58,29,55,51,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,31,17,18,19,30,21,
27,23,24,25,26,57,28,29,55,51,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,31,17,18,24,20,21,
22,23,54,25,51,27,28,29,30,61,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,31,17,18,24,20,21,
22,23,54,30,26,27,28,29,60,51,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,31,17,18,29,20,21,
22,28,24,25,26,27,58,54,30,51,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,31,17,18,29,20,21,
27,23,24,25,26,57,28,54,30,51,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,31,17,18,29,20,26,
22,23,24,25,56,27,28,54,30,51,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,31,17,23,19,20,21,
22,53,24,30,26,27,28,29,60,51,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,31,17,23,19,20,21,
22,53,29,25,26,27,28,59,30,51,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,31,17,28,19,20,21,
27,23,24,25,26,57,53,29,30,51,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,31,17,28,19,20,26,
22,23,24,25,56,27,53,29,30,51,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,31,17,28,19,25,21,
22,23,24,55,26,27,53,29,30,51,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,31,22,18,19,20,21,
52,23,29,25,26,27,28,59,30,51,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,31,27,18,19,20,26,
22,23,24,25,56,52,28,29,30,51,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,15,31,27,18,19,25,21,
22,23,24,55,26,52,28,29,30,51,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,20,16,17,18,19,50,21,
47,23,24,25,31,27,28,29,30,61,57,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,20,16,17,18,19,50,21,
47,23,24,30,26,27,28,29,60,31,57,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,20,16,17,18,19,50,21,
47,23,29,25,26,27,28,59,30,31,57,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,20,16,17,18,19,50,26,
22,23,24,25,56,47,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,20,16,17,18,19,50,31,
22,23,24,30,26,27,28,29,60,56,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,20,16,17,18,19,50,31,
22,23,29,25,26,27,28,59,30,56,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,20,16,17,18,19,50,31,
22,28,24,25,26,27,58,29,30,56,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,25,16,17,18,24,20,21,
22,23,54,50,26,47,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,25,16,17,18,24,20,21,
22,23,54,50,31,27,28,29,30,61,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,25,16,17,23,19,20,21,
22,53,24,50,26,47,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,25,16,17,23,19,20,21,
22,53,24,50,31,27,28,29,30,61,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,25,16,22,18,19,20,21,
52,23,24,50,26,47,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,25,16,22,18,19,20,21,
52,23,24,50,31,27,28,29,30,61,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,30,16,17,18,19,50,21,
27,23,24,25,26,57,28,29,55,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,30,16,17,18,24,20,21,
22,23,54,50,26,27,28,29,60,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,30,16,17,18,29,20,21,
22,28,24,25,26,27,58,54,50,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,30,16,17,18,29,20,21,
27,23,24,25,26,57,28,54,50,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,30,16,17,18,29,20,26,
22,23,24,25,56,27,28,54,50,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,30,16,17,23,19,20,21,
22,53,24,50,26,27,28,29,60,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,30,16,17,23,19,20,21,
22,53,29,25,26,27,28,59,50,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,30,16,17,28,19,20,21,
27,23,24,25,26,57,53,29,50,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,30,16,17,28,19,20,26,
22,23,24,25,56,27,53,29,50,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,30,16,17,28,19,25,21,
22,23,24,55,26,27,53,29,50,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,30,16,22,18,19,20,21,
52,23,29,25,26,27,28,59,50,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,30,16,22,18,19,20,21,
52,28,24,25,26,27,58,29,50,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,30,16,27,18,19,20,26,
22,23,24,25,56,52,28,29,50,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,30,16,27,18,19,25,21,
22,23,24,55,26,52,28,29,50,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,30,16,27,18,24,20,21,
22,23,54,25,26,52,28,29,50,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,30,21,17,18,19,20,51,
22,28,24,25,26,27,58,29,50,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,30,26,17,18,19,25,21,
22,23,24,55,51,27,28,29,50,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,14,30,26,17,18,24,20,21,
22,23,54,25,51,27,28,29,50,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,19,15,16,17,18,49,20,21,
47,23,29,25,26,27,28,59,30,31,57,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,19,15,16,17,18,49,20,26,
22,23,24,25,56,47,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,19,15,16,17,18,49,20,31,
22,23,24,30,26,27,28,29,60,56,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,19,15,16,17,18,49,20,31,
22,23,29,25,26,27,28,59,30,56,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,19,15,16,17,18,49,20,31,
22,28,24,25,26,27,58,29,30,56,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,19,15,16,17,18,49,25,21,
22,23,24,55,26,47,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,19,15,16,17,18,49,25,21,
22,23,24,55,31,27,28,29,30,61,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,19,15,16,17,18,49,30,21,
22,23,29,25,26,27,28,59,55,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,19,15,16,17,18,49,30,21,
22,28,24,25,26,27,58,29,55,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,19,15,16,17,18,49,30,21,
27,23,24,25,26,57,28,29,55,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,24,15,16,17,23,19,20,21,
22,53,49,25,26,47,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,24,15,16,17,23,19,20,21,
22,53,49,25,31,27,28,29,30,61,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,24,15,16,17,23,19,20,21,
22,53,49,30,26,27,28,29,60,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,24,15,16,22,18,19,20,21,
52,23,49,25,26,47,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,24,15,16,22,18,19,20,21,
52,23,49,25,31,27,28,29,30,61,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,24,15,16,22,18,19,20,21,
52,23,49,30,26,27,28,29,60,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,24,15,21,17,18,19,20,51,
22,23,49,25,31,27,28,29,30,61,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,24,15,21,17,18,19,20,51,
22,23,49,30,26,27,28,29,60,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,29,15,16,17,28,19,20,21,
27,23,24,25,26,57,53,49,30,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,29,15,16,17,28,19,20,26,
22,23,24,25,56,27,53,49,30,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,29,15,16,17,28,19,25,21,
22,23,24,55,26,27,53,49,30,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,29,15,16,22,18,19,20,21,
52,28,24,25,26,27,58,49,30,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,29,15,16,27,18,19,20,26,
22,23,24,25,56,52,28,49,30,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,29,15,16,27,18,19,25,21,
22,23,24,55,26,52,28,49,30,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,29,15,16,27,18,24,20,21,
22,23,54,25,26,52,28,49,30,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,29,15,21,17,18,19,20,51,
22,28,24,25,26,27,58,49,30,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,29,15,21,17,18,19,20,51,
27,23,24,25,26,57,28,49,30,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,29,15,26,17,18,19,25,21,
22,23,24,55,51,27,28,49,30,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,29,15,26,17,18,24,20,21,
22,23,54,25,51,27,28,49,30,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,29,20,16,17,18,19,50,21,
27,23,24,25,26,57,28,49,30,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,29,25,16,17,18,24,20,21,
22,23,54,50,26,27,28,49,30,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,13,29,25,16,17,23,19,20,21,
22,53,24,50,26,27,28,49,30,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,18,14,15,16,17,48,19,25,21,
22,23,24,55,26,47,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,18,14,15,16,17,48,19,25,21,
22,23,24,55,31,27,28,29,30,61,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,18,14,15,16,17,48,19,30,21,
22,23,29,25,26,27,28,59,55,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,18,14,15,16,17,48,19,30,21,
22,28,24,25,26,27,58,29,55,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,18,14,15,16,17,48,19,30,21,
27,23,24,25,26,57,28,29,55,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,18,14,15,16,17,48,24,20,21,
22,23,54,25,31,27,28,29,30,61,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,18,14,15,16,17,48,24,20,21,
22,23,54,30,26,27,28,29,60,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,18,14,15,16,17,48,29,20,21,
22,28,24,25,26,27,58,54,30,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,18,14,15,16,17,48,29,20,21,
27,23,24,25,26,57,28,54,30,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,23,14,15,16,22,18,19,20,21,
52,48,24,25,26,47,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,23,14,15,16,22,18,19,20,21,
52,48,24,25,31,27,28,29,30,61,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,23,14,15,16,22,18,19,20,21,
52,48,24,30,26,27,28,29,60,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,23,14,15,21,17,18,19,20,51,
22,48,24,25,26,47,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,23,14,15,21,17,18,19,20,51,
22,48,24,25,31,27,28,29,30,61,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,23,14,15,21,17,18,19,20,51,
22,48,24,30,26,27,28,29,60,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,23,14,20,16,17,18,19,50,21,
22,48,24,30,26,27,28,29,60,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,28,14,15,16,27,18,19,20,26,
22,23,24,25,56,52,48,29,30,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,28,14,15,16,27,18,19,25,21,
22,23,24,55,26,52,48,29,30,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,28,14,15,16,27,18,24,20,21,
22,23,54,25,26,52,48,29,30,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,28,14,15,21,17,18,19,20,51,
27,23,24,25,26,57,48,29,30,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,28,14,15,26,17,18,19,25,21,
22,23,24,55,51,27,48,29,30,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,28,14,15,26,17,18,24,20,21,
22,23,54,25,51,27,48,29,30,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,28,14,15,26,17,23,19,20,21,
22,53,24,25,51,27,48,29,30,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,28,14,20,16,17,18,19,50,21,
27,23,24,25,26,57,48,29,30,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,28,14,20,16,17,18,19,50,26,
22,23,24,25,56,27,48,29,30,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,28,14,25,16,17,18,24,20,21,
22,23,54,50,26,27,48,29,30,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,28,14,25,16,17,23,19,20,21,
22,53,24,50,26,27,48,29,30,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,28,19,15,16,17,18,49,20,26,
22,23,24,25,56,27,48,29,30,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,28,24,15,16,17,23,19,20,21,
22,53,49,25,26,27,48,29,30,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,11,32,28,24,15,16,22,18,19,20,21,
52,23,49,25,26,27,48,29,30,31,47,33,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,17,18,44,20,26,
22,23,24,25,56,27,33,29,30,31,32,63,54,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,17,18,44,20,26,
22,23,24,25,56,32,28,29,30,31,62,33,54,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,17,18,44,20,31,
22,23,24,30,26,27,28,29,60,56,32,33,54,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,17,18,44,20,31,
22,23,29,25,26,27,28,59,30,56,32,33,54,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,17,18,44,25,21,
22,23,24,55,26,32,28,29,30,31,62,33,54,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,17,18,44,30,21,
22,23,29,25,26,27,28,59,55,31,32,33,54,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,17,18,44,30,21,
22,28,24,25,26,27,58,29,55,31,32,33,54,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,17,23,19,20,21,
22,53,44,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,17,23,19,20,21,
22,53,44,25,26,32,28,29,30,31,62,33,59,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,17,28,19,20,21,
27,23,24,25,26,57,53,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,17,28,19,20,26,
22,23,24,25,56,27,53,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,17,28,19,25,21,
22,23,24,55,26,27,53,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,17,33,19,20,21,
22,53,24,30,26,27,28,29,60,31,32,58,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,17,33,19,20,21,
27,23,24,25,26,57,53,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,17,33,19,20,21,
32,23,24,25,31,27,28,29,30,61,57,53,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,17,33,19,20,21,
32,23,24,30,26,27,28,29,60,31,57,53,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,17,33,19,20,21,
32,23,29,25,26,27,28,59,30,31,57,53,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,17,33,19,20,26,
22,23,24,25,56,27,53,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,17,33,19,20,26,
22,23,24,25,56,32,28,29,30,31,62,53,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,17,33,19,20,31,
22,23,24,30,26,27,28,29,60,56,32,53,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,17,33,19,20,31,
22,23,29,25,26,27,28,59,30,56,32,53,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,17,33,19,20,31,
22,28,24,25,26,27,58,29,30,56,32,53,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,17,33,19,25,21,
22,23,24,55,26,32,28,29,30,31,62,53,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,17,33,19,25,21,
22,23,24,55,31,27,28,29,30,61,32,53,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,17,33,19,30,21,
22,23,29,25,26,27,28,59,55,31,32,53,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,17,33,19,30,21,
22,28,24,25,26,27,58,29,55,31,32,53,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,17,33,24,20,21,
22,23,54,25,31,27,28,29,30,61,32,53,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,17,33,29,20,21,
22,28,24,25,26,27,58,54,30,31,32,53,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,17,33,29,20,21,
27,23,24,25,26,57,28,54,30,31,32,53,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,22,18,19,20,21,
52,23,44,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,22,18,19,20,21,
52,23,44,25,26,32,28,29,30,31,62,33,59,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,22,18,19,20,21,
52,28,24,25,26,27,58,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,22,18,19,20,21,
52,33,24,25,26,32,28,29,30,31,62,58,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,22,18,19,20,21,
52,33,24,25,31,27,28,29,30,61,32,58,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,22,18,19,20,21,
52,33,24,30,26,27,28,29,60,31,32,58,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,27,18,19,20,26,
22,23,24,25,56,52,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,27,18,19,20,26,
22,23,24,25,56,52,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,27,18,19,25,21,
22,23,24,55,26,52,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,27,18,19,25,21,
22,23,24,55,26,52,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,27,18,24,20,21,
22,23,54,25,26,52,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,27,18,24,20,21,
22,23,54,25,26,52,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,32,18,19,20,21,
52,23,29,25,26,27,28,59,30,31,57,33,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,32,18,19,20,26,
22,23,24,25,56,52,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,32,18,19,20,31,
22,23,24,30,26,27,28,29,60,56,52,33,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,32,18,19,20,31,
22,23,29,25,26,27,28,59,30,56,52,33,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,32,18,19,20,31,
22,28,24,25,26,27,58,29,30,56,52,33,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,32,18,19,25,21,
22,23,24,55,26,52,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,32,18,19,25,21,
22,23,24,55,31,27,28,29,30,61,52,33,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,32,18,19,30,21,
22,23,29,25,26,27,28,59,55,31,52,33,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,32,18,19,30,21,
22,28,24,25,26,27,58,29,55,31,52,33,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,32,18,19,30,21,
27,23,24,25,26,57,28,29,55,31,52,33,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,32,18,24,20,21,
22,23,54,25,31,27,28,29,30,61,52,33,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,32,18,24,20,21,
22,23,54,30,26,27,28,29,60,31,52,33,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,32,18,29,20,21,
22,28,24,25,26,27,58,54,30,31,52,33,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,32,18,29,20,21,
27,23,24,25,26,57,28,54,30,31,52,33,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,32,23,19,20,21,
22,53,24,30,26,27,28,29,60,31,52,33,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,32,28,19,20,21,
27,23,24,25,26,57,53,29,30,31,52,33,44,35,41},
{2,3,4,5,36,7,8,34,10,16,12,13,14,15,46,32,28,19,20,26,
22,23,24,25,56,27,53,29,30,31,52,33,44,35,41},
{2,3,4,5,36,7,8,34,10,21,12,13,14,20,16,17,18,19,50,46,
22,23,44,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,7,8,34,10,21,12,13,14,20,16,17,18,19,50,46,
22,23,44,25,26,32,28,29,30,31,62,33,59,35,41},
{2,3,4,5,36,7,8,34,10,21,12,13,14,20,16,17,18,19,50,46,
22,28,24,25,26,27,58,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,21,12,13,14,20,16,17,18,19,50,46,
22,33,24,25,26,32,28,29,30,31,62,58,44,35,41},
{2,3,4,5,36,7,8,34,10,21,12,13,14,20,16,17,18,19,50,46,
22,33,24,25,31,27,28,29,30,61,32,58,44,35,41},
{2,3,4,5,36,7,8,34,10,21,12,13,14,20,16,17,18,19,50,46,
22,33,24,30,26,27,28,29,60,31,32,58,44,35,41},
{2,3,4,5,36,7,8,34,10,21,12,13,14,20,16,17,18,19,50,46,
27,23,24,25,26,57,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,21,12,13,14,20,16,17,18,19,50,46,
27,23,24,25,26,57,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,21,12,13,14,20,16,17,18,19,50,46,
32,23,24,25,31,27,28,29,30,61,57,33,44,35,41},
{2,3,4,5,36,7,8,34,10,21,12,13,14,20,16,17,18,19,50,46,
32,23,24,30,26,27,28,29,60,31,57,33,44,35,41},
{2,3,4,5,36,7,8,34,10,21,12,13,14,20,16,17,18,19,50,46,
32,23,29,25,26,27,28,59,30,31,57,33,44,35,41},
{2,3,4,5,36,7,8,34,10,21,12,13,19,15,16,17,18,49,20,46,
22,23,44,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,7,8,34,10,21,12,13,19,15,16,17,18,49,20,46,
22,23,44,25,26,32,28,29,30,31,62,33,59,35,41},
{2,3,4,5,36,7,8,34,10,21,12,13,19,15,16,17,18,49,20,46,
22,28,24,25,26,27,58,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,21,12,13,19,15,16,17,18,49,20,46,
22,33,24,25,26,32,28,29,30,31,62,58,44,35,41},
{2,3,4,5,36,7,8,34,10,21,12,13,19,15,16,17,18,49,20,46,
22,33,24,25,31,27,28,29,30,61,32,58,44,35,41},
{2,3,4,5,36,7,8,34,10,21,12,13,19,15,16,17,18,49,20,46,
22,33,24,30,26,27,28,29,60,31,32,58,44,35,41},
{2,3,4,5,36,7,8,34,10,21,12,13,19,15,16,17,18,49,20,46,
27,23,24,25,26,57,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,21,12,13,19,15,16,17,18,49,20,46,
27,23,24,25,26,57,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,21,12,13,19,15,16,17,18,49,20,46,
32,23,24,25,31,27,28,29,30,61,57,33,44,35,41},
{2,3,4,5,36,7,8,34,10,21,12,13,19,15,16,17,18,49,20,46,
32,23,24,30,26,27,28,29,60,31,57,33,44,35,41},
{2,3,4,5,36,7,8,34,10,21,12,13,19,15,16,17,18,49,20,46,
32,23,29,25,26,27,28,59,30,31,57,33,44,35,41},
{2,3,4,5,36,7,8,34,10,21,12,18,14,15,16,17,48,19,20,46,
22,33,24,30,26,27,28,29,60,31,32,58,44,35,41},
{2,3,4,5,36,7,8,34,10,21,12,18,14,15,16,17,48,19,20,46,
27,23,24,25,26,57,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,21,12,18,14,15,16,17,48,19,20,46,
27,23,24,25,26,57,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,21,12,18,14,15,16,17,48,19,20,46,
32,23,24,25,31,27,28,29,30,61,57,33,44,35,41},
{2,3,4,5,36,7,8,34,10,21,12,18,14,15,16,17,48,19,20,46,
32,23,24,30,26,27,28,29,60,31,57,33,44,35,41},
{2,3,4,5,36,7,8,34,10,26,12,13,14,15,46,17,23,19,20,21,
22,53,24,25,51,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,26,12,13,14,20,16,17,18,19,50,46,
22,23,24,25,56,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,26,12,13,14,20,16,17,18,19,50,46,
22,23,24,25,56,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,26,12,13,14,25,16,17,18,24,20,21,
22,23,54,50,46,27,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,26,12,13,14,25,16,17,18,24,20,21,
22,23,54,50,46,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,26,12,13,14,25,16,17,18,24,20,21,
22,23,54,50,46,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,26,12,13,14,25,16,17,23,19,20,21,
22,53,24,50,46,27,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,26,12,13,14,25,16,17,23,19,20,21,
22,53,24,50,46,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,26,12,13,14,25,16,17,23,19,20,21,
22,53,24,50,46,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,26,12,13,14,25,16,22,18,19,20,21,
52,23,24,50,46,27,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,26,12,13,14,25,16,22,18,19,20,21,
52,23,24,50,46,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,26,12,13,14,25,16,22,18,19,20,21,
52,23,24,50,46,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,26,12,13,19,15,16,17,18,49,20,46,
22,23,24,25,56,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,26,12,13,19,15,16,17,18,49,20,46,
22,23,24,25,56,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,26,12,13,19,15,16,17,18,49,25,21,
22,23,24,55,46,27,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,26,12,13,19,15,16,17,18,49,25,21,
22,23,24,55,46,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,26,12,13,19,15,16,17,18,49,25,21,
22,23,24,55,46,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,26,12,13,24,15,16,17,23,19,20,21,
22,53,49,25,46,27,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,26,12,13,24,15,16,17,23,19,20,21,
22,53,49,25,46,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,26,12,13,24,15,16,17,23,19,20,21,
22,53,49,25,46,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,26,12,13,24,15,16,22,18,19,20,21,
52,23,49,25,46,27,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,26,12,13,24,15,16,22,18,19,20,21,
52,23,49,25,46,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,26,12,13,24,15,16,22,18,19,20,21,
52,23,49,25,46,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,26,12,13,24,15,21,17,18,19,20,51,
22,23,49,25,46,27,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,26,12,13,24,15,21,17,18,19,20,51,
22,23,49,25,46,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,26,12,13,24,15,21,17,18,19,20,51,
22,23,49,25,46,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,26,12,18,14,15,16,17,48,19,25,21,
22,23,24,55,46,27,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,26,12,18,14,15,16,17,48,19,25,21,
22,23,24,55,46,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,26,12,18,14,15,16,17,48,19,25,21,
22,23,24,55,46,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,26,12,18,14,15,16,17,48,24,20,21,
22,23,54,25,46,27,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,26,12,18,14,15,16,17,48,24,20,21,
22,23,54,25,46,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,26,12,18,14,15,16,17,48,24,20,21,
22,23,54,25,46,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,26,12,23,14,15,16,22,18,19,20,21,
52,48,24,25,46,27,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,26,12,23,14,15,16,22,18,19,20,21,
52,48,24,25,46,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,26,12,23,14,15,16,22,18,19,20,21,
52,48,24,25,46,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,26,12,23,14,15,21,17,18,19,20,51,
22,48,24,25,46,27,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,26,12,23,14,15,21,17,18,19,20,51,
22,48,24,25,46,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,26,12,23,14,15,21,17,18,19,20,51,
22,48,24,25,46,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,26,17,13,14,15,16,47,18,24,20,21,
22,23,54,25,46,27,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,26,17,13,14,15,16,47,18,24,20,21,
22,23,54,25,46,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,26,17,13,14,15,16,47,18,24,20,21,
22,23,54,25,46,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,26,22,13,14,15,21,17,18,19,20,51,
47,23,24,25,46,27,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,26,22,13,14,15,21,17,18,19,20,51,
47,23,24,25,46,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,26,22,13,14,15,21,17,18,19,20,51,
47,23,24,25,46,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,26,22,13,14,20,16,17,18,19,50,21,
47,23,24,25,46,27,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,10,26,22,13,14,20,16,17,18,19,50,21,
47,23,24,25,46,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,10,26,22,13,14,20,16,17,18,19,50,21,
47,23,24,25,46,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,14,15,46,17,23,19,20,21,
22,53,24,30,26,27,28,29,60,51,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,14,15,46,17,23,19,20,21,
22,53,29,25,26,27,28,59,30,51,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,14,15,46,17,28,19,20,21,
27,23,24,25,26,57,53,29,30,51,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,14,15,46,17,28,19,20,26,
22,23,24,25,56,27,53,29,30,51,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,14,15,46,22,18,19,20,21,
52,23,29,25,26,27,28,59,30,51,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,14,15,46,27,18,19,20,26,
22,23,24,25,56,52,28,29,30,51,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,14,15,46,27,18,19,25,21,
22,23,24,55,26,52,28,29,30,51,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,14,20,16,17,18,19,50,46,
22,23,24,30,26,27,28,29,60,56,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,14,20,16,17,18,19,50,46,
22,23,29,25,26,27,28,59,30,56,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,14,30,16,17,18,19,50,21,
27,23,24,25,26,57,28,29,55,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,14,30,16,17,18,24,20,21,
22,23,54,50,26,27,28,29,60,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,14,30,16,17,18,29,20,21,
22,28,24,25,26,27,58,54,50,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,14,30,16,17,18,29,20,21,
27,23,24,25,26,57,28,54,50,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,14,30,16,17,18,29,20,26,
22,23,24,25,56,27,28,54,50,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,14,30,16,17,23,19,20,21,
22,53,24,50,26,27,28,29,60,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,14,30,16,17,23,19,20,21,
22,53,29,25,26,27,28,59,50,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,14,30,16,17,28,19,20,21,
27,23,24,25,26,57,53,29,50,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,14,30,16,17,28,19,20,26,
22,23,24,25,56,27,53,29,50,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,14,30,16,17,28,19,25,21,
22,23,24,55,26,27,53,29,50,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,14,30,16,22,18,19,20,21,
52,23,29,25,26,27,28,59,50,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,14,30,16,22,18,19,20,21,
52,28,24,25,26,27,58,29,50,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,14,30,16,27,18,19,20,26,
22,23,24,25,56,52,28,29,50,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,14,30,16,27,18,19,25,21,
22,23,24,55,26,52,28,29,50,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,14,30,21,17,18,19,20,51,
22,28,24,25,26,27,58,29,50,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,14,30,26,17,18,19,25,21,
22,23,24,55,51,27,28,29,50,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,14,30,26,17,18,24,20,21,
22,23,54,25,51,27,28,29,50,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,19,15,16,17,18,49,20,46,
22,23,24,30,26,27,28,29,60,56,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,19,15,16,17,18,49,20,46,
22,23,29,25,26,27,28,59,30,56,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,19,15,16,17,18,49,30,21,
22,23,29,25,26,27,28,59,55,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,19,15,16,17,18,49,30,21,
22,28,24,25,26,27,58,29,55,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,19,15,16,17,18,49,30,21,
27,23,24,25,26,57,28,29,55,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,24,15,16,17,23,19,20,21,
22,53,49,30,26,27,28,29,60,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,24,15,16,22,18,19,20,21,
52,23,49,30,26,27,28,29,60,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,24,15,21,17,18,19,20,51,
22,23,49,30,26,27,28,29,60,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,29,15,16,17,23,19,20,21,
22,53,49,25,26,27,28,59,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,29,15,16,17,28,19,20,21,
27,23,24,25,26,57,53,49,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,29,15,16,17,28,19,20,26,
22,23,24,25,56,27,53,49,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,29,15,16,17,28,19,25,21,
22,23,24,55,26,27,53,49,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,29,15,16,22,18,19,20,21,
52,23,49,25,26,27,28,59,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,29,15,16,22,18,19,20,21,
52,28,24,25,26,27,58,49,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,29,15,16,27,18,19,20,26,
22,23,24,25,56,52,28,49,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,29,15,16,27,18,19,25,21,
22,23,24,55,26,52,28,49,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,29,15,16,27,18,24,20,21,
22,23,54,25,26,52,28,49,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,29,15,21,17,18,19,20,51,
22,28,24,25,26,27,58,49,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,29,15,21,17,18,19,20,51,
27,23,24,25,26,57,28,49,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,29,15,26,17,18,19,25,21,
22,23,24,55,51,27,28,49,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,29,15,26,17,18,24,20,21,
22,23,54,25,51,27,28,49,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,29,20,16,17,18,19,50,21,
27,23,24,25,26,57,28,49,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,29,25,16,17,18,24,20,21,
22,23,54,50,26,27,28,49,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,13,29,25,16,17,23,19,20,21,
22,53,24,50,26,27,28,49,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,18,14,15,16,17,48,19,30,21,
22,23,29,25,26,27,28,59,55,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,18,14,15,16,17,48,19,30,21,
22,28,24,25,26,27,58,29,55,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,18,14,15,16,17,48,19,30,21,
27,23,24,25,26,57,28,29,55,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,18,14,15,16,17,48,24,20,21,
22,23,54,30,26,27,28,29,60,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,18,14,15,16,17,48,29,20,21,
22,28,24,25,26,27,58,54,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,18,14,15,16,17,48,29,20,21,
27,23,24,25,26,57,28,54,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,23,14,15,16,22,18,19,20,21,
52,48,24,30,26,27,28,29,60,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,23,14,15,16,22,18,19,20,21,
52,48,29,25,26,27,28,59,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,23,14,15,21,17,18,19,20,51,
22,48,24,30,26,27,28,29,60,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,23,14,15,21,17,18,19,20,51,
22,48,29,25,26,27,28,59,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,23,14,20,16,17,18,19,50,21,
22,48,29,25,26,27,28,59,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,28,14,15,16,27,18,19,20,26,
22,23,24,25,56,52,48,29,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,28,14,15,16,27,18,19,25,21,
22,23,24,55,26,52,48,29,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,28,14,15,16,27,18,24,20,21,
22,23,54,25,26,52,48,29,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,28,14,15,21,17,18,19,20,51,
27,23,24,25,26,57,48,29,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,28,14,15,26,17,18,19,25,21,
22,23,24,55,51,27,48,29,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,28,14,15,26,17,18,24,20,21,
22,23,54,25,51,27,48,29,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,28,14,20,16,17,18,19,50,21,
27,23,24,25,26,57,48,29,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,28,14,20,16,17,18,19,50,26,
22,23,24,25,56,27,48,29,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,28,14,25,16,17,18,24,20,21,
22,23,54,50,26,27,48,29,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,28,14,25,16,17,23,19,20,21,
22,53,24,50,26,27,48,29,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,28,19,15,16,17,18,49,20,26,
22,23,24,25,56,27,48,29,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,28,24,15,16,17,23,19,20,21,
22,53,49,25,26,27,48,29,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,12,28,24,15,16,22,18,19,20,21,
52,23,49,25,26,27,48,29,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,17,13,14,15,16,47,18,24,20,21,
22,23,54,30,26,27,28,29,60,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,17,13,14,15,16,47,18,29,20,21,
22,28,24,25,26,27,58,54,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,17,13,14,15,16,47,18,29,20,21,
27,23,24,25,26,57,28,54,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,17,13,14,15,16,47,23,19,20,21,
22,53,24,30,26,27,28,29,60,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,17,13,14,15,16,47,23,19,20,21,
22,53,29,25,26,27,28,59,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,17,13,14,15,16,47,28,19,20,21,
27,23,24,25,26,57,53,29,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,17,13,14,15,16,47,28,19,20,26,
22,23,24,25,56,27,53,29,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,22,13,14,15,21,17,18,19,20,51,
47,23,24,30,26,27,28,29,60,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,22,13,14,15,21,17,18,19,20,51,
47,23,29,25,26,27,28,59,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,22,13,14,20,16,17,18,19,50,21,
47,23,24,30,26,27,28,29,60,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,22,13,14,20,16,17,18,19,50,21,
47,23,29,25,26,27,28,59,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,27,13,14,15,26,17,18,19,25,21,
22,23,24,55,51,47,28,29,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,27,13,14,15,26,17,18,24,20,21,
22,23,54,25,51,47,28,29,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,27,13,14,15,26,17,23,19,20,21,
22,53,24,25,51,47,28,29,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,27,13,14,20,16,17,18,19,50,26,
22,23,24,25,56,47,28,29,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,27,13,14,25,16,17,18,24,20,21,
22,23,54,50,26,47,28,29,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,27,13,14,25,16,17,23,19,20,21,
22,53,24,50,26,47,28,29,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,27,13,19,15,16,17,18,49,20,26,
22,23,24,25,56,47,28,29,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,27,13,19,15,16,17,18,49,25,21,
22,23,24,55,26,47,28,29,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,27,13,24,15,16,17,23,19,20,21,
22,53,49,25,26,47,28,29,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,27,13,24,15,16,22,18,19,20,21,
52,23,49,25,26,47,28,29,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,27,18,14,15,16,17,48,19,25,21,
22,23,24,55,26,47,28,29,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,27,23,14,15,16,22,18,19,20,21,
52,48,24,25,26,47,28,29,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,10,31,27,23,14,15,21,17,18,19,20,51,
22,48,24,25,26,47,28,29,30,46,32,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,16,22,18,19,20,21,
52,23,44,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,16,22,18,19,20,21,
52,23,44,25,26,32,28,29,30,31,62,33,59,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,16,22,18,19,20,21,
52,28,24,25,26,27,58,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,16,22,18,19,20,21,
52,33,24,25,26,32,28,29,30,31,62,58,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,16,22,18,19,20,21,
52,33,24,25,31,27,28,29,30,61,32,58,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,16,22,18,19,20,21,
52,33,24,30,26,27,28,29,60,31,32,58,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,16,27,18,19,20,26,
22,23,24,25,56,52,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,16,27,18,19,20,26,
22,23,24,25,56,52,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,16,27,18,19,25,21,
22,23,24,55,26,52,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,16,27,18,19,25,21,
22,23,24,55,26,52,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,16,27,18,24,20,21,
22,23,54,25,26,52,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,16,32,18,19,20,26,
22,23,24,25,56,52,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,16,32,18,19,20,31,
22,23,24,30,26,27,28,29,60,56,52,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,16,32,18,19,20,31,
22,23,29,25,26,27,28,59,30,56,52,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,16,32,18,19,20,31,
22,28,24,25,26,27,58,29,30,56,52,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,16,32,18,19,25,21,
22,23,24,55,26,52,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,16,32,18,19,25,21,
22,23,24,55,31,27,28,29,30,61,52,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,16,32,18,19,30,21,
22,23,29,25,26,27,28,59,55,31,52,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,16,32,18,19,30,21,
22,28,24,25,26,27,58,29,55,31,52,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,16,32,18,24,20,21,
22,23,54,25,31,27,28,29,30,61,52,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,16,32,18,24,20,21,
22,23,54,30,26,27,28,29,60,31,52,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,16,32,18,29,20,21,
22,28,24,25,26,27,58,54,30,31,52,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,16,32,18,29,20,21,
27,23,24,25,26,57,28,54,30,31,52,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,16,32,23,19,20,21,
22,53,24,30,26,27,28,29,60,31,52,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,16,32,28,19,20,21,
27,23,24,25,26,57,53,29,30,31,52,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,16,32,28,19,20,26,
22,23,24,25,56,27,53,29,30,31,52,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,21,17,18,19,20,51,
22,28,24,25,26,27,58,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,21,17,18,19,20,51,
22,33,24,25,26,32,28,29,30,31,62,58,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,21,17,18,19,20,51,
22,33,24,25,31,27,28,29,30,61,32,58,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,21,17,18,19,20,51,
22,33,24,30,26,27,28,29,60,31,32,58,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,21,17,18,19,20,51,
27,23,24,25,26,57,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,21,17,18,19,20,51,
27,23,24,25,26,57,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,21,17,18,19,20,51,
32,23,24,25,31,27,28,29,30,61,57,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,21,17,18,19,20,51,
32,23,24,30,26,27,28,29,60,31,57,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,26,17,18,19,25,21,
22,23,24,55,51,27,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,26,17,18,19,25,21,
22,23,24,55,51,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,26,17,18,19,25,21,
22,23,24,55,51,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,26,17,18,24,20,21,
22,23,54,25,51,27,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,26,17,18,24,20,21,
22,23,54,25,51,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,26,17,18,24,20,21,
22,23,54,25,51,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,31,17,18,19,30,21,
22,23,29,25,26,27,28,59,55,51,32,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,31,17,18,19,30,21,
22,28,24,25,26,27,58,29,55,51,32,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,31,17,18,19,30,21,
27,23,24,25,26,57,28,29,55,51,32,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,31,17,18,24,20,21,
22,23,54,30,26,27,28,29,60,51,32,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,31,17,18,29,20,21,
22,28,24,25,26,27,58,54,30,51,32,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,31,17,18,29,20,21,
27,23,24,25,26,57,28,54,30,51,32,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,31,17,23,19,20,21,
22,53,24,30,26,27,28,29,60,51,32,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,31,17,23,19,20,21,
22,53,29,25,26,27,28,59,30,51,32,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,31,17,28,19,20,21,
27,23,24,25,26,57,53,29,30,51,32,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,31,17,28,19,20,26,
22,23,24,25,56,27,53,29,30,51,32,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,31,22,18,19,20,21,
52,23,29,25,26,27,28,59,30,51,32,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,31,27,18,19,20,26,
22,23,24,25,56,52,28,29,30,51,32,33,44,35,41},
{2,3,4,5,36,7,8,34,15,11,12,13,14,45,31,27,18,19,25,21,
22,23,24,55,26,52,28,29,30,51,32,33,44,35,41},
{2,3,4,5,36,7,8,34,20,11,12,13,19,15,16,17,18,49,45,21,
22,23,44,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,7,8,34,20,11,12,13,19,15,16,17,18,49,45,21,
22,23,44,25,26,32,28,29,30,31,62,33,59,35,41},
{2,3,4,5,36,7,8,34,20,11,12,13,19,15,16,17,18,49,45,21,
22,28,24,25,26,27,58,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,20,11,12,13,19,15,16,17,18,49,45,21,
22,33,24,25,26,32,28,29,30,31,62,58,44,35,41},
{2,3,4,5,36,7,8,34,20,11,12,13,19,15,16,17,18,49,45,21,
22,33,24,25,31,27,28,29,30,61,32,58,44,35,41},
{2,3,4,5,36,7,8,34,20,11,12,13,19,15,16,17,18,49,45,21,
22,33,24,30,26,27,28,29,60,31,32,58,44,35,41},
{2,3,4,5,36,7,8,34,20,11,12,13,19,15,16,17,18,49,45,21,
27,23,24,25,26,57,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,20,11,12,13,19,15,16,17,18,49,45,21,
27,23,24,25,26,57,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,20,11,12,13,19,15,16,17,18,49,45,21,
32,23,24,25,31,27,28,29,30,61,57,33,44,35,41},
{2,3,4,5,36,7,8,34,20,11,12,13,19,15,16,17,18,49,45,21,
32,23,24,30,26,27,28,29,60,31,57,33,44,35,41},
{2,3,4,5,36,7,8,34,20,11,12,13,19,15,16,17,18,49,45,26,
22,23,24,25,56,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,20,11,12,13,19,15,16,17,18,49,45,26,
22,23,24,25,56,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,20,11,12,13,19,15,16,17,18,49,45,31,
22,23,24,30,26,27,28,29,60,56,32,33,44,35,41},
{2,3,4,5,36,7,8,34,20,11,12,13,19,15,16,17,18,49,45,31,
22,23,29,25,26,27,28,59,30,56,32,33,44,35,41},
{2,3,4,5,36,7,8,34,20,11,12,18,14,15,16,17,48,19,45,21,
22,23,44,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,7,8,34,20,11,12,18,14,15,16,17,48,19,45,21,
22,23,44,25,26,32,28,29,30,31,62,33,59,35,41},
{2,3,4,5,36,7,8,34,20,11,12,18,14,15,16,17,48,19,45,21,
22,28,24,25,26,27,58,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,20,11,12,18,14,15,16,17,48,19,45,21,
22,33,24,25,26,32,28,29,30,31,62,58,44,35,41},
{2,3,4,5,36,7,8,34,20,11,12,18,14,15,16,17,48,19,45,21,
22,33,24,25,31,27,28,29,30,61,32,58,44,35,41},
{2,3,4,5,36,7,8,34,20,11,12,18,14,15,16,17,48,19,45,21,
22,33,24,30,26,27,28,29,60,31,32,58,44,35,41},
{2,3,4,5,36,7,8,34,20,11,12,18,14,15,16,17,48,19,45,21,
27,23,24,25,26,57,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,20,11,12,18,14,15,16,17,48,19,45,21,
27,23,24,25,26,57,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,20,11,12,18,14,15,16,17,48,19,45,21,
32,23,24,25,31,27,28,29,30,61,57,33,44,35,41},
{2,3,4,5,36,7,8,34,20,11,12,18,14,15,16,17,48,19,45,21,
32,23,24,30,26,27,28,29,60,31,57,33,44,35,41},
{2,3,4,5,36,7,8,34,20,11,12,18,14,15,16,17,48,19,45,26,
22,23,24,25,56,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,20,11,12,18,14,15,16,17,48,19,45,26,
22,23,24,25,56,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,20,11,12,18,14,15,16,17,48,19,45,31,
22,23,24,30,26,27,28,29,60,56,32,33,44,35,41},
{2,3,4,5,36,7,8,34,20,11,12,18,14,15,16,17,48,19,45,31,
22,23,29,25,26,27,28,59,30,56,32,33,44,35,41},
{2,3,4,5,36,7,8,34,25,11,12,13,19,15,16,17,18,49,45,21,
22,23,24,55,26,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,25,11,12,13,24,15,16,17,23,19,20,21,
22,53,49,45,26,27,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,25,11,12,13,24,15,16,17,23,19,20,21,
22,53,49,45,26,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,25,11,12,13,24,15,16,17,23,19,20,21,
22,53,49,45,26,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,25,11,12,13,24,15,16,22,18,19,20,21,
52,23,49,45,26,27,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,25,11,12,13,24,15,16,22,18,19,20,21,
52,23,49,45,26,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,25,11,12,13,24,15,16,22,18,19,20,21,
52,23,49,45,26,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,25,11,12,13,24,15,21,17,18,19,20,51,
22,23,49,45,26,27,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,25,11,12,13,24,15,21,17,18,19,20,51,
22,23,49,45,26,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,25,11,12,13,24,15,21,17,18,19,20,51,
22,23,49,45,26,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,25,11,12,18,14,15,16,17,48,19,45,21,
22,23,24,55,26,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,25,11,12,18,14,15,16,17,48,24,20,21,
22,23,54,45,26,27,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,25,11,12,18,14,15,16,17,48,24,20,21,
22,23,54,45,26,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,25,11,12,18,14,15,16,17,48,24,20,21,
22,23,54,45,26,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,25,11,12,23,14,15,16,22,18,19,20,21,
52,48,24,45,26,27,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,25,11,12,23,14,15,16,22,18,19,20,21,
52,48,24,45,26,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,25,11,12,23,14,15,16,22,18,19,20,21,
52,48,24,45,26,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,25,11,12,23,14,15,21,17,18,19,20,51,
22,48,24,45,26,27,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,25,11,12,23,14,15,21,17,18,19,20,51,
22,48,24,45,26,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,25,11,12,23,14,15,21,17,18,19,20,51,
22,48,24,45,26,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,25,11,17,13,14,15,16,47,18,24,20,21,
22,23,54,45,26,27,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,25,11,17,13,14,15,16,47,18,24,20,21,
22,23,54,45,26,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,25,11,17,13,14,15,16,47,18,24,20,21,
22,23,54,45,26,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,25,11,17,13,14,15,16,47,23,19,20,21,
22,53,24,45,26,27,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,25,11,17,13,14,15,16,47,23,19,20,21,
22,53,24,45,26,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,25,11,17,13,14,15,16,47,23,19,20,21,
22,53,24,45,26,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,25,11,22,13,14,15,21,17,18,19,20,51,
47,23,24,45,26,27,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,25,11,22,13,14,15,21,17,18,19,20,51,
47,23,24,45,26,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,25,11,22,13,14,15,21,17,18,19,20,51,
47,23,24,45,26,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,25,11,22,13,14,20,16,17,18,19,50,21,
47,23,24,45,26,27,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,25,11,22,13,14,20,16,17,18,19,50,21,
47,23,24,45,26,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,25,11,22,13,14,20,16,17,18,19,50,21,
47,23,24,45,26,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,25,16,12,13,14,15,46,17,23,19,20,21,
22,53,24,45,26,27,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,25,16,12,13,14,15,46,17,23,19,20,21,
22,53,24,45,26,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,25,16,12,13,14,15,46,17,23,19,20,21,
22,53,24,45,26,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,25,21,12,13,14,20,16,17,18,19,50,46,
22,23,24,45,26,27,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,25,21,12,13,14,20,16,17,18,19,50,46,
22,23,24,45,26,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,25,21,12,13,14,20,16,17,18,19,50,46,
22,23,24,45,26,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,25,21,12,13,19,15,16,17,18,49,20,46,
22,23,24,45,26,27,28,44,30,31,32,33,64,35,41},
{2,3,4,5,36,7,8,34,25,21,12,13,19,15,16,17,18,49,20,46,
22,23,24,45,26,27,33,29,30,31,32,63,44,35,41},
{2,3,4,5,36,7,8,34,25,21,12,13,19,15,16,17,18,49,20,46,
22,23,24,45,26,32,28,29,30,31,62,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,13,14,45,16,22,18,19,20,21,
52,23,29,25,26,27,28,59,50,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,13,14,45,16,22,18,19,20,21,
52,28,24,25,26,27,58,29,50,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,13,14,45,16,27,18,19,20,26,
22,23,24,25,56,52,28,29,50,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,13,14,45,16,27,18,19,25,21,
22,23,24,55,26,52,28,29,50,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,13,14,45,21,17,18,19,20,51,
22,28,24,25,26,27,58,29,50,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,13,14,45,26,17,18,19,25,21,
22,23,24,55,51,27,28,29,50,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,13,14,45,26,17,18,24,20,21,
22,23,54,25,51,27,28,29,50,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,13,19,15,16,17,18,49,45,21,
22,23,29,25,26,27,28,59,55,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,13,19,15,16,17,18,49,45,21,
22,28,24,25,26,27,58,29,55,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,13,29,15,16,17,23,19,20,21,
22,53,49,25,26,27,28,59,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,13,29,15,16,17,28,19,20,21,
27,23,24,25,26,57,53,49,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,13,29,15,16,17,28,19,20,26,
22,23,24,25,56,27,53,49,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,13,29,15,16,17,28,19,25,21,
22,23,24,55,26,27,53,49,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,13,29,15,16,22,18,19,20,21,
52,23,49,25,26,27,28,59,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,13,29,15,16,22,18,19,20,21,
52,28,24,25,26,27,58,49,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,13,29,15,16,27,18,19,20,26,
22,23,24,25,56,52,28,49,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,13,29,15,16,27,18,19,25,21,
22,23,24,55,26,52,28,49,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,13,29,15,21,17,18,19,20,51,
22,28,24,25,26,27,58,49,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,13,29,15,21,17,18,19,20,51,
27,23,24,25,26,57,28,49,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,13,29,15,26,17,18,19,25,21,
22,23,24,55,51,27,28,49,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,13,29,15,26,17,18,24,20,21,
22,23,54,25,51,27,28,49,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,13,29,20,16,17,18,19,50,21,
27,23,24,25,26,57,28,49,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,13,29,25,16,17,18,24,20,21,
22,23,54,50,26,27,28,49,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,13,29,25,16,17,23,19,20,21,
22,53,24,50,26,27,28,49,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,18,14,15,16,17,48,19,45,21,
22,23,29,25,26,27,28,59,55,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,18,14,15,16,17,48,19,45,21,
22,28,24,25,26,27,58,29,55,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,18,14,15,16,17,48,29,20,21,
22,28,24,25,26,27,58,54,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,18,14,15,16,17,48,29,20,21,
27,23,24,25,26,57,28,54,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,23,14,15,16,22,18,19,20,21,
52,48,29,25,26,27,28,59,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,23,14,15,21,17,18,19,20,51,
22,48,29,25,26,27,28,59,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,28,14,15,16,22,18,19,20,21,
52,48,24,25,26,27,58,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,28,14,15,16,27,18,19,20,26,
22,23,24,25,56,52,48,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,28,14,15,16,27,18,19,25,21,
22,23,24,55,26,52,48,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,28,14,15,16,27,18,24,20,21,
22,23,54,25,26,52,48,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,28,14,15,21,17,18,19,20,51,
22,48,24,25,26,27,58,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,28,14,15,21,17,18,19,20,51,
27,23,24,25,26,57,48,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,28,14,15,26,17,18,19,25,21,
22,23,24,55,51,27,48,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,28,14,15,26,17,18,24,20,21,
22,23,54,25,51,27,48,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,28,14,20,16,17,18,19,50,21,
27,23,24,25,26,57,48,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,28,14,20,16,17,18,19,50,26,
22,23,24,25,56,27,48,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,28,14,25,16,17,18,24,20,21,
22,23,54,50,26,27,48,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,28,14,25,16,17,23,19,20,21,
22,53,24,50,26,27,48,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,28,19,15,16,17,18,49,20,26,
22,23,24,25,56,27,48,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,28,24,15,16,17,23,19,20,21,
22,53,49,25,26,27,48,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,12,28,24,15,16,22,18,19,20,21,
52,23,49,25,26,27,48,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,17,13,14,15,16,47,18,29,20,21,
22,28,24,25,26,27,58,54,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,17,13,14,15,16,47,18,29,20,21,
27,23,24,25,26,57,28,54,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,17,13,14,15,16,47,23,19,20,21,
22,53,29,25,26,27,28,59,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,17,13,14,15,16,47,28,19,20,21,
27,23,24,25,26,57,53,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,17,13,14,15,16,47,28,19,20,26,
22,23,24,25,56,27,53,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,22,13,14,15,21,17,18,19,20,51,
47,23,29,25,26,27,28,59,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,22,13,14,15,21,17,18,19,20,51,
47,28,24,25,26,27,58,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,22,13,14,20,16,17,18,19,50,21,
47,23,29,25,26,27,28,59,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,22,13,14,20,16,17,18,19,50,21,
47,28,24,25,26,27,58,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,27,13,14,15,26,17,18,19,25,21,
22,23,24,55,51,47,28,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,27,13,14,15,26,17,18,24,20,21,
22,23,54,25,51,47,28,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,27,13,14,20,16,17,18,19,50,26,
22,23,24,25,56,47,28,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,27,13,14,25,16,17,18,24,20,21,
22,23,54,50,26,47,28,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,27,13,14,25,16,17,23,19,20,21,
22,53,24,50,26,47,28,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,27,13,19,15,16,17,18,49,20,26,
22,23,24,25,56,47,28,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,27,13,19,15,16,17,18,49,25,21,
22,23,24,55,26,47,28,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,27,13,24,15,16,17,23,19,20,21,
22,53,49,25,26,47,28,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,27,13,24,15,16,22,18,19,20,21,
52,23,49,25,26,47,28,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,27,18,14,15,16,17,48,19,25,21,
22,23,24,55,26,47,28,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,27,23,14,15,16,22,18,19,20,21,
52,48,24,25,26,47,28,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,11,27,23,14,15,21,17,18,19,20,51,
22,48,24,25,26,47,28,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,16,12,13,14,15,46,17,23,19,20,21,
22,53,29,25,26,27,28,59,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,16,12,13,14,15,46,17,28,19,20,21,
27,23,24,25,26,57,53,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,16,12,13,14,15,46,17,28,19,20,26,
22,23,24,25,56,27,53,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,16,12,13,14,15,46,22,18,19,20,21,
52,23,29,25,26,27,28,59,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,16,12,13,14,15,46,22,18,19,20,21,
52,28,24,25,26,27,58,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,16,12,13,14,15,46,27,18,19,20,26,
22,23,24,25,56,52,28,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,16,12,13,14,15,46,27,18,19,25,21,
22,23,24,55,26,52,28,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,21,12,13,14,20,16,17,18,19,50,46,
22,23,29,25,26,27,28,59,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,21,12,13,14,20,16,17,18,19,50,46,
22,28,24,25,26,27,58,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,21,12,13,19,15,16,17,18,49,20,46,
22,23,29,25,26,27,28,59,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,21,12,13,19,15,16,17,18,49,20,46,
22,28,24,25,26,27,58,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,26,12,13,14,25,16,17,18,24,20,21,
22,23,54,50,46,27,28,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,26,12,13,14,25,16,17,23,19,20,21,
22,53,24,50,46,27,28,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,26,12,13,19,15,16,17,18,49,25,21,
22,23,24,55,46,27,28,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,26,12,13,24,15,16,17,23,19,20,21,
22,53,49,25,46,27,28,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,26,12,13,24,15,16,22,18,19,20,21,
52,23,49,25,46,27,28,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,26,12,18,14,15,16,17,48,19,25,21,
22,23,24,55,46,27,28,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,26,12,18,14,15,16,17,48,24,20,21,
22,23,54,25,46,27,28,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,26,12,23,14,15,16,22,18,19,20,21,
52,48,24,25,46,27,28,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,26,12,23,14,15,21,17,18,19,20,51,
22,48,24,25,46,27,28,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,26,17,13,14,15,16,47,18,24,20,21,
22,23,54,25,46,27,28,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,26,22,13,14,15,21,17,18,19,20,51,
47,23,24,25,46,27,28,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,8,34,30,26,22,13,14,20,16,17,18,19,50,21,
47,23,24,25,46,27,28,29,45,31,32,33,44,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,20,16,17,18,19,50,41,
22,23,24,35,26,27,28,34,30,31,32,33,64,60,56},
{2,3,4,5,36,7,13,9,10,11,12,43,14,20,16,17,18,19,50,41,
22,23,24,35,26,27,33,29,30,31,32,63,34,60,56},
{2,3,4,5,36,7,13,9,10,11,12,43,14,20,16,17,18,19,50,41,
22,23,29,25,26,27,28,59,35,31,32,33,34,65,56},
{2,3,4,5,36,7,13,9,10,11,12,43,14,20,16,17,18,19,50,41,
22,23,34,25,26,27,33,29,30,31,32,63,59,35,56},
{2,3,4,5,36,7,13,9,10,11,12,43,14,20,16,17,18,19,50,41,
22,23,34,25,26,32,28,29,30,31,62,33,59,35,56},
{2,3,4,5,36,7,13,9,10,11,12,43,14,20,16,17,18,19,50,41,
22,28,24,25,26,27,58,29,35,31,32,33,34,65,56},
{2,3,4,5,36,7,13,9,10,11,12,43,14,20,16,17,18,19,50,41,
22,28,24,25,26,27,58,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,13,9,10,11,12,43,14,20,16,17,18,19,50,41,
22,33,24,25,26,32,28,29,30,31,62,58,34,35,56},
{2,3,4,5,36,7,13,9,10,11,12,43,14,20,16,17,18,19,50,41,
22,33,24,25,31,27,28,29,30,61,32,58,34,35,56},
{2,3,4,5,36,7,13,9,10,11,12,43,14,20,16,17,18,19,50,41,
27,23,24,25,26,57,28,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,13,9,10,11,12,43,14,20,16,17,18,19,50,41,
32,23,24,25,31,27,28,29,30,61,57,33,34,35,56},
{2,3,4,5,36,7,13,9,10,11,12,43,14,20,16,17,18,19,50,41,
32,23,24,30,26,27,28,29,60,31,57,33,34,35,56},
{2,3,4,5,36,7,13,9,10,11,12,43,14,25,16,17,18,24,20,21,
22,23,54,50,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,13,9,10,11,12,43,14,25,16,17,18,24,20,21,
22,23,54,50,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,13,9,10,11,12,43,14,25,16,17,23,19,20,21,
22,53,24,50,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,13,9,10,11,12,43,14,25,16,17,23,19,20,21,
22,53,24,50,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,18,19,50,21,
27,23,24,25,26,57,33,29,30,31,32,63,34,55,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,18,19,50,21,
32,23,24,25,31,27,28,29,30,61,57,33,34,55,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,18,19,50,21,
32,23,24,30,26,27,28,29,60,31,57,33,34,55,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,18,19,50,26,
22,23,24,25,56,27,33,29,30,31,32,63,34,55,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,18,19,50,31,
22,23,24,30,26,27,28,29,60,56,32,33,34,55,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,18,19,50,31,
22,23,29,25,26,27,28,59,30,56,32,33,34,55,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,18,24,20,21,
22,23,54,50,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,18,24,20,21,
22,23,54,50,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,18,29,20,21,
22,28,24,25,26,27,58,54,50,31,32,33,34,65,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,18,29,20,21,
27,23,24,25,26,57,28,54,50,31,32,33,34,65,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,18,34,20,21,
22,28,24,25,26,27,58,54,30,31,32,33,64,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,18,34,20,21,
22,33,24,25,26,32,28,29,30,31,62,58,54,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,18,34,20,21,
22,33,24,25,31,27,28,29,30,61,32,58,54,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,18,34,20,21,
27,23,24,25,26,57,28,54,30,31,32,33,64,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,18,34,20,21,
27,23,24,25,26,57,33,29,30,31,32,63,54,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,18,34,20,21,
32,23,24,25,31,27,28,29,30,61,57,33,54,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,18,34,20,21,
32,23,24,30,26,27,28,29,60,31,57,33,54,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,18,34,20,26,
22,23,24,25,56,27,33,29,30,31,32,63,54,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,18,34,20,26,
22,23,24,25,56,32,28,29,30,31,62,33,54,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,18,34,20,31,
22,23,24,30,26,27,28,29,60,56,32,33,54,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,18,34,20,31,
22,23,29,25,26,27,28,59,30,56,32,33,54,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,18,34,25,21,
22,23,24,55,26,32,28,29,30,31,62,33,54,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,18,34,30,21,
22,23,29,25,26,27,28,59,55,31,32,33,54,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,18,34,30,21,
22,28,24,25,26,27,58,29,55,31,32,33,54,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,23,19,20,21,
22,53,24,50,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,23,19,20,21,
22,53,24,50,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,23,19,20,21,
22,53,29,25,26,27,28,59,50,31,32,33,34,65,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,23,19,20,21,
22,53,34,25,26,27,33,29,30,31,32,63,59,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,23,19,20,21,
22,53,34,25,26,32,28,29,30,31,62,33,59,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,28,19,20,21,
27,23,24,25,26,57,53,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,28,19,20,21,
27,23,24,25,26,57,53,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,28,19,20,26,
22,23,24,25,56,27,53,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,28,19,20,26,
22,23,24,25,56,27,53,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,33,19,20,21,
27,23,24,25,26,57,53,29,30,31,32,63,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,33,19,20,21,
32,23,24,25,31,27,28,29,30,61,57,53,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,33,19,20,21,
32,23,24,30,26,27,28,29,60,31,57,53,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,33,19,20,26,
22,23,24,25,56,27,53,29,30,31,32,63,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,33,19,20,26,
22,23,24,25,56,32,28,29,30,31,62,53,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,33,19,20,31,
22,23,24,30,26,27,28,29,60,56,32,53,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,33,19,20,31,
22,23,29,25,26,27,28,59,30,56,32,53,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,33,19,25,21,
22,23,24,55,26,32,28,29,30,31,62,53,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,33,19,25,21,
22,23,24,55,31,27,28,29,30,61,32,53,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,33,19,30,21,
22,23,29,25,26,27,28,59,55,31,32,53,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,33,19,30,21,
22,28,24,25,26,27,58,29,55,31,32,53,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,33,24,20,21,
22,23,54,25,31,27,28,29,30,61,32,53,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,33,29,20,21,
22,28,24,25,26,27,58,54,30,31,32,53,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,17,33,29,20,21,
27,23,24,25,26,57,28,54,30,31,32,53,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,22,18,19,20,21,
52,23,29,25,26,27,28,59,50,31,32,33,34,65,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,22,18,19,20,21,
52,23,34,25,26,27,33,29,30,31,32,63,59,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,22,18,19,20,21,
52,23,34,25,26,32,28,29,30,31,62,33,59,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,22,18,19,20,21,
52,28,24,25,26,27,58,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,22,18,19,20,21,
52,28,24,25,26,27,58,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,22,18,19,20,21,
52,33,24,25,26,32,28,29,30,31,62,58,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,22,18,19,20,21,
52,33,24,25,31,27,28,29,30,61,32,58,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,27,18,19,20,26,
22,23,24,25,56,52,28,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,27,18,19,20,26,
22,23,24,25,56,52,28,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,27,18,19,20,26,
22,23,24,25,56,52,33,29,30,31,32,63,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,27,18,19,25,21,
22,23,24,55,26,52,28,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,27,18,19,25,21,
22,23,24,55,26,52,28,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,27,18,19,25,21,
22,23,24,55,26,52,33,29,30,31,32,63,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,32,18,19,20,31,
22,23,24,30,26,27,28,29,60,56,52,33,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,32,18,19,20,31,
22,23,29,25,26,27,28,59,30,56,52,33,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,32,18,19,25,21,
22,23,24,55,31,27,28,29,30,61,52,33,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,32,18,19,30,21,
22,23,29,25,26,27,28,59,55,31,52,33,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,32,18,19,30,21,
22,28,24,25,26,27,58,29,55,31,52,33,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,32,18,24,20,21,
22,23,54,25,31,27,28,29,30,61,52,33,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,32,18,24,20,21,
22,23,54,30,26,27,28,29,60,31,52,33,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,32,18,29,20,21,
22,28,24,25,26,27,58,54,30,31,52,33,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,32,18,29,20,21,
27,23,24,25,26,57,28,54,30,31,52,33,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,32,28,19,20,21,
27,23,24,25,26,57,53,29,30,31,52,33,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,16,32,28,19,20,26,
22,23,24,25,56,27,53,29,30,31,52,33,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,21,17,18,19,20,51,
22,28,24,25,26,27,58,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,21,17,18,19,20,51,
22,33,24,25,26,32,28,29,30,31,62,58,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,21,17,18,19,20,51,
22,33,24,25,31,27,28,29,30,61,32,58,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,21,17,18,19,20,51,
27,23,24,25,26,57,28,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,21,17,18,19,20,51,
27,23,24,25,26,57,33,29,30,31,32,63,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,21,17,18,19,20,51,
32,23,24,25,31,27,28,29,30,61,57,33,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,21,17,18,19,20,51,
32,23,24,30,26,27,28,29,60,31,57,33,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,26,17,18,19,25,21,
22,23,24,55,51,27,28,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,26,17,18,19,25,21,
22,23,24,55,51,27,28,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,26,17,18,19,25,21,
22,23,24,55,51,27,33,29,30,31,32,63,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,26,17,18,24,20,21,
22,23,54,25,51,27,28,29,50,31,32,33,34,65,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,26,17,18,24,20,21,
22,23,54,25,51,27,28,34,30,31,32,33,64,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,26,17,18,24,20,21,
22,23,54,25,51,27,33,29,30,31,32,63,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,31,17,18,19,30,21,
22,23,29,25,26,27,28,59,55,51,32,33,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,31,17,18,19,30,21,
22,28,24,25,26,27,58,29,55,51,32,33,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,31,17,18,24,20,21,
22,23,54,30,26,27,28,29,60,51,32,33,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,31,17,18,29,20,21,
22,28,24,25,26,27,58,54,30,51,32,33,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,31,17,18,29,20,21,
27,23,24,25,26,57,28,54,30,51,32,33,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,31,17,23,19,20,21,
22,53,24,30,26,27,28,29,60,51,32,33,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,31,17,23,19,20,21,
22,53,29,25,26,27,28,59,30,51,32,33,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,31,17,28,19,20,21,
27,23,24,25,26,57,53,29,30,51,32,33,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,31,17,28,19,20,26,
22,23,24,25,56,27,53,29,30,51,32,33,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,31,27,18,19,20,26,
22,23,24,25,56,52,28,29,30,51,32,33,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,14,35,31,27,18,19,25,21,
22,23,24,55,26,52,28,29,30,51,32,33,34,50,41},
{2,3,4,5,36,7,13,9,10,11,12,43,19,15,16,17,18,49,20,41,
22,23,24,35,26,27,28,34,30,31,32,33,64,60,56},
{2,3,4,5,36,7,13,9,10,11,12,43,19,15,16,17,18,49,20,41,
22,23,24,35,26,27,33,29,30,31,32,63,34,60,56},
{2,3,4,5,36,7,13,9,10,11,12,43,19,15,16,17,18,49,20,41,
22,23,29,25,26,27,28,59,35,31,32,33,34,65,56},
{2,3,4,5,36,7,13,9,10,11,12,43,19,15,16,17,18,49,20,41,
22,23,34,25,26,27,33,29,30,31,32,63,59,35,56},
{2,3,4,5,36,7,13,9,10,11,12,43,19,15,16,17,18,49,20,41,
22,23,34,25,26,32,28,29,30,31,62,33,59,35,56},
{2,3,4,5,36,7,13,9,10,11,12,43,19,15,16,17,18,49,20,41,
22,28,24,25,26,27,58,29,35,31,32,33,34,65,56},
{2,3,4,5,36,7,13,9,10,11,12,43,19,15,16,17,18,49,20,41,
22,28,24,25,26,27,58,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,13,9,10,11,12,43,19,15,16,17,18,49,20,41,
22,33,24,25,26,32,28,29,30,31,62,58,34,35,56},
{2,3,4,5,36,7,13,9,10,11,12,43,19,15,16,17,18,49,20,41,
22,33,24,25,31,27,28,29,30,61,32,58,34,35,56},
{2,3,4,5,36,7,13,9,10,11,12,43,19,15,16,17,18,49,20,41,
32,23,24,25,31,27,28,29,30,61,57,33,34,35,56},
{2,3,4,5,36,7,13,9,10,11,12,43,19,15,16,17,18,49,20,41,
32,23,24,30,26,27,28,29,60,31,57,33,34,35,56},
{2,3,4,5,36,7,13,9,10,11,12,43,19,15,16,17,18,49,25,21,
22,23,24,55,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,13,9,10,11,12,43,19,15,16,17,18,49,25,21,
22,23,24,55,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,13,9,10,11,12,43,19,15,16,17,18,49,35,21,
22,23,29,25,26,27,28,59,55,31,32,33,34,65,41},
{2,3,4,5,36,7,13,9,10,11,12,43,19,15,16,17,18,49,35,21,
22,23,34,25,26,27,33,29,30,31,32,63,59,55,41},
{2,3,4,5,36,7,13,9,10,11,12,43,19,15,16,17,18,49,35,21,
22,23,34,25,26,32,28,29,30,31,62,33,59,55,41},
{2,3,4,5,36,7,13,9,10,11,12,43,19,15,16,17,18,49,35,21,
22,28,24,25,26,27,58,29,55,31,32,33,34,65,41},
{2,3,4,5,36,7,13,9,10,11,12,43,19,15,16,17,18,49,35,21,
22,28,24,25,26,27,58,34,30,31,32,33,64,55,41},
{2,3,4,5,36,7,13,9,10,11,12,43,19,15,16,17,18,49,35,21,
22,33,24,25,26,32,28,29,30,31,62,58,34,55,41},
{2,3,4,5,36,7,13,9,10,11,12,43,19,15,16,17,18,49,35,21,
22,33,24,25,31,27,28,29,30,61,32,58,34,55,41},
{2,3,4,5,36,7,13,9,10,11,12,43,19,15,16,17,18,49,35,21,
27,23,24,25,26,57,28,34,30,31,32,33,64,55,41},
{2,3,4,5,36,7,13,9,10,11,12,43,19,15,16,17,18,49,35,21,
27,23,24,25,26,57,33,29,30,31,32,63,34,55,41},
{2,3,4,5,36,7,13,9,10,11,12,43,19,15,16,17,18,49,35,21,
32,23,24,25,31,27,28,29,30,61,57,33,34,55,41},
{2,3,4,5,36,7,13,9,10,11,12,43,19,15,16,17,18,49,35,21,
32,23,24,30,26,27,28,29,60,31,57,33,34,55,41},
{2,3,4,5,36,7,13,9,10,11,12,43,19,15,16,17,18,49,35,31,
22,23,24,30,26,27,28,29,60,56,32,33,34,55,41},
{2,3,4,5,36,7,13,9,10,11,12,43,19,15,16,17,18,49,35,31,
22,23,29,25,26,27,28,59,30,56,32,33,34,55,41},
{2,3,4,5,36,7,13,9,10,11,12,43,24,15,16,17,23,19,20,21,
22,53,49,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,13,9,10,11,12,43,24,15,16,17,23,19,20,21,
22,53,49,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,13,9,10,11,12,43,24,15,16,17,23,19,20,21,
22,53,49,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,13,9,10,11,12,43,24,15,16,17,23,19,20,21,
22,53,49,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,13,9,10,11,12,43,24,15,16,22,18,19,20,21,
52,23,49,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,13,9,10,11,12,43,24,15,16,22,18,19,20,21,
52,23,49,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,13,9,10,11,12,43,24,15,16,22,18,19,20,21,
52,23,49,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,13,9,10,11,12,43,24,15,16,22,18,19,20,21,
52,23,49,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,13,9,10,11,12,43,29,15,16,17,23,19,20,21,
22,53,49,25,26,27,28,59,35,31,32,33,34,65,41},
{2,3,4,5,36,7,13,9,10,11,12,43,29,15,16,17,28,19,20,21,
27,23,24,25,26,57,53,49,35,31,32,33,34,65,41},
{2,3,4,5,36,7,13,9,10,11,12,43,29,15,16,17,28,19,20,26,
22,23,24,25,56,27,53,49,35,31,32,33,34,65,41},
{2,3,4,5,36,7,13,9,10,11,12,43,29,15,16,22,18,19,20,21,
52,23,49,25,26,27,28,59,35,31,32,33,34,65,41},
{2,3,4,5,36,7,13,9,10,11,12,43,29,15,16,22,18,19,20,21,
52,28,24,25,26,27,58,49,35,31,32,33,34,65,41},
{2,3,4,5,36,7,13,9,10,11,12,43,29,15,16,27,18,19,20,26,
22,23,24,25,56,52,28,49,35,31,32,33,34,65,41},
{2,3,4,5,36,7,13,9,10,11,12,43,29,15,16,27,18,19,25,21,
22,23,24,55,26,52,28,49,35,31,32,33,34,65,41},
{2,3,4,5,36,7,13,9,10,11,12,43,29,15,21,17,18,19,20,51,
22,28,24,25,26,27,58,49,35,31,32,33,34,65,41},
{2,3,4,5,36,7,13,9,10,11,12,43,29,15,21,17,18,19,20,51,
27,23,24,25,26,57,28,49,35,31,32,33,34,65,41},
{2,3,4,5,36,7,13,9,10,11,12,43,29,15,26,17,18,19,25,21,
22,23,24,55,51,27,28,49,35,31,32,33,34,65,41},
{2,3,4,5,36,7,13,9,10,11,12,43,29,15,26,17,18,24,20,21,
22,23,54,25,51,27,28,49,35,31,32,33,34,65,41},
{2,3,4,5,36,7,13,9,10,11,12,43,29,25,16,17,18,24,20,21,
22,23,54,50,26,27,28,49,35,31,32,33,34,65,41},
{2,3,4,5,36,7,13,9,10,11,12,43,29,25,16,17,23,19,20,21,
22,53,24,50,26,27,28,49,35,31,32,33,34,65,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,17,18,49,20,31,
22,23,24,30,26,27,28,29,60,56,32,33,54,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,17,18,49,20,31,
22,23,29,25,26,27,28,59,30,56,32,33,54,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,17,18,49,30,21,
22,23,29,25,26,27,28,59,55,31,32,33,54,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,17,18,49,30,21,
22,28,24,25,26,27,58,29,55,31,32,33,54,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,17,23,19,20,21,
22,53,49,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,17,23,19,20,21,
22,53,49,25,26,32,28,29,30,31,62,33,59,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,17,33,19,20,21,
27,23,24,25,26,57,53,29,30,31,32,63,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,17,33,19,20,21,
32,23,24,25,31,27,28,29,30,61,57,53,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,17,33,19,20,21,
32,23,24,30,26,27,28,29,60,31,57,53,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,17,33,19,20,26,
22,23,24,25,56,27,53,29,30,31,32,63,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,17,33,19,20,26,
22,23,24,25,56,32,28,29,30,31,62,53,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,17,33,19,20,31,
22,23,24,30,26,27,28,29,60,56,32,53,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,17,33,19,20,31,
22,23,29,25,26,27,28,59,30,56,32,53,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,17,33,19,25,21,
22,23,24,55,26,32,28,29,30,31,62,53,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,17,33,19,25,21,
22,23,24,55,31,27,28,29,30,61,32,53,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,17,33,19,30,21,
22,23,29,25,26,27,28,59,55,31,32,53,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,17,33,19,30,21,
22,28,24,25,26,27,58,29,55,31,32,53,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,17,33,29,20,21,
22,28,24,25,26,27,58,54,30,31,32,53,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,17,33,29,20,21,
27,23,24,25,26,57,28,54,30,31,32,53,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,22,18,19,20,21,
52,23,49,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,22,18,19,20,21,
52,23,49,25,26,32,28,29,30,31,62,33,59,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,22,18,19,20,21,
52,33,24,25,26,32,28,29,30,31,62,58,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,22,18,19,20,21,
52,33,24,25,31,27,28,29,30,61,32,58,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,27,18,19,20,26,
22,23,24,25,56,52,33,29,30,31,32,63,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,27,18,19,25,21,
22,23,24,55,26,52,33,29,30,31,32,63,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,32,18,19,20,26,
22,23,24,25,56,52,28,29,30,31,62,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,32,18,19,20,31,
22,23,24,30,26,27,28,29,60,56,52,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,32,18,19,20,31,
22,23,29,25,26,27,28,59,30,56,52,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,32,18,19,25,21,
22,23,24,55,26,52,28,29,30,31,62,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,32,18,19,25,21,
22,23,24,55,31,27,28,29,30,61,52,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,32,18,19,30,21,
22,23,29,25,26,27,28,59,55,31,52,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,32,18,19,30,21,
22,28,24,25,26,27,58,29,55,31,52,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,32,18,24,20,21,
22,23,54,25,31,27,28,29,30,61,52,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,32,18,24,20,21,
22,23,54,30,26,27,28,29,60,31,52,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,32,18,29,20,21,
22,28,24,25,26,27,58,54,30,31,52,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,32,18,29,20,21,
27,23,24,25,26,57,28,54,30,31,52,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,32,28,19,20,21,
27,23,24,25,26,57,53,29,30,31,52,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,16,32,28,19,20,26,
22,23,24,25,56,27,53,29,30,31,52,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,21,17,18,19,20,51,
22,33,24,25,26,32,28,29,30,31,62,58,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,21,17,18,19,20,51,
22,33,24,25,31,27,28,29,30,61,32,58,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,21,17,18,19,20,51,
27,23,24,25,26,57,33,29,30,31,32,63,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,21,17,18,19,20,51,
32,23,24,25,31,27,28,29,30,61,57,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,21,17,18,19,20,51,
32,23,24,30,26,27,28,29,60,31,57,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,26,17,18,19,25,21,
22,23,24,55,51,27,33,29,30,31,32,63,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,26,17,18,19,25,21,
22,23,24,55,51,32,28,29,30,31,62,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,26,17,18,24,20,21,
22,23,54,25,51,27,33,29,30,31,32,63,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,26,17,18,24,20,21,
22,23,54,25,51,32,28,29,30,31,62,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,31,17,18,19,30,21,
22,23,29,25,26,27,28,59,55,51,32,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,31,17,18,19,30,21,
22,28,24,25,26,27,58,29,55,51,32,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,31,17,18,24,20,21,
22,23,54,30,26,27,28,29,60,51,32,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,31,17,18,29,20,21,
22,28,24,25,26,27,58,54,30,51,32,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,31,17,18,29,20,21,
27,23,24,25,26,57,28,54,30,51,32,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,31,17,23,19,20,21,
22,53,29,25,26,27,28,59,30,51,32,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,31,17,28,19,20,21,
27,23,24,25,26,57,53,29,30,51,32,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,31,17,28,19,20,26,
22,23,24,25,56,27,53,29,30,51,32,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,31,27,18,19,20,26,
22,23,24,25,56,52,28,29,30,51,32,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,15,31,27,18,19,25,21,
22,23,24,55,26,52,28,29,30,51,32,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,20,16,17,18,19,50,21,
32,23,24,25,31,27,28,29,30,61,57,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,20,16,17,18,19,50,21,
32,23,24,30,26,27,28,29,60,31,57,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,20,16,17,18,19,50,26,
22,23,24,25,56,32,28,29,30,31,62,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,20,16,17,18,19,50,31,
22,23,24,30,26,27,28,29,60,56,32,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,20,16,17,18,19,50,31,
22,23,29,25,26,27,28,59,30,56,32,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,25,16,17,18,24,20,21,
22,23,54,50,26,27,33,29,30,31,32,63,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,25,16,17,18,24,20,21,
22,23,54,50,26,32,28,29,30,31,62,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,25,16,17,23,19,20,21,
22,53,24,50,26,27,33,29,30,31,32,63,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,25,16,17,23,19,20,21,
22,53,24,50,26,32,28,29,30,31,62,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,30,16,17,18,29,20,21,
22,28,24,25,26,27,58,54,50,31,32,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,30,16,17,18,29,20,21,
27,23,24,25,26,57,28,54,50,31,32,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,30,16,17,23,19,20,21,
22,53,29,25,26,27,28,59,50,31,32,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,30,16,17,28,19,20,21,
27,23,24,25,26,57,53,29,50,31,32,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,30,16,17,28,19,20,26,
22,23,24,25,56,27,53,29,50,31,32,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,30,16,22,18,19,20,21,
52,28,24,25,26,27,58,29,50,31,32,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,30,16,27,18,19,20,26,
22,23,24,25,56,52,28,29,50,31,32,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,30,16,27,18,19,25,21,
22,23,24,55,26,52,28,29,50,31,32,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,30,26,17,18,19,25,21,
22,23,24,55,51,27,28,29,50,31,32,33,49,35,41},
{2,3,4,5,36,7,13,9,10,11,12,43,34,30,26,17,18,24,20,21,
22,23,54,25,51,27,28,29,50,31,32,33,49,35,41},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,19,20,41,
22,23,24,35,26,27,28,34,30,31,32,33,64,60,56},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,19,20,41,
22,23,24,35,26,27,33,29,30,31,32,63,34,60,56},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,19,20,41,
22,23,29,25,26,27,28,59,35,31,32,33,34,65,56},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,19,20,41,
22,23,34,25,26,27,33,29,30,31,32,63,59,35,56},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,19,20,41,
22,23,34,25,26,32,28,29,30,31,62,33,59,35,56},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,19,20,41,
22,28,24,25,26,27,58,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,19,20,41,
22,33,24,25,26,32,28,29,30,31,62,58,34,35,56},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,19,20,41,
22,33,24,25,31,27,28,29,30,61,32,58,34,35,56},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,19,20,41,
32,23,24,25,31,27,28,29,30,61,57,33,34,35,56},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,19,20,41,
32,23,24,30,26,27,28,29,60,31,57,33,34,35,56},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,19,25,21,
22,23,24,55,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,19,25,21,
22,23,24,55,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,19,35,21,
22,23,29,25,26,27,28,59,55,31,32,33,34,65,41},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,19,35,21,
22,23,34,25,26,27,33,29,30,31,32,63,59,55,41},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,19,35,21,
22,23,34,25,26,32,28,29,30,31,62,33,59,55,41},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,19,35,21,
22,28,24,25,26,27,58,29,55,31,32,33,34,65,41},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,19,35,21,
22,28,24,25,26,27,58,34,30,31,32,33,64,55,41},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,19,35,21,
22,33,24,25,26,32,28,29,30,31,62,58,34,55,41},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,19,35,21,
22,33,24,25,31,27,28,29,30,61,32,58,34,55,41},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,19,35,21,
27,23,24,25,26,57,33,29,30,31,32,63,34,55,41},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,19,35,21,
32,23,24,25,31,27,28,29,30,61,57,33,34,55,41},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,19,35,21,
32,23,24,30,26,27,28,29,60,31,57,33,34,55,41},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,19,35,31,
22,23,24,30,26,27,28,29,60,56,32,33,34,55,41},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,19,35,31,
22,23,29,25,26,27,28,59,30,56,32,33,34,55,41},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,24,20,21,
22,23,54,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,24,20,21,
22,23,54,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,24,20,21,
22,23,54,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,24,20,21,
22,23,54,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,29,20,21,
22,28,24,25,26,27,58,54,35,31,32,33,34,65,41},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,29,20,21,
27,23,24,25,26,57,28,54,35,31,32,33,34,65,41},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,34,20,21,
22,33,24,25,26,32,28,29,30,31,62,58,54,35,41},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,34,20,21,
22,33,24,25,31,27,28,29,30,61,32,58,54,35,41},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,34,20,21,
27,23,24,25,26,57,33,29,30,31,32,63,54,35,41},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,34,20,21,
32,23,24,25,31,27,28,29,30,61,57,33,54,35,41},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,34,20,21,
32,23,24,30,26,27,28,29,60,31,57,33,54,35,41},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,34,20,26,
22,23,24,25,56,32,28,29,30,31,62,33,54,35,41},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,34,20,31,
22,23,24,30,26,27,28,29,60,56,32,33,54,35,41},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,34,20,31,
22,23,29,25,26,27,28,59,30,56,32,33,54,35,41},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,34,30,21,
22,23,29,25,26,27,28,59,55,31,32,33,54,35,41},
{2,3,4,5,36,7,18,9,10,11,17,13,14,15,16,47,43,34,30,21,
22,28,24,25,26,27,58,29,55,31,32,33,54,35,41},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,19,20,41,
22,23,24,35,26,27,28,34,30,31,32,33,64,60,56},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,19,20,41,
22,23,24,35,26,27,33,29,30,31,32,63,34,60,56},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,19,20,41,
22,23,29,25,26,27,28,59,35,31,32,33,34,65,56},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,19,20,41,
22,23,34,25,26,27,33,29,30,31,32,63,59,35,56},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,19,20,41,
22,23,34,25,26,32,28,29,30,31,62,33,59,35,56},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,19,20,41,
22,28,24,25,26,27,58,34,30,31,32,33,64,35,56},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,19,20,41,
22,33,24,25,26,32,28,29,30,31,62,58,34,35,56},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,19,20,41,
22,33,24,25,31,27,28,29,30,61,32,58,34,35,56},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,19,20,41,
32,23,24,25,31,27,28,29,30,61,57,33,34,35,56},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,19,20,41,
32,23,24,30,26,27,28,29,60,31,57,33,34,35,56},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,19,25,21,
22,23,24,55,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,19,25,21,
22,23,24,55,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,19,35,21,
22,23,29,25,26,27,28,59,55,31,32,33,34,65,41},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,19,35,21,
22,23,34,25,26,27,33,29,30,31,32,63,59,55,41},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,19,35,21,
22,23,34,25,26,32,28,29,30,31,62,33,59,55,41},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,19,35,21,
22,28,24,25,26,27,58,29,55,31,32,33,34,65,41},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,19,35,21,
22,28,24,25,26,27,58,34,30,31,32,33,64,55,41},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,19,35,21,
22,33,24,25,26,32,28,29,30,31,62,58,34,55,41},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,19,35,21,
22,33,24,25,31,27,28,29,30,61,32,58,34,55,41},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,19,35,21,
27,23,24,25,26,57,33,29,30,31,32,63,34,55,41},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,19,35,21,
32,23,24,25,31,27,28,29,30,61,57,33,34,55,41},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,19,35,21,
32,23,24,30,26,27,28,29,60,31,57,33,34,55,41},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,19,35,31,
22,23,24,30,26,27,28,29,60,56,32,33,34,55,41},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,19,35,31,
22,23,29,25,26,27,28,59,30,56,32,33,34,55,41},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,24,20,21,
22,23,54,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,24,20,21,
22,23,54,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,24,20,21,
22,23,54,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,24,20,21,
22,23,54,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,29,20,21,
22,28,24,25,26,27,58,54,35,31,32,33,34,65,41},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,29,20,21,
27,23,24,25,26,57,28,54,35,31,32,33,34,65,41},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,34,20,21,
22,33,24,25,26,32,28,29,30,31,62,58,54,35,41},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,34,20,21,
22,33,24,25,31,27,28,29,30,61,32,58,54,35,41},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,34,20,21,
27,23,24,25,26,57,33,29,30,31,32,63,54,35,41},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,34,20,21,
32,23,24,25,31,27,28,29,30,61,57,33,54,35,41},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,34,20,21,
32,23,24,30,26,27,28,29,60,31,57,33,54,35,41},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,34,20,26,
22,23,24,25,56,32,28,29,30,31,62,33,54,35,41},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,34,20,31,
22,23,24,30,26,27,28,29,60,56,32,33,54,35,41},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,34,20,31,
22,23,29,25,26,27,28,59,30,56,32,33,54,35,41},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,34,30,21,
22,23,29,25,26,27,28,59,55,31,32,33,54,35,41},
{2,3,4,5,36,7,18,9,10,16,12,13,14,15,46,17,43,34,30,21,
22,28,24,25,26,27,58,29,55,31,32,33,54,35,41},
{2,3,4,5,36,7,23,9,10,11,17,13,14,15,16,47,43,19,20,21,
22,53,29,25,26,27,28,59,35,31,32,33,34,65,41},
{2,3,4,5,36,7,23,9,10,11,17,13,14,15,16,47,43,19,20,21,
22,53,34,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,7,23,9,10,11,17,13,14,15,16,47,43,19,20,21,
22,53,34,25,26,32,28,29,30,31,62,33,59,35,41},
{2,3,4,5,36,7,23,9,10,11,22,13,14,15,21,17,18,19,20,51,
47,43,24,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,23,9,10,11,22,13,14,15,21,17,18,19,20,51,
47,43,24,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,23,9,10,11,22,13,14,15,21,17,18,19,20,51,
47,43,24,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,23,9,10,11,22,13,14,15,21,17,18,19,20,51,
47,43,24,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,23,9,10,11,22,13,14,15,21,17,18,19,20,51,
47,43,29,25,26,27,28,59,35,31,32,33,34,65,41},
{2,3,4,5,36,7,23,9,10,11,22,13,14,15,21,17,18,19,20,51,
47,43,34,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,7,23,9,10,11,22,13,14,15,21,17,18,19,20,51,
47,43,34,25,26,32,28,29,30,31,62,33,59,35,41},
{2,3,4,5,36,7,23,9,10,11,22,13,14,20,16,17,18,19,50,21,
47,43,24,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,23,9,10,11,22,13,14,20,16,17,18,19,50,21,
47,43,24,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,23,9,10,11,22,13,14,20,16,17,18,19,50,21,
47,43,24,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,23,9,10,11,22,13,14,20,16,17,18,19,50,21,
47,43,24,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,23,9,10,11,22,13,14,20,16,17,18,19,50,21,
47,43,29,25,26,27,28,59,35,31,32,33,34,65,41},
{2,3,4,5,36,7,23,9,10,11,22,13,14,20,16,17,18,19,50,21,
47,43,34,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,7,23,9,10,11,22,13,14,20,16,17,18,19,50,21,
47,43,34,25,26,32,28,29,30,31,62,33,59,35,41},
{2,3,4,5,36,7,23,9,10,16,12,13,14,15,46,17,43,19,20,21,
22,53,29,25,26,27,28,59,35,31,32,33,34,65,41},
{2,3,4,5,36,7,23,9,10,16,12,13,14,15,46,17,43,19,20,21,
22,53,34,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,7,23,9,10,16,12,13,14,15,46,17,43,19,20,21,
22,53,34,25,26,32,28,29,30,31,62,33,59,35,41},
{2,3,4,5,36,7,23,9,10,16,12,13,14,15,46,22,18,19,20,21,
52,43,24,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,23,9,10,16,12,13,14,15,46,22,18,19,20,21,
52,43,24,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,23,9,10,16,12,13,14,15,46,22,18,19,20,21,
52,43,24,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,23,9,10,16,12,13,14,15,46,22,18,19,20,21,
52,43,24,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,23,9,10,16,12,13,14,15,46,22,18,19,20,21,
52,43,29,25,26,27,28,59,35,31,32,33,34,65,41},
{2,3,4,5,36,7,23,9,10,16,12,13,14,15,46,22,18,19,20,21,
52,43,34,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,7,23,9,10,16,12,13,14,15,46,22,18,19,20,21,
52,43,34,25,26,32,28,29,30,31,62,33,59,35,41},
{2,3,4,5,36,7,23,9,10,21,12,13,14,20,16,17,18,19,50,46,
22,43,24,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,23,9,10,21,12,13,14,20,16,17,18,19,50,46,
22,43,24,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,23,9,10,21,12,13,14,20,16,17,18,19,50,46,
22,43,24,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,23,9,10,21,12,13,14,20,16,17,18,19,50,46,
22,43,24,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,23,9,10,21,12,13,14,20,16,17,18,19,50,46,
22,43,29,25,26,27,28,59,35,31,32,33,34,65,41},
{2,3,4,5,36,7,23,9,10,21,12,13,14,20,16,17,18,19,50,46,
22,43,34,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,7,23,9,10,21,12,13,14,20,16,17,18,19,50,46,
22,43,34,25,26,32,28,29,30,31,62,33,59,35,41},
{2,3,4,5,36,7,23,9,10,21,12,13,19,15,16,17,18,49,20,46,
22,43,24,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,23,9,10,21,12,13,19,15,16,17,18,49,20,46,
22,43,24,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,23,9,10,21,12,13,19,15,16,17,18,49,20,46,
22,43,24,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,23,9,10,21,12,13,19,15,16,17,18,49,20,46,
22,43,24,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,23,9,10,21,12,13,19,15,16,17,18,49,20,46,
22,43,29,25,26,27,28,59,35,31,32,33,34,65,41},
{2,3,4,5,36,7,23,9,10,21,12,13,19,15,16,17,18,49,20,46,
22,43,34,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,7,23,9,10,21,12,13,19,15,16,17,18,49,20,46,
22,43,34,25,26,32,28,29,30,31,62,33,59,35,41},
{2,3,4,5,36,7,23,9,15,11,12,13,14,45,21,17,18,19,20,51,
22,43,24,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,23,9,15,11,12,13,14,45,21,17,18,19,20,51,
22,43,24,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,23,9,15,11,12,13,14,45,21,17,18,19,20,51,
22,43,24,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,23,9,15,11,12,13,14,45,21,17,18,19,20,51,
22,43,24,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,23,9,15,11,12,13,14,45,21,17,18,19,20,51,
22,43,29,25,26,27,28,59,35,31,32,33,34,65,41},
{2,3,4,5,36,7,23,9,15,11,12,13,14,45,21,17,18,19,20,51,
22,43,34,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,7,23,9,15,11,12,13,14,45,21,17,18,19,20,51,
22,43,34,25,26,32,28,29,30,31,62,33,59,35,41},
{2,3,4,5,36,7,23,9,20,11,12,13,19,15,16,17,18,49,45,21,
22,43,24,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,23,9,20,11,12,13,19,15,16,17,18,49,45,21,
22,43,24,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,23,9,20,11,12,13,19,15,16,17,18,49,45,21,
22,43,24,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,23,9,20,11,12,13,19,15,16,17,18,49,45,21,
22,43,24,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,23,9,20,11,12,13,19,15,16,17,18,49,45,21,
22,43,29,25,26,27,28,59,35,31,32,33,34,65,41},
{2,3,4,5,36,7,23,9,20,11,12,13,19,15,16,17,18,49,45,21,
22,43,34,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,7,23,9,20,11,12,13,19,15,16,17,18,49,45,21,
22,43,34,25,26,32,28,29,30,31,62,33,59,35,41},
{2,3,4,5,36,7,23,9,20,11,12,18,14,15,16,17,48,19,45,21,
22,43,24,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,23,9,20,11,12,18,14,15,16,17,48,19,45,21,
22,43,24,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,23,9,20,11,12,18,14,15,16,17,48,19,45,21,
22,43,24,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,23,9,20,11,12,18,14,15,16,17,48,19,45,21,
22,43,24,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,23,9,20,11,12,18,14,15,16,17,48,19,45,21,
22,43,29,25,26,27,28,59,35,31,32,33,34,65,41},
{2,3,4,5,36,7,23,9,20,11,12,18,14,15,16,17,48,19,45,21,
22,43,34,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,7,23,9,20,11,12,18,14,15,16,17,48,19,45,21,
22,43,34,25,26,32,28,29,30,31,62,33,59,35,41},
{2,3,4,5,36,7,23,19,10,11,12,18,14,15,16,17,48,44,20,21,
22,43,24,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,23,19,10,11,12,18,14,15,16,17,48,44,20,21,
22,43,24,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,23,19,10,11,12,18,14,15,16,17,48,44,20,21,
22,43,24,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,23,19,10,11,12,18,14,15,16,17,48,44,20,21,
22,43,24,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,23,19,10,11,12,18,14,15,16,17,48,44,20,21,
22,43,29,25,26,27,28,59,35,31,32,33,34,65,41},
{2,3,4,5,36,7,23,19,10,11,12,18,14,15,16,17,48,44,20,21,
22,43,34,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,7,23,19,10,11,12,18,14,15,16,17,48,44,20,21,
22,43,34,25,26,32,28,29,30,31,62,33,59,35,41},
{2,3,4,5,36,7,23,19,10,11,17,13,14,15,16,47,18,44,20,21,
22,43,24,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,7,23,19,10,11,17,13,14,15,16,47,18,44,20,21,
22,43,24,25,41,27,28,34,30,31,32,33,64,35,61},
{2,3,4,5,36,7,23,19,10,11,17,13,14,15,16,47,18,44,20,21,
22,43,24,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,7,23,19,10,11,17,13,14,15,16,47,18,44,20,21,
22,43,24,35,26,27,33,29,30,31,32,63,34,60,41},
{2,3,4,5,36,7,23,19,10,11,17,13,14,15,16,47,18,44,20,21,
22,43,29,25,26,27,28,59,35,31,32,33,34,65,41},
{2,3,4,5,36,7,23,19,10,11,17,13,14,15,16,47,18,44,20,21,
22,43,34,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,7,23,19,10,11,17,13,14,15,16,47,18,44,20,21,
22,43,34,25,26,32,28,29,30,31,62,33,59,35,41},
{2,3,4,5,36,7,28,9,10,11,12,43,24,15,16,17,23,19,20,21,
22,53,49,25,26,27,48,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,10,11,12,43,24,15,16,22,18,19,20,21,
52,23,49,25,26,27,48,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,10,11,17,13,14,15,16,47,43,19,20,21,
27,23,24,25,26,57,53,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,10,11,17,13,14,15,16,47,43,19,20,26,
22,23,24,25,56,27,53,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,10,11,27,13,14,15,21,17,18,19,20,51,
47,23,24,25,26,57,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,10,11,27,13,14,15,26,17,18,19,25,21,
22,23,24,55,51,47,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,10,11,27,13,14,15,26,17,18,24,20,21,
22,23,54,25,51,47,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,10,11,27,13,14,20,16,17,18,19,50,21,
47,23,24,25,26,57,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,10,11,27,13,14,20,16,17,18,19,50,26,
22,23,24,25,56,47,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,10,11,27,13,14,25,16,17,18,24,20,21,
22,23,54,50,26,47,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,10,11,27,13,14,25,16,17,23,19,20,21,
22,53,24,50,26,47,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,10,11,27,13,19,15,16,17,18,49,25,21,
22,23,24,55,26,47,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,10,11,27,13,24,15,16,17,23,19,20,21,
22,53,49,25,26,47,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,10,11,27,13,24,15,16,22,18,19,20,21,
52,23,49,25,26,47,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,10,11,27,23,14,15,16,22,18,19,20,21,
52,48,24,25,26,47,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,10,11,27,23,14,15,21,17,18,19,20,51,
22,48,24,25,26,47,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,10,16,12,13,14,15,46,17,43,19,20,21,
27,23,24,25,26,57,53,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,10,16,12,13,14,15,46,17,43,19,20,26,
22,23,24,25,56,27,53,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,10,16,12,13,14,15,46,27,18,19,20,26,
22,23,24,25,56,52,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,10,16,12,13,14,15,46,27,18,19,25,21,
22,23,24,55,26,52,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,10,21,12,13,14,20,16,17,18,19,50,46,
27,23,24,25,26,57,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,10,21,12,13,19,15,16,17,18,49,20,46,
27,23,24,25,26,57,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,10,26,12,13,14,25,16,17,18,24,20,21,
22,23,54,50,46,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,10,26,12,13,14,25,16,17,23,19,20,21,
22,53,24,50,46,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,10,26,12,13,19,15,16,17,18,49,25,21,
22,23,24,55,46,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,10,26,12,13,24,15,16,17,23,19,20,21,
22,53,49,25,46,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,10,26,12,13,24,15,16,22,18,19,20,21,
52,23,49,25,46,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,10,26,12,18,14,15,16,17,48,24,20,21,
22,23,54,25,46,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,10,26,12,23,14,15,16,22,18,19,20,21,
52,48,24,25,46,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,10,26,12,23,14,15,21,17,18,19,20,51,
22,48,24,25,46,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,10,26,22,13,14,15,21,17,18,19,20,51,
47,23,24,25,46,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,10,26,22,13,14,20,16,17,18,19,50,21,
47,23,24,25,46,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,15,11,12,13,14,45,21,17,18,19,20,51,
27,23,24,25,26,57,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,15,11,12,13,14,45,26,17,18,19,25,21,
22,23,24,55,51,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,15,11,12,13,14,45,26,17,18,24,20,21,
22,23,54,25,51,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,20,11,12,13,19,15,16,17,18,49,45,21,
27,23,24,25,26,57,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,20,11,12,18,14,15,16,17,48,19,45,21,
27,23,24,25,26,57,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,25,11,12,13,24,15,16,17,23,19,20,21,
22,53,49,45,26,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,25,11,12,13,24,15,16,22,18,19,20,21,
52,23,49,45,26,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,25,11,12,18,14,15,16,17,48,24,20,21,
22,23,54,45,26,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,25,11,12,23,14,15,16,22,18,19,20,21,
52,48,24,45,26,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,25,11,12,23,14,15,21,17,18,19,20,51,
22,48,24,45,26,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,25,11,22,13,14,15,21,17,18,19,20,51,
47,23,24,45,26,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,25,11,22,13,14,20,16,17,18,19,50,21,
47,23,24,45,26,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,25,21,12,13,14,20,16,17,18,19,50,46,
22,23,24,45,26,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,9,25,21,12,13,19,15,16,17,18,49,20,46,
22,23,24,45,26,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,14,10,11,12,13,44,25,16,17,18,24,20,21,
22,23,54,50,26,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,14,10,11,12,13,44,25,16,17,23,19,20,21,
22,53,24,50,26,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,19,10,11,12,18,14,15,16,17,48,44,20,21,
27,23,24,25,26,57,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,19,10,11,17,13,14,15,16,47,18,44,20,21,
27,23,24,25,26,57,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,24,10,11,12,23,14,15,16,22,18,19,20,21,
52,48,44,25,26,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,24,10,11,12,23,14,15,21,17,18,19,20,51,
22,48,44,25,26,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,24,10,11,17,13,14,15,16,47,23,19,20,21,
22,53,44,25,26,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,24,10,11,22,13,14,15,21,17,18,19,20,51,
47,23,44,25,26,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,24,10,11,22,13,14,20,16,17,18,19,50,21,
47,23,44,25,26,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,24,10,21,12,13,14,20,16,17,18,19,50,46,
22,23,44,25,26,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,24,10,21,12,13,19,15,16,17,18,49,20,46,
22,23,44,25,26,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,24,20,11,12,13,19,15,16,17,18,49,45,21,
22,23,44,25,26,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,28,24,20,11,12,18,14,15,16,17,48,19,45,21,
22,23,44,25,26,27,43,29,35,31,32,33,34,65,41},
{2,3,4,5,36,7,33,9,10,11,12,43,19,15,16,17,18,49,30,21,
22,23,29,25,26,27,28,59,55,31,32,48,34,35,41},
{2,3,4,5,36,7,33,9,10,11,12,43,19,15,16,17,18,49,30,21,
22,28,24,25,26,27,58,29,55,31,32,48,34,35,41},
{2,3,4,5,36,7,33,9,10,11,12,43,24,15,16,17,23,19,20,21,
22,53,49,25,26,32,28,29,30,31,62,48,34,35,41},
{2,3,4,5,36,7,33,9,10,11,12,43,24,15,16,22,18,19,20,21,
52,23,49,25,26,32,28,29,30,31,62,48,34,35,41},
{2,3,4,5,36,7,33,9,10,11,12,43,29,15,16,17,28,19,20,21,
27,23,24,25,26,57,53,49,30,31,32,48,34,35,41},
{2,3,4,5,36,7,33,9,10,11,12,43,29,15,16,17,28,19,20,26,
22,23,24,25,56,27,53,49,30,31,32,48,34,35,41},
{2,3,4,5,36,7,33,9,10,11,12,43,29,15,16,22,18,19,20,21,
52,28,24,25,26,27,58,49,30,31,32,48,34,35,41},
{2,3,4,5,36,7,33,9,10,11,12,43,29,15,16,27,18,19,20,26,
22,23,24,25,56,52,28,49,30,31,32,48,34,35,41},
{2,3,4,5,36,7,33,9,10,11,12,43,29,15,16,27,18,19,25,21,
22,23,24,55,26,52,28,49,30,31,32,48,34,35,41},
{2,3,4,5,36,7,33,9,10,11,12,43,29,15,26,17,18,19,25,21,
22,23,24,55,51,27,28,49,30,31,32,48,34,35,41},
{2,3,4,5,36,7,33,9,10,11,12,43,29,15,26,17,18,24,20,21,
22,23,54,25,51,27,28,49,30,31,32,48,34,35,41},
{2,3,4,5,36,7,33,9,10,11,12,43,29,25,16,17,18,24,20,21,
22,23,54,50,26,27,28,49,30,31,32,48,34,35,41},
{2,3,4,5,36,7,33,9,10,11,12,43,29,25,16,17,23,19,20,21,
22,53,24,50,26,27,28,49,30,31,32,48,34,35,41},
{2,3,4,5,36,7,33,9,10,11,17,13,14,15,16,47,43,19,20,21,
32,23,24,25,31,27,28,29,30,61,57,53,34,35,41},
{2,3,4,5,36,7,33,9,10,11,17,13,14,15,16,47,43,19,20,21,
32,23,24,30,26,27,28,29,60,31,57,53,34,35,41},
{2,3,4,5,36,7,33,9,10,11,17,13,14,15,16,47,43,19,20,26,
22,23,24,25,56,32,28,29,30,31,62,53,34,35,41},
{2,3,4,5,36,7,33,9,10,11,17,13,14,15,16,47,43,19,20,31,
22,23,24,30,26,27,28,29,60,56,32,53,34,35,41},
{2,3,4,5,36,7,33,9,10,11,17,13,14,15,16,47,43,19,20,31,
22,23,29,25,26,27,28,59,30,56,32,53,34,35,41},
{2,3,4,5,36,7,33,9,10,11,17,13,14,15,16,47,43,19,30,21,
22,23,29,25,26,27,28,59,55,31,32,53,34,35,41},
{2,3,4,5,36,7,33,9,10,11,17,13,14,15,16,47,43,19,30,21,
22,28,24,25,26,27,58,29,55,31,32,53,34,35,41},
{2,3,4,5,36,7,33,9,10,11,17,13,14,15,16,47,43,29,20,21,
22,28,24,25,26,27,58,54,30,31,32,53,34,35,41},
{2,3,4,5,36,7,33,9,10,11,17,13,14,15,16,47,43,29,20,21,
27,23,24,25,26,57,28,54,30,31,32,53,34,35,41},
{2,3,4,5,36,7,33,9,10,11,22,13,14,15,21,17,18,19,20,51,
47,43,24,25,26,32,28,29,30,31,62,58,34,35,41},
{2,3,4,5,36,7,33,9,10,11,22,13,14,15,21,17,18,19,20,51,
47,43,24,25,31,27,28,29,30,61,32,58,34,35,41},
{2,3,4,5,36,7,33,9,10,11,22,13,14,20,16,17,18,19,50,21,
47,43,24,25,26,32,28,29,30,31,62,58,34,35,41},
{2,3,4,5,36,7,33,9,10,11,22,13,14,20,16,17,18,19,50,21,
47,43,24,25,31,27,28,29,30,61,32,58,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,15,16,47,28,19,20,21,
27,23,24,25,26,57,53,29,30,31,52,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,15,16,47,28,19,20,26,
22,23,24,25,56,27,53,29,30,31,52,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,15,21,17,18,19,20,51,
47,23,24,25,31,27,28,29,30,61,57,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,15,21,17,18,19,20,51,
47,23,24,30,26,27,28,29,60,31,57,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,15,26,17,18,19,25,21,
22,23,24,55,51,47,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,15,26,17,18,24,20,21,
22,23,54,25,51,47,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,15,31,17,18,19,25,21,
22,23,24,55,51,27,28,29,30,61,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,15,31,17,18,19,30,21,
22,23,29,25,26,27,28,59,55,51,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,15,31,17,18,19,30,21,
22,28,24,25,26,27,58,29,55,51,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,15,31,17,18,24,20,21,
22,23,54,30,26,27,28,29,60,51,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,15,31,17,18,29,20,21,
22,28,24,25,26,27,58,54,30,51,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,15,31,17,18,29,20,21,
27,23,24,25,26,57,28,54,30,51,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,15,31,17,28,19,20,21,
27,23,24,25,26,57,53,29,30,51,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,15,31,17,28,19,20,26,
22,23,24,25,56,27,53,29,30,51,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,15,31,27,18,19,20,26,
22,23,24,25,56,52,28,29,30,51,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,15,31,27,18,19,25,21,
22,23,24,55,26,52,28,29,30,51,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,20,16,17,18,19,50,21,
47,23,24,30,26,27,28,29,60,31,57,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,20,16,17,18,19,50,26,
22,23,24,25,56,47,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,20,16,17,18,19,50,31,
22,23,24,30,26,27,28,29,60,56,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,20,16,17,18,19,50,31,
22,23,29,25,26,27,28,59,30,56,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,25,16,17,18,24,20,21,
22,23,54,50,26,47,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,25,16,17,18,24,20,21,
22,23,54,50,31,27,28,29,30,61,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,25,16,17,23,19,20,21,
22,53,24,50,26,47,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,25,16,17,23,19,20,21,
22,53,24,50,31,27,28,29,30,61,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,30,16,17,18,29,20,21,
22,28,24,25,26,27,58,54,50,31,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,30,16,17,18,29,20,21,
27,23,24,25,26,57,28,54,50,31,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,30,16,17,23,19,20,21,
22,53,29,25,26,27,28,59,50,31,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,30,16,17,28,19,20,21,
27,23,24,25,26,57,53,29,50,31,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,30,16,17,28,19,20,26,
22,23,24,25,56,27,53,29,50,31,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,30,16,27,18,19,20,26,
22,23,24,25,56,52,28,29,50,31,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,30,16,27,18,19,25,21,
22,23,24,55,26,52,28,29,50,31,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,30,26,17,18,19,25,21,
22,23,24,55,51,27,28,29,50,31,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,14,30,26,17,18,24,20,21,
22,23,54,25,51,27,28,29,50,31,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,19,15,16,17,18,49,25,21,
22,23,24,55,31,27,28,29,30,61,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,19,15,16,17,18,49,30,21,
22,23,29,25,26,27,28,59,55,31,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,19,15,16,17,18,49,30,21,
22,28,24,25,26,27,58,29,55,31,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,24,15,16,17,23,19,20,21,
22,53,49,25,26,47,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,24,15,16,17,23,19,20,21,
22,53,49,25,31,27,28,29,30,61,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,24,15,16,22,18,19,20,21,
52,23,49,25,26,47,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,24,15,16,22,18,19,20,21,
52,23,49,25,31,27,28,29,30,61,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,29,15,16,17,28,19,20,21,
27,23,24,25,26,57,53,49,30,31,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,29,15,16,17,28,19,20,26,
22,23,24,25,56,27,53,49,30,31,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,29,15,16,22,18,19,20,21,
52,28,24,25,26,27,58,49,30,31,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,29,15,16,27,18,19,20,26,
22,23,24,25,56,52,28,49,30,31,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,29,15,16,27,18,19,25,21,
22,23,24,55,26,52,28,49,30,31,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,29,15,26,17,18,19,25,21,
22,23,24,55,51,27,28,49,30,31,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,29,15,26,17,18,24,20,21,
22,23,54,25,51,27,28,49,30,31,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,13,29,25,16,17,18,24,20,21,
22,23,54,50,26,27,28,49,30,31,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,18,14,15,16,17,48,29,20,21,
22,28,24,25,26,27,58,54,30,31,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,18,14,15,16,17,48,29,20,21,
27,23,24,25,26,57,28,54,30,31,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,23,14,15,16,22,18,19,20,21,
52,48,24,25,26,47,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,23,14,15,16,22,18,19,20,21,
52,48,24,25,31,27,28,29,30,61,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,23,14,15,21,17,18,19,20,51,
22,48,24,25,31,27,28,29,30,61,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,28,14,15,16,27,18,19,20,26,
22,23,24,25,56,52,48,29,30,31,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,28,14,15,16,27,18,19,25,21,
22,23,24,55,26,52,48,29,30,31,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,28,14,15,21,17,18,19,20,51,
27,23,24,25,26,57,48,29,30,31,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,28,14,15,26,17,18,19,25,21,
22,23,24,55,51,27,48,29,30,31,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,28,14,15,26,17,18,24,20,21,
22,23,54,25,51,27,48,29,30,31,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,28,14,25,16,17,18,24,20,21,
22,23,54,50,26,27,48,29,30,31,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,28,14,25,16,17,23,19,20,21,
22,53,24,50,26,27,48,29,30,31,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,11,32,28,24,15,16,17,23,19,20,21,
22,53,49,25,26,27,48,29,30,31,47,43,34,35,41},
{2,3,4,5,36,7,33,9,10,16,12,13,14,15,46,17,43,19,20,26,
22,23,24,25,56,32,28,29,30,31,62,53,34,35,41},
{2,3,4,5,36,7,33,9,10,16,12,13,14,15,46,17,43,19,20,31,
22,23,24,30,26,27,28,29,60,56,32,53,34,35,41},
{2,3,4,5,36,7,33,9,10,16,12,13,14,15,46,17,43,19,20,31,
22,23,29,25,26,27,28,59,30,56,32,53,34,35,41},
{2,3,4,5,36,7,33,9,10,16,12,13,14,15,46,17,43,19,30,21,
22,23,29,25,26,27,28,59,55,31,32,53,34,35,41},
{2,3,4,5,36,7,33,9,10,16,12,13,14,15,46,17,43,19,30,21,
22,28,24,25,26,27,58,29,55,31,32,53,34,35,41},
{2,3,4,5,36,7,33,9,10,16,12,13,14,15,46,17,43,29,20,21,
22,28,24,25,26,27,58,54,30,31,32,53,34,35,41},
{2,3,4,5,36,7,33,9,10,16,12,13,14,15,46,22,18,19,20,21,
52,43,24,25,26,32,28,29,30,31,62,58,34,35,41},
{2,3,4,5,36,7,33,9,10,16,12,13,14,15,46,32,18,19,20,26,
22,23,24,25,56,52,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,9,10,16,12,13,14,15,46,32,18,19,20,31,
22,23,24,30,26,27,28,29,60,56,52,43,34,35,41},
{2,3,4,5,36,7,33,9,10,16,12,13,14,15,46,32,18,19,20,31,
22,23,29,25,26,27,28,59,30,56,52,43,34,35,41},
{2,3,4,5,36,7,33,9,10,16,12,13,14,15,46,32,18,19,25,21,
22,23,24,55,31,27,28,29,30,61,52,43,34,35,41},
{2,3,4,5,36,7,33,9,10,16,12,13,14,15,46,32,18,19,30,21,
22,23,29,25,26,27,28,59,55,31,52,43,34,35,41},
{2,3,4,5,36,7,33,9,10,16,12,13,14,15,46,32,18,19,30,21,
22,28,24,25,26,27,58,29,55,31,52,43,34,35,41},
{2,3,4,5,36,7,33,9,10,16,12,13,14,15,46,32,18,29,20,21,
22,28,24,25,26,27,58,54,30,31,52,43,34,35,41},
{2,3,4,5,36,7,33,9,10,16,12,13,14,15,46,32,18,29,20,21,
27,23,24,25,26,57,28,54,30,31,52,43,34,35,41},
{2,3,4,5,36,7,33,9,10,16,12,13,14,15,46,32,28,19,20,21,
27,23,24,25,26,57,53,29,30,31,52,43,34,35,41},
{2,3,4,5,36,7,33,9,10,21,12,13,14,20,16,17,18,19,50,46,
22,43,24,25,26,32,28,29,30,31,62,58,34,35,41},
{2,3,4,5,36,7,33,9,10,21,12,13,14,20,16,17,18,19,50,46,
32,23,24,25,31,27,28,29,30,61,57,43,34,35,41},
{2,3,4,5,36,7,33,9,10,21,12,13,14,20,16,17,18,19,50,46,
32,23,24,30,26,27,28,29,60,31,57,43,34,35,41},
{2,3,4,5,36,7,33,9,10,21,12,13,19,15,16,17,18,49,20,46,
22,43,24,25,26,32,28,29,30,31,62,58,34,35,41},
{2,3,4,5,36,7,33,9,10,21,12,13,19,15,16,17,18,49,20,46,
32,23,24,25,31,27,28,29,30,61,57,43,34,35,41},
{2,3,4,5,36,7,33,9,10,21,12,13,19,15,16,17,18,49,20,46,
32,23,24,30,26,27,28,29,60,31,57,43,34,35,41},
{2,3,4,5,36,7,33,9,10,26,12,13,14,20,16,17,18,19,50,46,
22,23,24,25,56,32,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,9,10,26,12,13,14,25,16,17,18,24,20,21,
22,23,54,50,46,32,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,9,10,26,12,13,14,25,16,17,23,19,20,21,
22,53,24,50,46,32,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,9,10,26,12,13,19,15,16,17,18,49,25,21,
22,23,24,55,46,32,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,9,10,26,12,13,24,15,16,17,23,19,20,21,
22,53,49,25,46,32,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,9,10,26,12,13,24,15,16,22,18,19,20,21,
52,23,49,25,46,32,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,9,10,26,12,23,14,15,16,22,18,19,20,21,
52,48,24,25,46,32,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,9,10,26,12,23,14,15,21,17,18,19,20,51,
22,48,24,25,46,32,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,9,10,26,22,13,14,15,21,17,18,19,20,51,
47,23,24,25,46,32,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,13,14,15,46,27,18,19,20,26,
22,23,24,25,56,52,28,29,30,51,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,13,14,20,16,17,18,19,50,46,
22,23,24,30,26,27,28,29,60,56,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,13,14,20,16,17,18,19,50,46,
22,23,29,25,26,27,28,59,30,56,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,13,14,30,16,17,18,24,20,21,
22,23,54,50,26,27,28,29,60,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,13,14,30,16,17,18,29,20,21,
22,28,24,25,26,27,58,54,50,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,13,14,30,16,17,18,29,20,21,
27,23,24,25,26,57,28,54,50,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,13,14,30,16,17,23,19,20,21,
22,53,29,25,26,27,28,59,50,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,13,14,30,16,17,28,19,20,21,
27,23,24,25,26,57,53,29,50,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,13,14,30,16,17,28,19,20,26,
22,23,24,25,56,27,53,29,50,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,13,14,30,16,27,18,19,20,26,
22,23,24,25,56,52,28,29,50,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,13,14,30,16,27,18,19,25,21,
22,23,24,55,26,52,28,29,50,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,13,14,30,26,17,18,19,25,21,
22,23,24,55,51,27,28,29,50,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,13,19,15,16,17,18,49,30,21,
22,23,29,25,26,27,28,59,55,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,13,19,15,16,17,18,49,30,21,
22,28,24,25,26,27,58,29,55,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,13,24,15,16,17,23,19,20,21,
22,53,49,30,26,27,28,29,60,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,13,24,15,16,22,18,19,20,21,
52,23,49,30,26,27,28,29,60,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,13,29,15,16,17,28,19,20,21,
27,23,24,25,26,57,53,49,30,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,13,29,15,16,17,28,19,20,26,
22,23,24,25,56,27,53,49,30,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,13,29,15,16,22,18,19,20,21,
52,28,24,25,26,27,58,49,30,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,13,29,15,16,27,18,19,20,26,
22,23,24,25,56,52,28,49,30,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,13,29,15,16,27,18,19,25,21,
22,23,24,55,26,52,28,49,30,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,13,29,15,26,17,18,19,25,21,
22,23,24,55,51,27,28,49,30,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,13,29,15,26,17,18,24,20,21,
22,23,54,25,51,27,28,49,30,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,13,29,25,16,17,18,24,20,21,
22,23,54,50,26,27,28,49,30,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,18,14,15,16,17,48,24,20,21,
22,23,54,30,26,27,28,29,60,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,18,14,15,16,17,48,29,20,21,
22,28,24,25,26,27,58,54,30,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,18,14,15,16,17,48,29,20,21,
27,23,24,25,26,57,28,54,30,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,23,14,15,16,22,18,19,20,21,
52,48,24,30,26,27,28,29,60,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,23,14,15,21,17,18,19,20,51,
22,48,24,30,26,27,28,29,60,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,28,14,15,16,27,18,19,20,26,
22,23,24,25,56,52,48,29,30,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,28,14,15,16,27,18,19,25,21,
22,23,24,55,26,52,48,29,30,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,28,14,15,21,17,18,19,20,51,
27,23,24,25,26,57,48,29,30,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,28,14,15,26,17,18,19,25,21,
22,23,24,55,51,27,48,29,30,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,28,14,15,26,17,18,24,20,21,
22,23,54,25,51,27,48,29,30,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,28,14,25,16,17,18,24,20,21,
22,23,54,50,26,27,48,29,30,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,12,28,24,15,16,17,23,19,20,21,
22,53,49,25,26,27,48,29,30,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,17,13,14,15,16,47,28,19,20,21,
27,23,24,25,26,57,53,29,30,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,22,13,14,15,21,17,18,19,20,51,
47,23,24,30,26,27,28,29,60,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,27,13,14,15,26,17,18,19,25,21,
22,23,24,55,51,47,28,29,30,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,27,13,14,15,26,17,18,24,20,21,
22,23,54,25,51,47,28,29,30,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,27,13,14,20,16,17,18,19,50,26,
22,23,24,25,56,47,28,29,30,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,27,13,14,25,16,17,18,24,20,21,
22,23,54,50,26,47,28,29,30,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,27,13,14,25,16,17,23,19,20,21,
22,53,24,50,26,47,28,29,30,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,27,13,24,15,16,17,23,19,20,21,
22,53,49,25,26,47,28,29,30,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,10,31,27,23,14,15,16,22,18,19,20,21,
52,48,24,25,26,47,28,29,30,46,32,43,34,35,41},
{2,3,4,5,36,7,33,9,15,11,12,13,14,45,21,17,18,19,20,51,
32,23,24,25,31,27,28,29,30,61,57,43,34,35,41},
{2,3,4,5,36,7,33,9,15,11,12,13,14,45,21,17,18,19,20,51,
32,23,24,30,26,27,28,29,60,31,57,43,34,35,41},
{2,3,4,5,36,7,33,9,15,11,12,13,14,45,26,17,18,19,25,21,
22,23,24,55,51,32,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,9,15,11,12,13,14,45,26,17,18,24,20,21,
22,23,54,25,51,32,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,9,15,11,12,13,14,45,31,17,18,19,30,21,
22,23,29,25,26,27,28,59,55,51,32,43,34,35,41},
{2,3,4,5,36,7,33,9,15,11,12,13,14,45,31,17,18,19,30,21,
22,28,24,25,26,27,58,29,55,51,32,43,34,35,41},
{2,3,4,5,36,7,33,9,15,11,12,13,14,45,31,17,18,24,20,21,
22,23,54,30,26,27,28,29,60,51,32,43,34,35,41},
{2,3,4,5,36,7,33,9,15,11,12,13,14,45,31,17,18,29,20,21,
22,28,24,25,26,27,58,54,30,51,32,43,34,35,41},
{2,3,4,5,36,7,33,9,15,11,12,13,14,45,31,17,18,29,20,21,
27,23,24,25,26,57,28,54,30,51,32,43,34,35,41},
{2,3,4,5,36,7,33,9,15,11,12,13,14,45,31,17,28,19,20,21,
27,23,24,25,26,57,53,29,30,51,32,43,34,35,41},
{2,3,4,5,36,7,33,9,15,11,12,13,14,45,31,27,18,19,20,26,
22,23,24,25,56,52,28,29,30,51,32,43,34,35,41},
{2,3,4,5,36,7,33,9,20,11,12,13,19,15,16,17,18,49,45,21,
22,43,24,25,26,32,28,29,30,31,62,58,34,35,41},
{2,3,4,5,36,7,33,9,20,11,12,13,19,15,16,17,18,49,45,21,
32,23,24,25,31,27,28,29,30,61,57,43,34,35,41},
{2,3,4,5,36,7,33,9,20,11,12,13,19,15,16,17,18,49,45,21,
32,23,24,30,26,27,28,29,60,31,57,43,34,35,41},
{2,3,4,5,36,7,33,9,20,11,12,13,19,15,16,17,18,49,45,26,
22,23,24,25,56,32,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,9,20,11,12,13,19,15,16,17,18,49,45,31,
22,23,24,30,26,27,28,29,60,56,32,43,34,35,41},
{2,3,4,5,36,7,33,9,20,11,12,13,19,15,16,17,18,49,45,31,
22,23,29,25,26,27,28,59,30,56,32,43,34,35,41},
{2,3,4,5,36,7,33,9,20,11,12,18,14,15,16,17,48,19,45,21,
32,23,24,30,26,27,28,29,60,31,57,43,34,35,41},
{2,3,4,5,36,7,33,9,20,11,12,18,14,15,16,17,48,19,45,26,
22,23,24,25,56,32,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,9,20,11,12,18,14,15,16,17,48,19,45,31,
22,23,24,30,26,27,28,29,60,56,32,43,34,35,41},
{2,3,4,5,36,7,33,9,25,11,12,13,24,15,16,17,23,19,20,21,
22,53,49,45,26,32,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,9,25,11,12,13,24,15,16,22,18,19,20,21,
52,23,49,45,26,32,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,9,25,11,12,18,14,15,16,17,48,24,20,21,
22,23,54,45,26,32,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,9,25,11,12,23,14,15,16,22,18,19,20,21,
52,48,24,45,26,32,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,9,25,11,12,23,14,15,21,17,18,19,20,51,
22,48,24,45,26,32,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,9,25,11,22,13,14,15,21,17,18,19,20,51,
47,23,24,45,26,32,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,9,25,21,12,13,14,20,16,17,18,19,50,46,
22,23,24,45,26,32,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,9,30,11,12,13,14,45,26,17,18,19,25,21,
22,23,24,55,51,27,28,29,50,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,11,12,13,19,15,16,17,18,49,45,21,
22,23,29,25,26,27,28,59,55,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,11,12,13,29,15,16,17,23,19,20,21,
22,53,49,25,26,27,28,59,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,11,12,13,29,15,16,17,28,19,20,21,
27,23,24,25,26,57,53,49,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,11,12,13,29,15,16,17,28,19,20,26,
22,23,24,25,56,27,53,49,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,11,12,13,29,15,16,22,18,19,20,21,
52,28,24,25,26,27,58,49,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,11,12,13,29,15,16,27,18,19,20,26,
22,23,24,25,56,52,28,49,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,11,12,13,29,15,16,27,18,19,25,21,
22,23,24,55,26,52,28,49,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,11,12,13,29,15,26,17,18,19,25,21,
22,23,24,55,51,27,28,49,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,11,12,13,29,25,16,17,18,24,20,21,
22,23,54,50,26,27,28,49,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,11,12,18,14,15,16,17,48,29,20,21,
22,28,24,25,26,27,58,54,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,11,12,18,14,15,16,17,48,29,20,21,
27,23,24,25,26,57,28,54,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,11,12,23,14,15,16,22,18,19,20,21,
52,48,29,25,26,27,28,59,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,11,12,23,14,15,21,17,18,19,20,51,
22,48,29,25,26,27,28,59,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,11,12,28,14,15,16,27,18,19,20,26,
22,23,24,25,56,52,48,29,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,11,12,28,14,15,16,27,18,19,25,21,
22,23,24,55,26,52,48,29,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,11,12,28,14,15,21,17,18,19,20,51,
27,23,24,25,26,57,48,29,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,11,12,28,14,15,26,17,18,19,25,21,
22,23,24,55,51,27,48,29,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,11,12,28,14,15,26,17,18,24,20,21,
22,23,54,25,51,27,48,29,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,11,12,28,14,25,16,17,18,24,20,21,
22,23,54,50,26,27,48,29,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,11,12,28,24,15,16,17,23,19,20,21,
22,53,49,25,26,27,48,29,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,11,17,13,14,15,16,47,23,19,20,21,
22,53,29,25,26,27,28,59,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,11,17,13,14,15,16,47,28,19,20,21,
27,23,24,25,26,57,53,29,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,11,22,13,14,15,21,17,18,19,20,51,
47,23,29,25,26,27,28,59,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,11,27,13,14,15,26,17,18,19,25,21,
22,23,24,55,51,47,28,29,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,11,27,13,14,15,26,17,18,24,20,21,
22,23,54,25,51,47,28,29,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,11,27,13,14,20,16,17,18,19,50,26,
22,23,24,25,56,47,28,29,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,11,27,13,14,25,16,17,18,24,20,21,
22,23,54,50,26,47,28,29,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,11,27,13,24,15,16,17,23,19,20,21,
22,53,49,25,26,47,28,29,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,11,27,23,14,15,16,22,18,19,20,21,
52,48,24,25,26,47,28,29,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,16,12,13,14,15,46,27,18,19,20,26,
22,23,24,25,56,52,28,29,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,21,12,13,14,20,16,17,18,19,50,46,
22,23,29,25,26,27,28,59,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,26,12,13,14,25,16,17,18,24,20,21,
22,23,54,50,46,27,28,29,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,26,12,13,14,25,16,17,23,19,20,21,
22,53,24,50,46,27,28,29,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,26,12,13,19,15,16,17,18,49,25,21,
22,23,24,55,46,27,28,29,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,26,12,13,24,15,16,17,23,19,20,21,
22,53,49,25,46,27,28,29,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,26,12,23,14,15,16,22,18,19,20,21,
52,48,24,25,46,27,28,29,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,9,30,26,22,13,14,15,21,17,18,19,20,51,
47,23,24,25,46,27,28,29,45,31,32,43,34,35,41},
{2,3,4,5,36,7,33,14,10,11,12,13,44,20,16,17,18,19,50,26,
22,23,24,25,56,32,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,14,10,11,12,13,44,20,16,17,18,19,50,31,
22,23,24,30,26,27,28,29,60,56,32,43,34,35,41},
{2,3,4,5,36,7,33,14,10,11,12,13,44,25,16,17,18,24,20,21,
22,23,54,50,26,32,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,14,10,11,12,13,44,30,16,17,18,29,20,21,
22,28,24,25,26,27,58,54,50,31,32,43,34,35,41},
{2,3,4,5,36,7,33,14,10,11,12,13,44,30,16,17,18,29,20,21,
27,23,24,25,26,57,28,54,50,31,32,43,34,35,41},
{2,3,4,5,36,7,33,14,10,11,12,13,44,30,16,17,23,19,20,21,
22,53,29,25,26,27,28,59,50,31,32,43,34,35,41},
{2,3,4,5,36,7,33,14,10,11,12,13,44,30,16,17,28,19,20,21,
27,23,24,25,26,57,53,29,50,31,32,43,34,35,41},
{2,3,4,5,36,7,33,14,10,11,12,13,44,30,16,27,18,19,20,26,
22,23,24,25,56,52,28,29,50,31,32,43,34,35,41},
{2,3,4,5,36,7,33,14,10,11,12,13,44,30,26,17,18,19,25,21,
22,23,24,55,51,27,28,29,50,31,32,43,34,35,41},
{2,3,4,5,36,7,33,19,10,11,12,18,14,15,16,17,48,44,20,21,
22,43,24,25,26,32,28,29,30,31,62,58,34,35,41},
{2,3,4,5,36,7,33,19,10,11,12,18,14,15,16,17,48,44,20,21,
32,23,24,25,31,27,28,29,30,61,57,43,34,35,41},
{2,3,4,5,36,7,33,19,10,11,12,18,14,15,16,17,48,44,20,21,
32,23,24,30,26,27,28,29,60,31,57,43,34,35,41},
{2,3,4,5,36,7,33,19,10,11,12,18,14,15,16,17,48,44,20,26,
22,23,24,25,56,32,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,19,10,11,12,18,14,15,16,17,48,44,20,31,
22,23,24,30,26,27,28,29,60,56,32,43,34,35,41},
{2,3,4,5,36,7,33,19,10,11,12,18,14,15,16,17,48,44,30,21,
22,23,29,25,26,27,28,59,55,31,32,43,34,35,41},
{2,3,4,5,36,7,33,24,10,11,12,23,14,15,16,22,18,19,20,21,
52,48,44,25,26,32,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,24,10,11,12,23,14,15,21,17,18,19,20,51,
22,48,44,25,26,32,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,24,10,11,17,13,14,15,16,47,23,19,20,21,
22,53,44,25,26,32,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,24,10,11,22,13,14,15,21,17,18,19,20,51,
47,23,44,25,26,32,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,24,10,21,12,13,14,20,16,17,18,19,50,46,
22,23,44,25,26,32,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,24,20,11,12,13,19,15,16,17,18,49,45,21,
22,23,44,25,26,32,28,29,30,31,62,43,34,35,41},
{2,3,4,5,36,7,33,29,10,11,12,13,44,25,16,17,18,24,20,21,
22,23,54,50,26,27,28,49,30,31,32,43,34,35,41},
{2,3,4,5,36,7,33,29,10,11,12,18,14,15,16,17,48,44,20,21,
22,28,24,25,26,27,58,54,30,31,32,43,34,35,41},
{2,3,4,5,36,7,33,29,10,11,12,28,14,15,16,22,18,19,20,21,
52,48,24,25,26,27,58,44,30,31,32,43,34,35,41},
{2,3,4,5,36,7,33,29,10,11,12,28,14,15,16,27,18,19,20,26,
22,23,24,25,56,52,48,44,30,31,32,43,34,35,41},
{2,3,4,5,36,7,33,29,10,11,12,28,14,15,16,27,18,19,25,21,
22,23,24,55,26,52,48,44,30,31,32,43,34,35,41},
{2,3,4,5,36,7,33,29,10,11,12,28,14,15,21,17,18,19,20,51,
27,23,24,25,26,57,48,44,30,31,32,43,34,35,41},
{2,3,4,5,36,7,33,29,10,11,12,28,14,15,26,17,18,19,25,21,
22,23,24,55,51,27,48,44,30,31,32,43,34,35,41},
{2,3,4,5,36,7,33,29,10,11,12,28,14,25,16,17,18,24,20,21,
22,23,54,50,26,27,48,44,30,31,32,43,34,35,41},
{2,3,4,5,36,7,33,29,10,11,12,28,24,15,16,17,23,19,20,21,
22,53,49,25,26,27,48,44,30,31,32,43,34,35,41},
{2,3,4,5,36,7,33,29,10,11,17,13,14,15,16,47,28,19,20,21,
27,23,24,25,26,57,53,44,30,31,32,43,34,35,41},
{2,3,4,5,36,7,33,29,10,11,22,13,14,15,21,17,18,19,20,51,
47,28,24,25,26,27,58,44,30,31,32,43,34,35,41},
{2,3,4,5,36,7,33,29,10,11,27,13,14,15,26,17,18,19,25,21,
22,23,24,55,51,47,28,44,30,31,32,43,34,35,41},
{2,3,4,5,36,7,33,29,10,11,27,13,14,15,26,17,18,24,20,21,
22,23,54,25,51,47,28,44,30,31,32,43,34,35,41},
{2,3,4,5,36,7,33,29,10,11,27,13,14,20,16,17,18,19,50,26,
22,23,24,25,56,47,28,44,30,31,32,43,34,35,41},
{2,3,4,5,36,7,33,29,10,11,27,13,14,25,16,17,18,24,20,21,
22,23,54,50,26,47,28,44,30,31,32,43,34,35,41},
{2,3,4,5,36,7,33,29,10,11,27,13,24,15,16,17,23,19,20,21,
22,53,49,25,26,47,28,44,30,31,32,43,34,35,41},
{2,3,4,5,36,7,33,29,10,11,27,23,14,15,16,22,18,19,20,21,
52,48,24,25,26,47,28,44,30,31,32,43,34,35,41},
{2,3,4,5,36,7,33,29,10,16,12,13,14,15,46,22,18,19,20,21,
52,28,24,25,26,27,58,44,30,31,32,43,34,35,41},
{2,3,4,5,36,7,33,29,10,16,12,13,14,15,46,27,18,19,20,26,
22,23,24,25,56,52,28,44,30,31,32,43,34,35,41},
{2,3,4,5,36,7,33,29,10,21,12,13,14,20,16,17,18,19,50,46,
22,28,24,25,26,27,58,44,30,31,32,43,34,35,41},
{2,3,4,5,36,7,33,29,10,26,12,13,14,25,16,17,18,24,20,21,
22,23,54,50,46,27,28,44,30,31,32,43,34,35,41},
{2,3,4,5,36,7,33,29,10,26,12,13,19,15,16,17,18,49,25,21,
22,23,24,55,46,27,28,44,30,31,32,43,34,35,41},
{2,3,4,5,36,7,33,29,10,26,12,13,24,15,16,17,23,19,20,21,
22,53,49,25,46,27,28,44,30,31,32,43,34,35,41},
{2,3,4,5,36,7,33,29,10,26,12,23,14,15,16,22,18,19,20,21,
52,48,24,25,46,27,28,44,30,31,32,43,34,35,41},
{2,3,4,5,36,7,33,29,10,26,22,13,14,15,21,17,18,19,20,51,
47,23,24,25,46,27,28,44,30,31,32,43,34,35,41},
{2,3,4,5,36,7,33,29,15,11,12,13,14,45,26,17,18,19,25,21,
22,23,24,55,51,27,28,44,30,31,32,43,34,35,41},
{2,3,4,5,36,7,33,29,20,11,12,13,19,15,16,17,18,49,45,21,
22,28,24,25,26,27,58,44,30,31,32,43,34,35,41},
{2,3,4,5,36,7,33,29,25,11,12,13,24,15,16,17,23,19,20,21,
22,53,49,45,26,27,28,44,30,31,32,43,34,35,41},
{2,3,4,5,36,7,33,29,25,11,12,18,14,15,16,17,48,24,20,21,
22,23,54,45,26,27,28,44,30,31,32,43,34,35,41},
{2,3,4,5,36,7,33,29,25,11,12,23,14,15,16,22,18,19,20,21,
52,48,24,45,26,27,28,44,30,31,32,43,34,35,41},
{2,3,4,5,36,7,33,29,25,11,22,13,14,15,21,17,18,19,20,51,
47,23,24,45,26,27,28,44,30,31,32,43,34,35,41},
{2,3,4,5,36,7,33,29,25,21,12,13,14,20,16,17,18,19,50,46,
22,23,24,45,26,27,28,44,30,31,32,43,34,35,41},
{2,3,4,5,36,12,8,9,10,11,42,18,14,15,16,17,48,24,20,21,
22,23,54,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,12,8,9,10,11,42,18,14,15,16,17,48,34,20,21,
22,33,24,25,26,32,28,29,30,31,62,58,54,35,41},
{2,3,4,5,36,12,8,9,10,11,42,18,14,15,16,17,48,34,20,21,
27,23,24,25,26,57,33,29,30,31,32,63,54,35,41},
{2,3,4,5,36,12,8,9,10,11,42,18,14,15,16,17,48,34,20,21,
32,23,24,25,31,27,28,29,30,61,57,33,54,35,41},
{2,3,4,5,36,12,8,9,10,11,42,18,14,15,16,17,48,34,20,31,
22,23,24,30,26,27,28,29,60,56,32,33,54,35,41},
{2,3,4,5,36,12,8,9,10,11,42,18,14,15,16,17,48,34,30,21,
22,23,29,25,26,27,28,59,55,31,32,33,54,35,41},
{2,3,4,5,36,12,8,9,10,11,42,23,14,15,16,22,18,19,20,21,
52,48,24,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,12,8,9,10,11,42,23,14,15,16,22,18,19,20,21,
52,48,24,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,12,8,9,10,11,42,23,14,15,16,22,18,19,20,21,
52,48,34,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,12,8,9,10,11,42,33,14,15,16,17,48,29,20,21,
22,28,24,25,26,27,58,54,30,31,32,53,34,35,41},
{2,3,4,5,36,12,8,9,10,11,42,33,14,15,16,22,18,19,20,21,
52,48,24,25,26,32,28,29,30,31,62,58,34,35,41},
{2,3,4,5,36,12,8,9,10,11,42,33,14,15,16,32,18,19,20,26,
22,23,24,25,56,52,28,29,30,31,62,48,34,35,41},
{2,3,4,5,36,12,8,9,10,11,42,33,14,15,16,32,18,19,20,31,
22,23,24,30,26,27,28,29,60,56,52,48,34,35,41},
{2,3,4,5,36,12,8,9,10,11,42,33,14,15,16,32,18,19,25,21,
22,23,24,55,31,27,28,29,30,61,52,48,34,35,41},
{2,3,4,5,36,12,8,9,10,11,42,33,14,15,16,32,18,19,30,21,
22,23,29,25,26,27,28,59,55,31,52,48,34,35,41},
{2,3,4,5,36,12,8,9,10,11,42,33,14,15,16,32,18,29,20,21,
22,28,24,25,26,27,58,54,30,31,52,48,34,35,41},
{2,3,4,5,36,12,8,9,10,11,42,33,14,15,16,32,28,19,20,21,
27,23,24,25,26,57,53,29,30,31,52,48,34,35,41},
{2,3,4,5,36,12,8,9,10,11,42,33,14,15,21,17,18,19,20,51,
32,23,24,25,31,27,28,29,30,61,57,48,34,35,41},
{2,3,4,5,36,12,8,9,10,11,42,33,14,15,26,17,18,19,25,21,
22,23,24,55,51,32,28,29,30,31,62,48,34,35,41},
{2,3,4,5,36,12,8,9,10,11,42,33,14,15,31,17,18,19,30,21,
22,23,29,25,26,27,28,59,55,51,32,48,34,35,41},
{2,3,4,5,36,12,8,9,10,11,42,33,14,15,31,17,18,24,20,21,
22,23,54,30,26,27,28,29,60,51,32,48,34,35,41},
{2,3,4,5,36,12,8,9,10,11,42,33,14,15,31,17,18,29,20,21,
22,28,24,25,26,27,58,54,30,51,32,48,34,35,41},
{2,3,4,5,36,12,8,9,10,11,42,33,14,15,31,17,28,19,20,21,
27,23,24,25,26,57,53,29,30,51,32,48,34,35,41},
{2,3,4,5,36,12,8,9,10,11,42,33,14,15,31,27,18,19,20,26,
22,23,24,25,56,52,28,29,30,51,32,48,34,35,41},
{2,3,4,5,36,12,8,9,10,11,42,33,14,20,16,17,18,19,50,31,
22,23,24,30,26,27,28,29,60,56,32,48,34,35,41},
{2,3,4,5,36,12,8,9,10,11,42,33,14,25,16,17,18,24,20,21,
22,23,54,50,26,32,28,29,30,31,62,48,34,35,41},
{2,3,4,5,36,12,8,9,10,11,42,33,14,30,16,17,18,29,20,21,
22,28,24,25,26,27,58,54,50,31,32,48,34,35,41},
{2,3,4,5,36,12,8,9,10,11,42,33,14,30,16,17,28,19,20,21,
27,23,24,25,26,57,53,29,50,31,32,48,34,35,41},
{2,3,4,5,36,12,8,9,10,11,42,33,14,30,16,27,18,19,20,26,
22,23,24,25,56,52,28,29,50,31,32,48,34,35,41},
{2,3,4,5,36,12,8,9,10,11,42,33,14,30,26,17,18,19,25,21,
22,23,24,55,51,27,28,29,50,31,32,48,34,35,41},
{2,3,4,5,36,12,8,9,10,11,42,33,19,15,16,17,18,49,30,21,
22,23,29,25,26,27,28,59,55,31,32,48,34,35,41},
{2,3,4,5,36,12,8,9,10,11,42,33,24,15,16,17,23,19,20,21,
22,53,49,25,26,32,28,29,30,31,62,48,34,35,41},
{2,3,4,5,36,12,8,9,10,11,42,33,29,15,16,17,28,19,20,21,
27,23,24,25,26,57,53,49,30,31,32,48,34,35,41},
{2,3,4,5,36,12,8,9,10,11,42,33,29,15,16,27,18,19,20,26,
22,23,24,25,56,52,28,49,30,31,32,48,34,35,41},
{2,3,4,5,36,12,8,9,10,11,42,33,29,15,26,17,18,19,25,21,
22,23,24,55,51,27,28,49,30,31,32,48,34,35,41},
{2,3,4,5,36,12,8,9,10,11,42,33,29,25,16,17,18,24,20,21,
22,23,54,50,26,27,28,49,30,31,32,48,34,35,41},
{2,3,4,5,36,17,8,9,10,16,12,13,14,15,46,42,18,19,20,41,
22,23,24,35,26,27,28,34,30,31,32,33,64,60,56},
{2,3,4,5,36,17,8,9,10,16,12,13,14,15,46,42,18,19,20,41,
22,23,34,25,26,27,33,29,30,31,32,63,59,35,56},
{2,3,4,5,36,17,8,9,10,16,12,13,14,15,46,42,18,19,20,41,
22,33,24,25,26,32,28,29,30,31,62,58,34,35,56},
{2,3,4,5,36,17,8,9,10,16,12,13,14,15,46,42,18,19,20,41,
32,23,24,25,31,27,28,29,30,61,57,33,34,35,56},
{2,3,4,5,36,17,8,9,10,16,12,13,14,15,46,42,18,19,25,21,
22,23,24,55,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,17,8,9,10,16,12,13,14,15,46,42,18,19,35,21,
22,23,34,25,26,27,33,29,30,31,32,63,59,55,41},
{2,3,4,5,36,17,8,9,10,16,12,13,14,15,46,42,18,19,35,21,
22,33,24,25,26,32,28,29,30,31,62,58,34,55,41},
{2,3,4,5,36,17,8,9,10,16,12,13,14,15,46,42,18,19,35,21,
32,23,24,25,31,27,28,29,30,61,57,33,34,55,41},
{2,3,4,5,36,17,8,9,10,16,12,13,14,15,46,42,18,19,35,31,
22,23,24,30,26,27,28,29,60,56,32,33,34,55,41},
{2,3,4,5,36,17,8,9,10,16,12,13,14,15,46,42,18,24,20,21,
22,23,54,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,17,8,9,10,16,12,13,14,15,46,42,18,34,20,21,
22,33,24,25,26,32,28,29,30,31,62,58,54,35,41},
{2,3,4,5,36,17,8,9,10,16,12,13,14,15,46,42,18,34,20,21,
32,23,24,25,31,27,28,29,30,61,57,33,54,35,41},
{2,3,4,5,36,17,8,9,10,16,12,13,14,15,46,42,18,34,20,31,
22,23,24,30,26,27,28,29,60,56,32,33,54,35,41},
{2,3,4,5,36,17,8,9,10,16,12,13,14,15,46,42,18,34,30,21,
22,23,29,25,26,27,28,59,55,31,32,33,54,35,41},
{2,3,4,5,36,17,8,9,10,16,12,13,14,15,46,42,33,19,20,21,
32,23,24,25,31,27,28,29,30,61,57,53,34,35,41},
{2,3,4,5,36,17,8,9,10,16,12,13,14,15,46,42,33,19,20,31,
22,23,24,30,26,27,28,29,60,56,32,53,34,35,41},
{2,3,4,5,36,17,8,9,10,16,12,13,14,15,46,42,33,19,30,21,
22,23,29,25,26,27,28,59,55,31,32,53,34,35,41},
{2,3,4,5,36,17,8,9,10,16,12,13,14,15,46,42,33,29,20,21,
22,28,24,25,26,27,58,54,30,31,32,53,34,35,41},
{2,3,4,5,36,22,8,9,10,21,12,13,14,20,16,17,18,19,50,46,
42,23,24,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,22,8,9,10,21,12,13,14,20,16,17,18,19,50,46,
42,23,24,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,22,8,9,10,21,12,13,14,20,16,17,18,19,50,46,
42,23,34,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,22,8,9,10,21,12,13,14,20,16,17,18,19,50,46,
42,33,24,25,26,32,28,29,30,31,62,58,34,35,41},
{2,3,4,5,36,22,8,9,20,11,12,13,19,15,16,17,18,49,45,21,
42,23,24,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,22,8,9,20,11,12,13,19,15,16,17,18,49,45,21,
42,23,24,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,22,8,9,20,11,12,13,19,15,16,17,18,49,45,21,
42,23,34,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,22,8,9,20,11,12,13,19,15,16,17,18,49,45,21,
42,33,24,25,26,32,28,29,30,31,62,58,34,35,41},
{2,3,4,5,36,22,8,19,10,11,12,18,14,15,16,17,48,44,20,21,
42,23,24,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,22,8,19,10,11,12,18,14,15,16,17,48,44,20,21,
42,23,24,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,22,8,19,10,11,12,18,14,15,16,17,48,44,20,21,
42,23,34,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,22,8,19,10,11,12,18,14,15,16,17,48,44,20,21,
42,33,24,25,26,32,28,29,30,31,62,58,34,35,41},
{2,3,4,5,36,22,18,9,10,11,17,13,14,15,16,47,43,19,20,21,
42,23,24,25,41,27,28,29,35,31,32,33,34,65,61},
{2,3,4,5,36,22,18,9,10,11,17,13,14,15,16,47,43,19,20,21,
42,23,24,35,26,27,28,34,30,31,32,33,64,60,41},
{2,3,4,5,36,22,18,9,10,11,17,13,14,15,16,47,43,19,20,21,
42,23,34,25,26,27,33,29,30,31,32,63,59,35,41},
{2,3,4,5,36,22,18,9,10,11,17,13,14,15,16,47,43,19,20,21,
42,33,24,25,26,32,28,29,30,31,62,58,34,35,41},
{2,3,4,5,36,32,8,9,10,16,12,13,14,15,46,42,18,19,20,31,
22,23,24,30,26,27,28,29,60,56,52,33,34,35,41},
{2,3,4,5,36,32,8,9,10,16,12,13,14,15,46,42,18,19,30,21,
22,23,29,25,26,27,28,59,55,31,52,33,34,35,41},
{2,3,4,5,36,32,8,9,10,16,12,13,14,15,46,42,18,29,20,21,
22,28,24,25,26,27,58,54,30,31,52,33,34,35,41},
{2,3,4,5,36,32,8,9,10,16,12,13,14,15,46,42,28,19,20,21,
27,23,24,25,26,57,53,29,30,31,52,33,34,35,41},
{2,3,4,5,36,32,8,9,10,31,12,13,14,30,16,17,18,29,20,21,
22,28,24,25,26,27,58,54,50,46,42,33,34,35,41},
{2,3,4,5,36,32,8,9,10,31,12,13,14,30,16,17,28,19,20,21,
27,23,24,25,26,57,53,29,50,46,42,33,34,35,41},
{2,3,4,5,36,32,8,9,10,31,12,13,14,30,16,27,18,19,20,26,
22,23,24,25,56,52,28,29,50,46,42,33,34,35,41},
{2,3,4,5,36,32,8,9,10,31,12,13,14,30,26,17,18,19,25,21,
22,23,24,55,51,27,28,29,50,46,42,33,34,35,41},
{2,3,4,5,36,32,8,9,10,31,12,13,29,15,16,17,28,19,20,21,
27,23,24,25,26,57,53,49,30,46,42,33,34,35,41},
{2,3,4,5,36,32,8,9,10,31,12,13,29,15,16,27,18,19,20,26,
22,23,24,25,56,52,28,49,30,46,42,33,34,35,41},
{2,3,4,5,36,32,8,9,10,31,12,13,29,15,26,17,18,19,25,21,
22,23,24,55,51,27,28,49,30,46,42,33,34,35,41},
{2,3,4,5,36,32,8,9,10,31,12,13,29,25,16,17,18,24,20,21,
22,23,54,50,26,27,28,49,30,46,42,33,34,35,41},
{2,3,4,5,36,32,8,9,10,31,12,28,14,15,16,27,18,19,20,26,
22,23,24,25,56,52,48,29,30,46,42,33,34,35,41},
{2,3,4,5,36,32,8,9,10,31,12,28,14,15,26,17,18,19,25,21,
22,23,24,55,51,27,48,29,30,46,42,33,34,35,41},
{2,3,4,5,36,32,8,9,10,31,12,28,14,25,16,17,18,24,20,21,
22,23,54,50,26,27,48,29,30,46,42,33,34,35,41},
{2,3,4,5,36,32,8,9,10,31,27,13,14,15,26,17,18,19,25,21,
22,23,24,55,51,47,28,29,30,46,42,33,34,35,41},
{2,3,4,5,36,32,8,9,10,31,27,13,14,25,16,17,18,24,20,21,
22,23,54,50,26,47,28,29,30,46,42,33,34,35,41},
{2,3,4,5,36,32,8,9,10,31,27,13,24,15,16,17,23,19,20,21,
22,53,49,25,26,47,28,29,30,46,42,33,34,35,41},
{2,3,4,5,36,32,8,9,20,11,12,13,19,15,16,17,18,49,45,31,
22,23,24,30,26,27,28,29,60,56,42,33,34,35,41},
{2,3,4,5,36,32,8,9,30,11,12,13,29,15,16,17,28,19,20,21,
27,23,24,25,26,57,53,49,45,31,42,33,34,35,41},
{2,3,4,5,36,32,8,9,30,11,12,13,29,15,16,27,18,19,20,26,
22,23,24,25,56,52,28,49,45,31,42,33,34,35,41},
{2,3,4,5,36,32,8,9,30,11,12,13,29,15,26,17,18,19,25,21,
22,23,24,55,51,27,28,49,45,31,42,33,34,35,41},
{2,3,4,5,36,32,8,9,30,11,12,28,14,15,16,27,18,19,20,26,
22,23,24,25,56,52,48,29,45,31,42,33,34,35,41},
{2,3,4,5,36,32,8,9,30,11,12,28,14,15,26,17,18,19,25,21,
22,23,24,55,51,27,48,29,45,31,42,33,34,35,41},
{2,3,4,5,36,32,8,9,30,11,12,28,14,25,16,17,18,24,20,21,
22,23,54,50,26,27,48,29,45,31,42,33,34,35,41},
{2,3,4,5,36,32,8,9,30,11,27,13,14,15,26,17,18,19,25,21,
22,23,24,55,51,47,28,29,45,31,42,33,34,35,41},
{2,3,4,5,36,32,8,9,30,11,27,13,14,25,16,17,18,24,20,21,
22,23,54,50,26,47,28,29,45,31,42,33,34,35,41},
{2,3,4,5,36,32,8,9,30,26,12,13,14,25,16,17,18,24,20,21,
22,23,54,50,46,27,28,29,45,31,42,33,34,35,41},
{2,3,4,5,36,32,8,9,30,26,12,13,24,15,16,17,23,19,20,21,
22,53,49,25,46,27,28,29,45,31,42,33,34,35,41},
{2,3,4,5,36,32,8,19,10,11,12,18,14,15,16,17,48,44,20,31,
22,23,24,30,26,27,28,29,60,56,42,33,34,35,41},
{2,3,4,5,36,32,8,29,10,11,12,28,14,15,16,27,18,19,20,26,
22,23,24,25,56,52,48,44,30,31,42,33,34,35,41},
{2,3,4,5,36,32,8,29,10,11,12,28,14,15,26,17,18,19,25,21,
22,23,24,55,51,27,48,44,30,31,42,33,34,35,41},
{2,3,4,5,36,32,8,29,10,11,27,13,14,15,26,17,18,19,25,21,
22,23,24,55,51,47,28,44,30,31,42,33,34,35,41},
{2,3,4,5,36,32,8,29,10,11,27,13,14,25,16,17,18,24,20,21,
22,23,54,50,26,47,28,44,30,31,42,33,34,35,41},
{2,3,4,5,36,32,8,29,10,26,12,13,14,25,16,17,18,24,20,21,
22,23,54,50,46,27,28,44,30,31,42,33,34,35,41},
{2,3,4,5,36,32,8,29,25,11,12,13,24,15,16,17,23,19,20,21,
22,53,49,45,26,27,28,44,30,31,42,33,34,35,41},
{2,3,4,5,36,32,28,9,10,11,27,13,14,15,26,17,18,19,25,21,
22,23,24,55,51,47,43,29,30,31,42,33,34,35,41},
{2,3,4,5,36,32,28,9,10,26,12,13,14,25,16,17,18,24,20,21,
22,23,54,50,46,27,43,29,30,31,42,33,34,35,41}}};

